Cosmological dynamics of extended chameleons

We investigate the cosmological dynamics of the recently proposed extended chameleon models at both background and linear perturbation levels. Dynamical systems techniques are employed to fully characterize the evolution of the universe at the largest distances, while structure formation is analysed at sub-horizon scales within the quasi-static approximation. The late time dynamical transition from dark matter to dark energy domination can be well described by almost all extended chameleon models considered, with no deviations from $\Lambda$CDM results at both background and perturbation levels. The results obtained in this work confirm the cosmological viability of extended chameleons as alternative dark energy models.

==> pictures/2dgamma1lambda1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    519872,      10103]
NotebookOptionsPosition[    516409,       9985]
NotebookOutlinePosition[    516752,      10000]
CellTagsIndexPosition[    516709,       9997]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Dx", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Lambda]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "-", "1"}]], 
    RowBox[{"y", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], "\[Alpha]"]}], "-", 
   RowBox[{
    FractionBox["3", "2"], "\[Gamma]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}], "-", "1"}]], 
    RowBox[{"x", "[", "t", "]"}], 
    RowBox[{"y", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}]}]]}], "+", 
   RowBox[{
    FractionBox["3", "2"], 
    RowBox[{"x", "[", "t", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "1", "+", 
         RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], 
       RowBox[{
        RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
      RowBox[{"w", " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6627211276534967`*^9, 3.662721269947236*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Lambda]"}], " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], "\[Alpha]"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], 
    RowBox[{"\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
        RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6627212720053267`*^9, 3.662721292832304*^9}, 
   3.662724493028616*^9, 3.6627924816496897`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dy", "=", 
  RowBox[{
   RowBox[{"\[Lambda]", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "-", "1"}]], " ", 
    RowBox[{"x", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], "\[Alpha]"]}], "-", 
   RowBox[{
    FractionBox["3", "2"], "\[Gamma]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}], "-", "1"}]], 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["3", "2"], 
    RowBox[{"y", "[", "t", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Alpha]", 
          RowBox[{"(", 
           RowBox[{"1", "+", "w"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], "^", "2"}], "+", 
      RowBox[{"w", " ", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "t", "]"}], "^", "2"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.66272129668233*^9, 3.6627213946705427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], "\[Alpha]"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], 
    RowBox[{"\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "w"}], ")"}], " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"y", "[", "t", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.6627213955066614`*^9, 3.662724495580804*^9, 
  3.662792481820328*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dz", "=", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"z", "[", "t", "]"}], 
    RowBox[{"1", "-", "\[Alpha]", "-", 
     RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", "\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", "\[Gamma]", " ", 
      RowBox[{"y", "[", "t", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "[", "t", "]"}]}], ")"}], 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"z", "[", "t", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "t", "]"}], 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"z", "[", "t", "]"}], 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "t", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
           RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
        RowBox[{"w", " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"z", "[", "t", "]"}], 
       RowBox[{"1", "+", "\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "t", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
           RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
        RowBox[{"w", " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6627220859864707`*^9, 3.662722108399018*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  SuperscriptBox[
   RowBox[{"z", "[", "t", "]"}], 
   RowBox[{"1", "-", "\[Alpha]", "-", 
    RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]], " ", "\[Gamma]", " ", 
     RowBox[{"y", "[", "t", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"z", "[", "t", "]"}]}], ")"}], 
      RowBox[{"\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
     RowBox[{"z", "[", "t", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Sigma]", "[", "t", "]"}], 
      RowBox[{"\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"z", "[", "t", "]"}], 
      RowBox[{"\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"x", "[", "t", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
          RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"z", "[", "t", "]"}], 
      RowBox[{"1", "+", "\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"x", "[", "t", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
          RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6627221102165585`*^9, 3.6627244961949873`*^9, 
  3.6627924818493457`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"weff", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"x", "[", "t", "]"}], "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
      RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
   RowBox[{"w", " ", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], "-", " ", 
   RowBox[{"\[Gamma]", "  ", 
    RowBox[{"y", "[", "t", "]"}], 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}], "-", "1"}]]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"x", "[", "t", "]"}], "2"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
     RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
  RowBox[{"w", " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], "-", 
  RowBox[{"\[Gamma]", " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], 
    RowBox[{"\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]]}]}]], "Output",
 CellChangeTimes->{3.66272449735723*^9, 3.6627924818738766`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.633673194763111*^9, 3.633673197454917*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.633673198483601*^9, 3.633673200234969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dx", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6336732017499847`*^9, 3.6336732037190895`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "t", "]"}], "3"]}], "2"], "-", 
  RowBox[{"\[Lambda]", " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox[
       RowBox[{"y", "[", "t", "]"}], "2"]}], "-", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"y", "[", "t", "]"}], " ", 
      RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.633673204074325*^9, 3.633681775160295*^9, 
  3.633683576786247*^9, 3.633696236382221*^9, 3.6343851477182436`*^9, 
  3.6343855780171013`*^9, 3.637469685548173*^9, 3.637470104162083*^9, 
  3.6374707139572024`*^9, 3.637470748507142*^9, 3.637470815296612*^9, 
  3.6374708740411267`*^9, 3.6374821867397823`*^9, 3.6374891586125274`*^9, 
  3.6374892118551297`*^9, 3.637489264032362*^9, 3.637490112336796*^9, 
  3.66272450094855*^9, 3.662792482010724*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dy", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6336732067353144`*^9, 3.633673208557159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   RowBox[{"\[Sigma]", "[", "t", "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}], ")"}], " ", 
   RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "+", 
     RowBox[{"w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"y", "[", "t", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.633673208931408*^9, 3.6336817752537527`*^9, 
  3.633683576871306*^9, 3.6336962364582787`*^9, 3.63438514778728*^9, 
  3.6343855780681357`*^9, 3.6374696861265574`*^9, 3.6374701054191976`*^9, 
  3.6374707145648937`*^9, 3.6374707486342225`*^9, 3.6374708153876677`*^9, 
  3.6374708741411934`*^9, 3.6374821867978206`*^9, 3.637489158746621*^9, 
  3.6374892119371834`*^9, 3.637489264093397*^9, 3.6374901124768934`*^9, 
  3.662724502431771*^9, 3.662792482087799*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "[", "t", "]"}], "=", 
  SqrtBox[
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"x", "[", "t", "]"}], "^", "2"}], "-", 
    RowBox[{
     RowBox[{"y", "[", "t", "]"}], "^", "2"}]}]]}]], "Input",
 CellChangeTimes->{{3.6336732694197984`*^9, 3.6336732974787188`*^9}}],

Cell[BoxData[
 SqrtBox[
  RowBox[{"1", "-", 
   SuperscriptBox[
    RowBox[{"x", "[", "t", "]"}], "2"], "-", 
   SuperscriptBox[
    RowBox[{"y", "[", "t", "]"}], "2"]}]]], "Output",
 CellChangeTimes->{3.633673343869708*^9, 3.6336817752797747`*^9, 
  3.6336835768923173`*^9, 3.6336962365353265`*^9, 3.6343851478132954`*^9, 
  3.6343855780901456`*^9, 3.637469686817281*^9, 3.6374701061823835`*^9, 
  3.6374707486592402`*^9, 3.63747081541669*^9, 3.6374708741652145`*^9, 
  3.6374821868468485`*^9, 3.6374891587746353`*^9, 3.6374892119652033`*^9, 
  3.6374892641244183`*^9, 3.6374901125269213`*^9, 3.6627245037376013`*^9, 
  3.662792482115813*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dx", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.633673344895408*^9, 3.633673346834445*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "3"]}], "-", 
    RowBox[{"2", " ", "\[Lambda]", " ", 
     RowBox[{"y", "[", "t", "]"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"x", "[", "t", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"y", "[", "t", "]"}], "2"]}]]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"x", "[", "t", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w", "-", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"y", "[", "t", "]"}], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"x", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y", "[", "t", "]"}], "2"]}]]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6336733473978195`*^9, 3.633681775405286*^9, 
  3.633683577030409*^9, 3.633696236715442*^9, 3.6343851479463882`*^9, 
  3.6343855781982217`*^9, 3.6374696875947967`*^9, 3.63747010693091*^9, 
  3.6374707487913275`*^9, 3.637470815554777*^9, 3.6374708742792845`*^9, 
  3.6374821870019555`*^9, 3.6374891588887157`*^9, 3.6374892121233077`*^9, 
  3.6374892642750683`*^9, 3.6374901127200785`*^9, 3.6627245050637417`*^9, 
  3.6627924822529182`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dy", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.633673349581287*^9, 3.633673352804616*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], " ", 
     RowBox[{"y", "[", "t", "]"}]}], "+", 
    RowBox[{"2", " ", "\[Lambda]", " ", 
     RowBox[{"x", "[", "t", "]"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"x", "[", "t", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"y", "[", "t", "]"}], "2"]}]]}], "-", 
    RowBox[{"3", " ", "\[Gamma]", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"x", "[", "t", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"y", "[", "t", "]"}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"y", "[", "t", "]"}], "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6336733532659225`*^9, 3.6336817755525923`*^9, 
  3.633683577138486*^9, 3.633696236862543*^9, 3.63438514804445*^9, 
  3.6343855782902784`*^9, 3.6374696882612343`*^9, 3.6374701075813427`*^9, 
  3.637470748928419*^9, 3.637470815680868*^9, 3.6374708743953667`*^9, 
  3.6374821871210327`*^9, 3.6374891590047917`*^9, 3.6374892122419043`*^9, 
  3.637489264375651*^9, 3.6374901128871865`*^9, 3.6627245065177183`*^9, 
  3.6627924823845215`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w", "=", "0"}]], "Input",
 CellChangeTimes->{{3.633673429283879*^9, 3.633673429815232*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.633673430432642*^9, 3.6336817755786085`*^9, 
  3.633683577168502*^9, 3.6336962369736185`*^9, 3.6343851480624638`*^9, 
  3.6343855783112926`*^9, 3.637469689468555*^9, 3.637470109979938*^9, 
  3.637470748952434*^9, 3.6374708157128825`*^9, 3.637470874422385*^9, 
  3.637482187148049*^9, 3.637489159035808*^9, 3.6374892122724323`*^9, 
  3.637489264400665*^9, 3.637490112936219*^9, 3.6627245080367265`*^9, 
  3.662792482426053*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"critical", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Dx", "\[Equal]", "0"}], ",", 
         RowBox[{"Dy", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "t", "]"}], ",", 
         RowBox[{"y", "[", "t", "]"}]}], "}"}]}], "]"}], "//", "Simplify"}], "//",
     "PowerExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.633673361196268*^9, 3.633673400647298*^9}, {
  3.6336812463775454`*^9, 3.6336812488477488`*^9}, {3.662724517051214*^9, 
  3.6627245254770436`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]"}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"81", " ", 
               SuperscriptBox["\[Gamma]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Lambda]", "4"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Gamma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], 
           ")"}]}]], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "18"}], " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]"}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"81", " ", 
              SuperscriptBox["\[Gamma]", "4"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Gamma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}]], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "18"}], " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]"}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"81", " ", 
               SuperscriptBox["\[Gamma]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Lambda]", "4"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Gamma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], 
           ")"}]}]], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"18", " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]"}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"81", " ", 
              SuperscriptBox["\[Gamma]", "4"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Gamma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}]], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.633673383664062*^9, 3.633673402370442*^9}, 
   3.633673432394476*^9, 3.6336812512894645`*^9, 3.6336817768382826`*^9, 
   3.6336835784393682`*^9, 3.633696238706295*^9, 3.6343851496055055`*^9, 
   3.6343855794385643`*^9, 3.637469691651899*^9, 3.637470111784748*^9, 
   3.6374707503583727`*^9, 3.637470817287228*^9, 3.6374708754811196`*^9, 
   3.63747134572771*^9, 3.6374821884239*^9, 3.6374891602113805`*^9, 
   3.6374892134692264`*^9, 3.6374892656094694`*^9, 3.6374901143831787`*^9, {
   3.6627245109466343`*^9, 3.6627245265652356`*^9}, 3.66279248430789*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"weff", "/.", 
    RowBox[{"critical", "[", 
     RowBox[{"[", "j", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", 
     RowBox[{"Length", "[", "critical", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.662725453128805*^9, 3.662725521467801*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[Gamma]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"81", " ", 
             SuperscriptBox["\[Gamma]", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}]], 
      " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"81", " ", 
               SuperscriptBox["\[Gamma]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Lambda]", "4"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Gamma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "18"}], " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}]]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[Gamma]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"81", " ", 
             SuperscriptBox["\[Gamma]", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}]], 
      " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"81", " ", 
               SuperscriptBox["\[Gamma]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Lambda]", "4"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Gamma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "18"}], " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}]]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[Gamma]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"81", " ", 
             SuperscriptBox["\[Gamma]", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}]], 
      " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"81", " ", 
               SuperscriptBox["\[Gamma]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Lambda]", "4"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Gamma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}]]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"18", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[Gamma]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"81", " ", 
             SuperscriptBox["\[Gamma]", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}]], 
      " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"81", " ", 
               SuperscriptBox["\[Gamma]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Lambda]", "4"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Gamma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]]}]]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"18", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6627254723766193`*^9, 3.662725521784995*^9}, 
   3.6627924844775257`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"criticalpoints", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6343856937241287`*^9, 3.634385798331595*^9}, {
  3.6343862337138405`*^9, 3.634386277559328*^9}, {3.6374701870151157`*^9, 
  3.6374701991558557`*^9}, {3.6374893359126806`*^9, 3.6374893462584925`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Gamma]"}], 
       RowBox[{"2", " ", "\[Lambda]"}]]}], ",", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"81", " ", 
             SuperscriptBox["\[Gamma]", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}]], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "18"}], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Gamma]"}], 
       RowBox[{"2", " ", "\[Lambda]"}]]}], ",", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"81", " ", 
             SuperscriptBox["\[Gamma]", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}]]}], ")"}]}]], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"18", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Lambda]", "4"]}]}]]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.633681282240916*^9, 3.633681776999387*^9, 3.633683578593474*^9, 
   3.6336962388994226`*^9, 3.6343851497826233`*^9, 3.634385579571653*^9, {
   3.6343857724873934`*^9, 3.634385798666812*^9}, {3.6343860715028353`*^9, 
   3.634386082956993*^9}, 3.634386278115697*^9, 3.6374701140275087`*^9, 
   3.6374702004745026`*^9, 3.6374707505065303`*^9, 3.6374708174453297`*^9, 
   3.637470875598192*^9, {3.6374710469795475`*^9, 3.6374710558917723`*^9}, 
   3.6374821886200438`*^9, 3.6374891603569884`*^9, 3.637489213600317*^9, 
   3.637489265761566*^9, 3.637489347070092*^9, 3.6374901145513163`*^9, 
   3.662724530729274*^9, 3.662792484572797*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.633673575380025*^9, 3.6336735781518793`*^9}, 
   3.633673804577179*^9, {3.6336738434884033`*^9, 3.633673857730812*^9}, {
   3.633683562470895*^9, 3.633683564156094*^9}, 3.6336962160012455`*^9, {
   3.6374708039685116`*^9, 3.63747080428973*^9}, {3.637489199693116*^9, 
   3.6374891998912516`*^9}, {3.637489252576215*^9, 3.637489252832385*^9}, {
   3.6374900974072657`*^9, 3.637490099634867*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6336735820333643`*^9, 3.633673584571499*^9}, 
   3.633673823780994*^9, 3.6336817557246623`*^9, {3.637470797975482*^9, 
   3.637470802187272*^9}, {3.637470863662078*^9, 3.6374708638652163`*^9}, {
   3.637489149069808*^9, 3.6374891496320148`*^9}, {3.6374892017367167`*^9, 
   3.637489201929844*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6149429037336845`*^9, 3.6149429044201384`*^9}, 
   3.6150192836709814`*^9}],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "criticalpoints", "]"}], "+", "1"}]}], ",", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"criticalpoints", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "&&", " ", 
        RowBox[{"(", 
         RowBox[{"0", "\[LessEqual]", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{
             RowBox[{"criticalpoints", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"criticalpoints", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"cp", "[", "i", "]"}], "=", 
        RowBox[{"criticalpoints", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"cp", "[", "i", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "]"}], ";", 
     RowBox[{"i", "=", 
      RowBox[{"i", "+", "1"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6149428611043725`*^9, 3.6149428742527046`*^9}, {
   3.614942907099716*^9, 3.6149429454588995`*^9}, {3.6151193482755904`*^9, 
   3.6151193662080994`*^9}, {3.615197964683031*^9, 3.615198126232602*^9}, {
   3.6151987720608115`*^9, 3.6151987921071625`*^9}, {3.6152023517554045`*^9, 
   3.6152023572106934`*^9}, {3.6174342995888395`*^9, 
   3.6174343255006604`*^9}, {3.617434434322981*^9, 3.617434452149212*^9}, {
   3.631614955766178*^9, 3.631614956759152*^9}, 3.6336816253189816`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"critpoints", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"cp", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "criticalpoints", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6174343879235215`*^9, 3.6174344223595705`*^9}, {
  3.6316149660822763`*^9, 3.631614967011698*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6174344233094864`*^9, 3.617434457982114*^9}, 
   3.6174529174160085`*^9, 3.6174531599133234`*^9, 3.6175169998291903`*^9, 
   3.6175171337822013`*^9, 3.619430563341197*^9, 3.6194306071779757`*^9, 
   3.6194323252184963`*^9, 3.6303229229245653`*^9, 3.630332022500724*^9, 
   3.63039929397825*^9, 3.631614993417771*^9, 3.6336815657498713`*^9, 
   3.6336816291389627`*^9, 3.633681777200523*^9, 3.6336835788026085`*^9, 
   3.6336962391766076`*^9, 3.6343851499927664`*^9, 3.63438557976478*^9, 
   3.6343857771556745`*^9, {3.634386076587861*^9, 3.634386087557061*^9}, 
   3.634386282141528*^9, 3.6374701560604053`*^9, 3.6374702053083525`*^9, 
   3.6374707507176743`*^9, 3.6374708175824227`*^9, 3.637470875781315*^9, 
   3.637482188929761*^9, 3.637489160573137*^9, 3.6374892137604246`*^9, 
   3.6374892659106655`*^9, 3.637489354541816*^9, 3.637490114790723*^9, 
   3.662724535925949*^9, 3.6627924848023653`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"points", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"critpoints", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "0.03", "]"}], ",", "Black"}], "}"}]}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {GrayLevel[0], PointSize[0.03], AbsoluteThickness[1.6], 
     PointBox[{{0., -1.}, {-1., 0.}, {1., 0.}, {0., 1.}, {-1., 0.}, {-1., 
      0.}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-1., 1.}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.633681644393718*^9, 3.6336817777638936`*^9, 3.6336835794361353`*^9, 
   3.633696240006181*^9, 3.634385151152891*^9, 3.6343855801710505`*^9, 
   3.634385777867682*^9, {3.6343860672577677`*^9, 3.634386088179468*^9}, 
   3.6343862827609377`*^9, 3.6374702062639875`*^9, 3.637470751099925*^9, 
   3.637470818390957*^9, 3.6374708760925255`*^9, 3.63748219041174*^9, 
   3.637489161252588*^9, 3.6374892142042303`*^9, 3.6374892662979207`*^9, 
   3.6374893552803063`*^9, 3.6374901151619663`*^9, 3.6627245380866923`*^9, 
   3.6627924852752285`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pointlabels", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["B", "-"], ",", 
    SubscriptBox["A", "-"], ",", 
    SubscriptBox["A", "+"], ",", 
    SubscriptBox["B", "+"], ",", 
    SubscriptBox["A", "-"], ",", 
    SubscriptBox["A", "-"]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6157919306388855`*^9, 3.61579202473852*^9}, {
  3.615792253750928*^9, 3.61579226580519*^9}, {3.6157928663319097`*^9, 
  3.6157929640168924`*^9}, {3.615793035296172*^9, 3.615793038035513*^9}, {
  3.6157930863484*^9, 3.61579311831307*^9}, {3.616397496356064*^9, 
  3.6163974966484847`*^9}, {3.6174508891686444`*^9, 3.6174509643495493`*^9}, {
  3.6175170225942836`*^9, 3.617517036641997*^9}, {3.6175170935021677`*^9, 
  3.6175170992256927`*^9}, {3.631615015498396*^9, 3.631615024433055*^9}, {
  3.637489551036552*^9, 3.6374895733217125`*^9}, {3.637489610818259*^9, 
  3.6374896163043947`*^9}, {3.6374896671820583`*^9, 3.637489669938037*^9}, {
  3.637490151611415*^9, 3.637490171924926*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["B", "-"], ",", 
   SubscriptBox["A", "-"], ",", 
   SubscriptBox["A", "+"], ",", 
   SubscriptBox["B", "+"], ",", 
   SubscriptBox["A", "-"], ",", 
   SubscriptBox["A", "-"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6163975131668277`*^9, 3.616397608406314*^9, 3.6163985988839808`*^9, 
   3.6163987615227675`*^9, 3.616399636408898*^9, 3.616401093012745*^9, 
   3.6164744544461308`*^9, 3.6174509858626647`*^9, 3.617452924290813*^9, 
   3.6174531670533457`*^9, 3.617517009675275*^9, 3.6175171414256334`*^9, 
   3.619430567894574*^9, 3.619430610752756*^9, 3.619432328098954*^9, 
   3.630322930960588*^9, 3.630332032475083*^9, 3.6303993029113674`*^9, 
   3.63161502516354*^9, 3.6374895797934375`*^9, 3.6374896310298595`*^9, 
   3.63748967055158*^9, 3.6374901152070003`*^9, {3.6374901535526443`*^9, 
   3.6374901725429044`*^9}, 3.6627245401750984`*^9, 3.6627924853187623`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"labelledpoints", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"critpoints", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"critpoints", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"pointlabels", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "critpoints", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6157918905596557`*^9, 3.6157919248110123`*^9}, {
  3.615792043398572*^9, 3.6157920669519*^9}, {3.6157924372311993`*^9, 
  3.6157924552869062`*^9}, {3.617450851402606*^9, 3.617450856803419*^9}, {
  3.617450991857745*^9, 3.6174509970199804`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     SubscriptBox["B", "-"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     SubscriptBox["A", "-"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     SubscriptBox["A", "+"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     SubscriptBox["B", "+"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     SubscriptBox["A", "-"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     SubscriptBox["A", "-"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.615792068419609*^9, 3.6157922675073233`*^9, 3.615792455906317*^9, 
   3.615793225719507*^9, 3.6157940569756403`*^9, 3.615794119003825*^9, 
   3.615799682342911*^9, 3.6158138017095203`*^9, 3.6163971430820265`*^9, 
   3.6163972182834177`*^9, 3.616397459418603*^9, 3.616397513178836*^9, 
   3.6163976084163194`*^9, 3.6163985988929863`*^9, 3.616398761532773*^9, 
   3.6163996364219055`*^9, 3.616401093040765*^9, 3.616474454459139*^9, 
   3.6174509987190294`*^9, 3.6174511887750626`*^9, 3.6174512862584405`*^9, 
   3.617452924317829*^9, 3.61745316708937*^9, 3.6175170096938353`*^9, 
   3.617517141462658*^9, 3.619430567904581*^9, 3.619430610761762*^9, 
   3.6194323281113286`*^9, 3.6303229309916115`*^9, 3.630332032512108*^9, 
   3.630399302954396*^9, 3.63161502874757*^9, 3.637489587426267*^9, 
   3.6374896317443333`*^9, 3.6374896711221085`*^9, 3.6374901152470255`*^9, {
   3.637490154663238*^9, 3.637490174581292*^9}, 3.662724540662422*^9, 
   3.662792485352789*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.614943670262394*^9, 3.614943673686431*^9}, {
  3.6174511691984777`*^9, 3.617451169941968*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"labels", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", "26"}], "]"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.06", ",", "0.09"}], "}"}], "+", " ", 
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}]}]}], "]"}], "&"}], "/@",
     "labelledpoints"}]}]}]], "Input",
 CellChangeTimes->{{3.6149412145680823`*^9, 3.6149412357692504`*^9}, {
   3.614943000047805*^9, 3.6149430335479712`*^9}, {3.6149433464218035`*^9, 
   3.614943382559141*^9}, 3.615019386507141*^9, {3.615022463165491*^9, 
   3.615022544746354*^9}, {3.6150229631233473`*^9, 3.615022999601777*^9}, {
   3.6151193848248215`*^9, 3.6151193873567514`*^9}, {3.6157905293308415`*^9, 
   3.6157905301159363`*^9}, {3.615791856966525*^9, 3.6157918778290834`*^9}, {
   3.6157922848554115`*^9, 3.615792303113139*^9}, {3.6157923650717373`*^9, 
   3.615792417670579*^9}, {3.6157924662648945`*^9, 3.615792478447792*^9}, {
   3.615793400349019*^9, 3.6157934218545713`*^9}, {3.615793478676804*^9, 
   3.6157936165573053`*^9}, {3.6174510043460665`*^9, 
   3.6174510518272085`*^9}, {3.6174511784704065`*^9, 
   3.6174511790607967`*^9}, {3.6174512777552495`*^9, 
   3.6174512803903017`*^9}, {3.6174513514600058`*^9, 3.617451410390029*^9}, {
   3.6174514503470955`*^9, 3.617451458422531*^9}, {3.6174520078385863`*^9, 
   3.6174520112147727`*^9}, {3.6174525013918076`*^9, 
   3.6174525552440186`*^9}, {3.6174525855153*^9, 3.6174526285893517`*^9}, {
   3.619430593268339*^9, 3.619430596717029*^9}, {3.619430798936775*^9, 
   3.6194308116424603`*^9}, {3.6194308502054667`*^9, 3.619430850640757*^9}, {
   3.6627246413192744`*^9, 3.6627246416655045`*^9}, {3.6627249791005163`*^9, 
   3.66272497944276*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["B", "-"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{"0.06`", ",", 
       RowBox[{"-", "0.91`"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.94`"}], ",", "0.09`"}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["A", "+"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{"1.06`", ",", "0.09`"}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["B", "+"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{"0.06`", ",", "1.09`"}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.94`"}], ",", "0.09`"}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.94`"}], ",", "0.09`"}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6157927033391623`*^9, 3.6157932259086328`*^9, {3.6157934118686943`*^9, 
   3.6157934222608414`*^9}, {3.615793561563896*^9, 3.615793585910754*^9}, 
   3.6157936173558345`*^9, 3.615794057138747*^9, 3.6157941191709337`*^9, 
   3.6157996825740643`*^9, 3.6158138018586187`*^9, 3.616397145910334*^9, 
   3.616397218419079*^9, 3.616397459554694*^9, 3.6163975133079224`*^9, 
   3.6163976085350637`*^9, 3.616398598963032*^9, 3.6163987615958133`*^9, 
   3.616399636491951*^9, 3.6164010931733646`*^9, 3.616474456651239*^9, 
   3.6174510574515166`*^9, {3.6174511727579327`*^9, 3.6174511909962215`*^9}, {
   3.617451282208314*^9, 3.6174512883309655`*^9}, 3.617451354331773*^9, {
   3.617451387762768*^9, 3.6174514110294514`*^9}, 3.6174514598024435`*^9, 
   3.6174520118291764`*^9, 3.6174525044232597`*^9, 3.617452555657651*^9, {
   3.617452588831685*^9, 3.6174526291457195`*^9}, 3.6174529245395365`*^9, 
   3.6174531672294626`*^9, 3.617517009831925*^9, 3.6175171415096903`*^9, 
   3.619430567981633*^9, 3.6194306108598413`*^9, {3.619430801685115*^9, 
   3.6194308119956927`*^9}, 3.6194308514512963`*^9, 3.6194323281343403`*^9, 
   3.6303229311407104`*^9, 3.6303320326542015`*^9, 3.6303993031225123`*^9, 
   3.6316150318927765`*^9, 3.637489634409545*^9, 3.6374896737563777`*^9, 
   3.637490115366105*^9, 3.6374901800717297`*^9, 3.662724541900176*^9, 
   3.6627246445351753`*^9, 3.662724982582344*^9, 3.6627924858560843`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"boundary", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"y", "^", "2"}]}], "\[LessEqual]", "1"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "White"}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"x", ",", "20"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"y", ",", "20"}], "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6173593232860036`*^9, 3.6173594475826607`*^9}, {
  3.6336816574809227`*^9, 3.633681678329893*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJydmn9sltUVxws6EpidG8EBVRkasO2YDBte0nTCddQxtpBZOgeVuMIcIBSG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   "], {{
     {GrayLevel[1], AbsoluteThickness[1.6], Opacity[1], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmgnYj1Xzx+9z7oTsu4Ts+xLZd1psRbz/NvsSEtkiEqJEIoVUSkWKkkqb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         "]], PolygonBox[CompressedData["
1:eJwtlnmwl1Mcxn/nHI3tKkmytiraLClE2rd72/fF1kq30qqUSl260qZNmxYp
6bbeWynRaCaMRKSGoZloRsk2/hAZEfk8nt8fz7zPc77nnPd9z3c7VQaM7Doi
ZjKZ3eAi0ChlMgsZuCdkMgPBJegmYAG8DagFfxF7XXgf8DX8G9BNc1k/Et4f
DEWPAdvgxawpw7MKujY8FyyGbwLTGF+LPgUvz/o5yXto7S7wGXwLY6V4NkVf
Dm8JXoLngRHwKdm9u4PL0M3BInguyMd2DNSEt2D/U/DOoBd6PFgM1wGMht8P
JrJ2bvK78/XP2E6AJ4P/MRd+HIyFVwbn4f+Ap+G3gz/gZ8HVwWcwnr2eBzvh
g8EN8Eoag18P3mFuEfq8vp/vO43+LprrG/+FDweT4ZPAKObOQFeH9wA10LPR
teC9QT109+i5c8Gf8HPRvqoNCrH/jH4q+Js6wk+CccFnlI99CHgGvgr8hu13
MAR+BXgQvgz7Idn4xnHo0ugO8h84ij4DJgSv6RB95jrrniAyNyXHVgPwF7a/
wcTgmNoJL8FelmdV9CM8V6A/hwdwL7wjWAbfCg5h36w9eTZGl4FfBabCK4By
8AqgAH4tuAveHiyFbwEfsm4TOvBshP6B5/dgP/82CD0d2/vRXGd2QcmimNNe
oCF8HmP14QOUE/AljB2An2Tqe+iN6AvBOTUdvQ59Gl4t49jrDR4LjsFe8MV6
Z/A37EFvR5fjeTNjP/L8KTpWj2KfD9+KPYfn3Yzt5rkAvS84RvRtY5PPSt+4
Bv0Aehi8tWJI6/QP8A3yEfo+9Hx4kXJCZ5PsK41Nhd8KXoAXg5uSY1qxXAia
K/bR0+Cv6p+Tz0xnpXdcp/xFPwt/Tj7RWjA9eKxF9BzZ1oJW6BuT916nOfD6
qkHwHcq55BxU7s0CL6Mfjo7NI8Gx+pH+OThmF6E7RdeC/ejl6OXZ2DkMlqL7
RvvuYLAvP0A3DPapfLM/e9byURf4bcnvXg+mweuAmfAScCe8G3Nmw+eArtE5
qtx8HRQkz5FtO6gKr6wzhc9QzDG/Grpr8Fhr1bpk22vBubJDuZJxzmwB8xjb
g60SuAOeB5YEf8N27PPRexV/oBt8FGPLdXbyGbyVxuDt9L3wi5NjRXOawnuA
lfCFqjHMb5Nce+qAxsl7ai/1DM0drRwOXtM9uaeol2isJ3xMdK1ZDZolj4mr
hveGj8X+imJX8ZE8Jq4e0Cu55qvWa841yTGk2FHOX5r8zfpW1bSyyTGq2FSN
UK60j85F5YxiUTGnWFNMPhGdE8oF5fzQaJ/L16pZFZN9Il+opg+L9rF8q57Q
D3v/5NpXI7iWK+eUa6rps5RL4HH4G8G1c2YyVw1V7fuUsSbBNfAL+BrGTig3
wCD9C/rb4J6jvWaAZsF79oX3Se6V8mkXeOfktaoBR3T26GPBawborNHH4Tmg
Q3LOKddUcx/FvhL9JTwT3DumoLcF95BV0T1UvbOlzjy5Z6lXac7B6BxTbikn
H4rOQeXeGbb8JDqHlbv65yvh46NruXqMenFedK9XTy6Cb2NOadUJnZlqe7aW
q6ZWR0/I2pRDbZNrmGrX/3cQ+Q79i2KF978l36DPoeuh18ke3dv0y8XyPfZf
dd7or9CDo23t5UP5HvvZ4JycDF8fbdOdYW90DVLtUc9ul1wDlPvqSYui7wy6
K6jm6O60NfpdZbK1vlNyr8nJ3h32Rfd23SF0Fhui72I6E92dDkf7slS2F70b
3TvUk9Q7P472ZcrWhnbRdzHVCJ3F29GxqzNRbWkbfVaqMeqdB6J9F7KxsSL6
rqYY0VnsyvYunYlia3V0bCjGFMsDo+8WiukxyTVFtWQjqIm+JZmr59RNvkPq
7qgaO4m5w5PvYhVBg+Qer96uHqHap5qsWqwaWD75TqC7gHqUfFmSvWvIp8ql
tdG1Tzml2NgcvbdiRHfVgujaqjurcqdf9N1EOaTeXhhdW9Xj1bvfjI4l9fD/
AH6bWFw=
         "]]}]}, {}, {}, {}, {}}, 
    {GrayLevel[0], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1Hecz3UcwPHf3WmgUiGVlpIUUilEQ4VsZTt3zrxDnJEzEiJRyI7ILoXs
MspeGSmzSKgUTRraIc/3wx9Pr8/78338zu8+3+/3irTqXC87KZFI5PjnbHIi
0Ucb6D0piUQ9fYoznKa0vTt50roD//EvI7jDfjr/WP/NXwxnDbPtr9ZjHGcV
4+w9od9Qm5bmFmTwovl93rJ+T4+ynMXmFfo8S3nT/K5+xRIWmd/R/rFmlnmh
fsl8FpoXaD86WffVbK2hX/B4/C7mOXqEw/EdWGBvtvamqHUvvVXTuIWe5pv0
ZopQ1XyD3khhruc6qti/Vq9moHOubL7G+jG9SguRn4IU4FH7V+iV5KOH+XJt
xmXkmC/V7voGr9OWA3E2cS9dm6XP6iGtTkfrPnFf9Rl9Oz5rPVczqcZI87z4
HAOYaX5Os6jJKPNiHcgL8f+aB2k7ajHavEwH09l6iHbRfnHmfG2uwxjrl/Qz
2lOXsfZW6lC6Wg/TYro27o++rN30Nm6nOP2pRnVKUIqS8Z3j3nJX/BznXd9n
77YeQE1qUYb7uDfuCbWpQ3meZqTP3K/r4vvpfEZZd9fRup5XrBvrt3zH5nhG
7W3SQfpjnJMOjnvIWHOOjtMPGG/dVH8ilQnmbfoq26Nxz/Uk6UwyfxTlY14z
N9dfaMEU826dTJs4/3inGBrnzW/29zDMeq/+zilaM93eJzqNC+MdjfedT80P
6nS9KP42kEkXc319iIe5mAZk0dW1hlqJ3HH/3YN22p5urjXSR+I5J0+cIR3i
3F1rEu8Flckb50Mq+12rojP0knjXmGk9Q9voH/zJPqbaaxnPIMPj2aE3U+I9
ieefqfG7aiv9lZ3MM+/Sz+Ns4xzNGfozH8Y7Y96hB5kYzGl6gi3MNW+N84yf
ywTrXtpEs+N5oad5vP7A92xgjr2NeoHmYoz1A3FvSSGZJCpSgUaudyJh/b+W
07I0jPc8+fzf83Pjbb1u
      "]]}}],
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{
    FormBox[
     StyleBox["x", 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["y", 20, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
    "AxesInFront" -> True},
  PlotRange->{{-1, 1}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6173593601719217`*^9, 3.617359448335774*^9}, 
   3.6336735064352884`*^9, {3.633681660271302*^9, 3.6336816790451813`*^9}, 
   3.6336817806639395`*^9, 3.6336835819282193`*^9, 3.6336962438324857`*^9, 
   3.634385154808762*^9, 3.6343855825361547`*^9, 3.6343857793987193`*^9, 
   3.634386088929971*^9, 3.63438628382638*^9, 3.6374701626141253`*^9, 
   3.6374702072491713`*^9, 3.6374707534556017`*^9, 3.637470821433504*^9, 
   3.637470878130103*^9, 3.6374821948180313`*^9, 3.6374891641253843`*^9, 
   3.637489216315009*^9, 3.6374892686470056`*^9, 3.637490117888618*^9, 
   3.6627245432951074`*^9, 3.6627246457684913`*^9, 
   3.6627924860722837`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "t", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
       RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
    RowBox[{"w", " ", 
     SuperscriptBox[
      RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"H0", " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"(", "H0", ")"}], 
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], "-", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"y", "[", "t", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"H", "[", "t", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], ")"}], 
       RowBox[{
        FractionBox["\[Alpha]", "2"], "+", "\[Beta]"}]]}], 
     RowBox[{"H", "[", "t", "]"}]]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.63748221808327*^9, 3.6374822230461817`*^9}, {
  3.637482561098811*^9, 3.6374825661387386`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"x", "[", "t", "]"}], "2"], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}]]}]}]], "Output",
 CellChangeTimes->{3.6374822233854027`*^9, 3.637489164814539*^9, 
  3.637489217280222*^9, 3.637489269405079*^9, 3.6374901186984234`*^9, 
  3.662724545017417*^9, 3.662792486172866*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"acceleration", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "t", "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
         RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
      RowBox[{"w", " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], "-", " ", 
      RowBox[{"\[Gamma]", "  ", 
       RowBox[{"y", "[", "t", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "t", "]"}], "2"], ")"}], 
        RowBox[{
         FractionBox["\[Alpha]", "2"], "+", "\[Beta]"}]]}]}], "<", 
     FractionBox[
      RowBox[{"-", "1"}], "3"]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", "Black"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.637482118882449*^9, 3.6374821574740686`*^9}, {
  3.6374822290350776`*^9, 3.637482239910593*^9}, {3.6374825741548977`*^9, 
  3.63748259185177*^9}, {3.637489296744113*^9, 3.6374893057231884`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Less", "::", "nord"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Invalid comparison with \
\[NoBreak]\\!\\(\\(\\(0.9997892742603991` \[VeryThinSpace]\\)\\) + \
\\(\\(0.9996839058381762`\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] attempted. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/nord\\\", \
ButtonNote -> \\\"Less::nord\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6374825930348115`*^9, 3.6374891652938523`*^9, 
  3.637489217733591*^9, 3.637489269832963*^9, 3.6374893061925*^9, 
  3.6374901191205497`*^9, 3.662724545804942*^9, 3.6627924865354133`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Less", "::", "nord"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Invalid comparison with \
\[NoBreak]\\!\\(\\(\\(0.9997892742603991` \[VeryThinSpace]\\)\\) + \
\\(\\(0.9996839058381762`\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] attempted. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/nord\\\", \
ButtonNote -> \\\"Less::nord\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6374825930348115`*^9, 3.6374891652938523`*^9, 
  3.637489217733591*^9, 3.637489269832963*^9, 3.6374893061925*^9, 
  3.6374901191205497`*^9, 3.662724545804942*^9, 3.6627924866464996`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Less", "::", "nord"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Invalid comparison with \
\[NoBreak]\\!\\(\\(\\(0.9999997894736955` \[VeryThinSpace]\\)\\) + \
\\(\\(0.9999996842105375`\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] attempted. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/nord\\\", \
ButtonNote -> \\\"Less::nord\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6374825930348115`*^9, 3.6374891652938523`*^9, 
  3.637489217733591*^9, 3.637489269832963*^9, 3.6374893061925*^9, 
  3.6374901191205497`*^9, 3.662724545804942*^9, 3.6627924867746153`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Less :: \
nord\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6374825930348115`*^9, 3.6374891652938523`*^9, 
  3.637489217733591*^9, 3.637489269832963*^9, 3.6374893061925*^9, 
  3.6374901191205497`*^9, 3.662724545804942*^9, 3.6627924868536816`*^9}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxllgtMk1cUx5HMjTnYHPMxO434yFZkLEytio+dbZ2woCBpXATn6mORPWok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   "], {{
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      0.3], EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwBewKE/SFib1JiAgAAAM4AAAADAAAATEsdV0U5CgQFYmFeCQMENCoeIAMI
Ny0hEAkKWwgOEgsMIwcNEQoLDwgJBAoJXgoFFQ4PFg8QOxUaPhYbUicUFxAR
Wk4lSEIXIiAHSzkETQ4UHx0DAwkIRR4FWFQSYSELNSkgCA8OJBIMTk0TCxIR
CRAPChEQDhUUWVgmEBcWPhoVDxYVUjsZVBcRICkDWw0HAx0EYF8eKyEGCyEM
ByAIMR8DQhsWMiIHUVAnLiQMSUgoLyMNVSgXMCYSYCoGNisGIywHLDIHIS0M
OC4MWi8NJDASBDkFKTEDOjkBRzQeHzMdKjYGKzchLTgMIjUgVzoCQ0IcOzwZ
PDsaPTwaPz4bFj4VFTsUPj8aP0AaF0IWQT8bQkMbQ0QbOUUFRkUCRUYeRkce
KEgXOUsBS0wBHUsESEkcSkkoXVxNTk8lT04TJ1AUUE0UTVATXU4NQkgcUFET
O1IUVVYoUlMnElQRVVQYVFUXVlUYRVcCU1IZVFgYOlc5JlgSTloNWFkYL1ol
CFsHXFsOW1wNrowsv6sBzWkukK8vdMECpcA6wZwCymYrY3MBuoNBiNIpCl4L
kqIYbKETw8VJt4E9xpZKqGowjNMskX0lvrtDTl1NrKU6X14FHl8FTVwOXF0N
b6MZX2JeYWIGlX8n040sIWEG0okpKmAeXmELX2AGxKQcspAvd8sio20Zf5Qn
abAuom4YsXwlj80uhLxEfbElarMwfqkmqpMmqaomgJkopHIcgrlAyYoqe6Yk
ea0jc78BzI4tnIYCtW8ZtLY8cr0cyGQfZckqdcgfi8ormpszaMwtpqcknp00
Yl8GoWsTrXgjy2ci74mi7Q==
         "]], 
        PolygonBox[{{148, 207, 81, 39}, {160, 104, 45, 55}, {159, 136, 41, 
         53}, {107, 206, 79, 19}, {157, 101, 42, 52}, {109, 208, 83, 25}, {
         131, 184, 63, 65}, {151, 117, 31, 49}, {134, 194, 70, 2}, {152, 119, 
         34, 50}, {110, 209, 86, 24}, {112, 183, 61, 26}, {135, 158, 52, 
         71}, {102, 160, 55, 43}, {142, 122, 56, 45}, {155, 133, 29, 51}, {
         138, 118, 54, 42}, {182, 181, 25, 60}, {199, 99, 1, 76}, {103, 159, 
         53, 34}, {209, 128, 40, 86}, {100, 154, 51, 31}, {153, 198, 74, 
         40}, {171, 172, 58, 1}, {167, 168, 48, 36}, {137, 151, 49, 41}, {192,
          116, 2, 58}, {124, 178, 47, 37}, {141, 152, 50, 44}, {120, 174, 44, 
         35}, {118, 139, 43, 54}, {208, 149, 39, 83}, {207, 108, 19, 81}, {
         147, 212, 89, 38}, {150, 195, 73, 74}, {122, 143, 46, 56}, {179, 126,
          38, 48}, {176, 123, 36, 46}, {133, 199, 76, 29}, {129, 180, 60, 
         61}, {206, 145, 37, 79}, {175, 121, 35, 47}, {194, 135, 71, 70}, {
         187, 132, 68, 67}, {185, 112, 26, 64}, {113, 186, 65, 27}, {189, 190,
          67, 28}, {188, 113, 27, 68}, {197, 196, 28, 73}, {184, 130, 64, 
         63}, {212, 146, 24, 89}}]}]}, {}, {}, {}, {}}, 
    {GrayLevel[0], AbsoluteThickness[1.6], 
     LineBox[{172, 165, 192, 116, 193, 156, 134, 194, 135, 158, 157, 101, 201,
       138, 118, 139, 202, 102, 160, 104, 204, 142, 122, 143, 205, 105, 176, 
      123, 166, 167, 168, 106, 179, 126, 169, 170, 147, 212, 146, 162, 110, 
      209, 128, 153, 198, 150, 195, 197, 196, 164, 114, 189, 190, 187, 132, 
      188, 113, 186, 131, 184, 130, 185, 112, 183, 129, 180, 182, 181, 111, 
      163, 109, 208, 149, 127, 148, 207, 108, 161, 107, 206, 145, 125, 177, 
      124, 178, 144, 175, 121, 173, 120, 174, 140, 211, 141, 152, 119, 203, 
      103, 159, 136, 210, 137, 151, 117, 200, 100, 154, 155, 133, 199, 99, 
      115, 191, 171, 172}]}}],
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
    "AxesInFront" -> True},
  PlotRange->{{-1, 1}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.637482196102889*^9, {3.6374822306486716`*^9, 3.6374822409203835`*^9}, {
   3.637482575221919*^9, 3.6374825934470806`*^9}, 3.6374891657931843`*^9, 
   3.637489218098838*^9, 3.6374892701711855`*^9, 3.6374893065282516`*^9, 
   3.6374901194494314`*^9, 3.662724546533929*^9, 3.6627924871118774`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stream", "=", 
  RowBox[{"StreamPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "t", "]"}], "3"]}], "-", 
         RowBox[{"2", " ", "\[Lambda]", " ", 
          RowBox[{"y", "[", "t", "]"}], " ", 
          RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"w", " ", 
             SuperscriptBox[
              RowBox[{"y", "[", "t", "]"}], "2"]}], "-", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"y", "[", "t", "]"}], " ", 
             RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
            RowBox[{"w", " ", 
             SuperscriptBox[
              RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "w", " ", 
          SuperscriptBox[
           RowBox[{"y", "[", "t", "]"}], "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Gamma]"}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"x", "[", "t", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[Sigma]", "[", "t", "]"}]}], "-", 
         RowBox[{"3", " ", "\[Gamma]", " ", 
          SuperscriptBox[
           RowBox[{"y", "[", "t", "]"}], "2"], " ", 
          RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"y", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "t", "]"}], "2"], "+", 
            RowBox[{"w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"StreamStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "12"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6173588169098206`*^9, {3.6173591606887827`*^9, 3.617359163196848*^9}, {
   3.6173600575701065`*^9, 3.6173601422548594`*^9}, {3.63367348943862*^9, 
   3.6336734933195443`*^9}, {3.6336735275320435`*^9, 
   3.6336735444544497`*^9}, {3.633673733821336*^9, 3.633673757272215*^9}, {
   3.633697047825613*^9, 3.633697051578161*^9}, {3.634385549264106*^9, 
   3.6343855538011403`*^9}, {3.634385589349543*^9, 3.6343856010907497`*^9}, {
   3.63747072180127*^9, 3.637470732329522*^9}, {3.6627247532768755`*^9, 
   3.6627247649529095`*^9}, {3.6627248722728686`*^9, 3.662724926404337*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAkmz4loX8779W3frReiCcv92UtM+2
+++/9WS1PH8qn79XcRB2uPrvv7bF3tAmQ6G/mGK2IK35778DpNfZdNyiv2RJ
02xt+O+/GKDNHaOapL8WP6o17/bvv9mPYXjWgKa/Qe0W6W/177+JJIqMvECo
v6oHXfax8++/vg9wnGoiqr8khFtUq/Hvv8wBMd2AKKy/U6nXtNTt7797qi8L
nZ2vvyQqtHP66O+/QlFWM3i9sb81i0AZ2eLvv1SEkqmx5bO/r2ymfcre77+B
gmjP8DK1v2Q2xXct2u+/VdMkjfeUtr/egnzs7tTvv1xivKHsDLi/A/pXU1nR
779aQKyoXAC5v9Oglpl4ze+/KdRNbOn8ub/DlMngR8nvv1XdNXCeA7u/R4OL
imCy77+Ph4Ziy/u/v/0jvEMdku+/spqwhCbiwr9WByQ6vmTvvz58/JxpQ8a/
dFrKiHw/7790d4oyR6PIvyA41JY=
       "]]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.975505920732018, -0.19653684741714034`}, \
{-0.9733044186803401, -0.20551657744663532`}, {-0.9625929557563302, \
-0.24197641757338204`}, {-0.9558200353594589, -0.26239339086741426`}, \
{-0.9479401168404944, -0.28445972193977315`}, {-0.9387412333760046, \
-0.30801615529490234`}, {-0.9280114181425578, -0.3329034354372452}, \
{-0.9183462487167485, -0.35309199257118756`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9165438488273063, -0.35685683636679105`}, \
{-0.9154748495978154, -0.35908975656403946`}, {-0.9009067899745644, \
-0.3864413531182876}, {-0.884171898112061, -0.41464602997307937`}, \
{-0.8651348328495614, -0.44339159200150474`}, {-0.843457738921966, \
-0.4725891486163503}, {-0.8243389295788894, -0.49552427079092703`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8216662557351141, -0.49873043808094086`}, \
{-0.81896477234766, -0.5019711655986452}, {-0.7917636088911264, \
-0.5309574823738433}, {-0.7619619243168487, -0.5589679383673987}, \
{-0.7347300227047528, -0.581493490354957}, {-0.7056107888365566, \
-0.6028180633769257}, {-0.6966366299594218, -0.6085714068416389}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.6931227047971724, -0.6108241882604334}, \
{-0.6747127506307838, -0.6226268308188054}, {-0.6421444360059589, \
-0.6406049660660974}, {-0.6080745837881867, -0.6564336018733985}, \
{-0.5726719328035721, -0.669793870995306}, {-0.5414180778798916, \
-0.6786546458440958}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5374022986704498, -0.6797931586932854}, \
{-0.536002526747495, -0.6801900077821177}, {-0.49843582605618364`, \
-0.6874433827806786}, {-0.47116212145469155`, -0.6907804605346809}, \
{-0.44362057547955064`, -0.6922841201129015}, {-0.415901465653584, \
-0.6918208980308004}, {-0.3880950694996147, -0.6892573308038366}, \
{-0.3717872189078472, -0.6864984649128139}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.3676716469363864, -0.6858022167426323}, \
{-0.360227827117047, -0.6845429152495919}, {-0.33237724854402007`, \
-0.6775607799439503}, {-0.3047102162114599, -0.6680779090398241}, \
{-0.2773936125502923, -0.6558612866901263}, {-0.2569087727268957, \
-0.6445495242363848}, {-0.23674794763321189`, -0.6314414221265567}, \
{-0.21749568284117726`, -0.6169761802761827}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2142954774810886, -0.614298266687059}, \
{-0.19739834163498227`, -0.5998361989386409}, {-0.17833954147961045`, \
-0.5811878858165624}, {-0.15986471755229942`, -0.5604408489504158}, \
{-0.141973869853049, -0.5375950883402011}, {-0.12466699838185924`, \
-0.5126506039859182}, {-0.10857151003800637`, -0.4862759428564161}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.10656698918178281`, -0.48261608748530666`}, \
{-0.09250445274373865, -0.45617313089789374`}, {-0.07782359573182704, \
-0.4245670588773386}, {-0.06407634925801453, -0.3907160965390881}, \
{-0.055754202235825376`, -0.3676687994752774}, {-0.04795947118498604, \
-0.34374778630608105`}, {-0.043469230726661014`, -0.32842791984588576`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.042295209545938996`, -0.3244223776311574}, \
{-0.0406921561054965, -0.3189530570314992}, {-0.03395225699735677, \
-0.29328461165153163`}, {-0.027784226796005163`, -0.2668341641828786}, \
{-0.022232518436879997`, -0.23969342864224008`}, {-0.01729713191998128, \
-0.21186240502961606`}, {-0.012978067245309003`, -0.18334109334500662`}, \
{-0.010118272253510321`, -0.16077207085596362`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.009593560332255368, -0.15663113236735407`}, \
{-0.009295584759095324, -0.154279559114334}, {-0.00626994480757239, \
-0.12482786786352054`}, {-0.003901147390740203, -0.09498601959256625}, \
{-0.002189192508598764, -0.06475401430147114}, {-0.0007210417570128021, \
-0.03246600519673041}, {5.239223735416961*^-6, 
       6.957047776698811*^-6}, {-0.00020699027473701634`, 
       0.00997101699618749}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.00029587529627999286`, 
       0.014144120591798358`}, {-0.00046965310962458203`, 
       0.022302894760009177`}, {-0.0012609930894049925`, 
       0.044555567388246876`}, {-0.002337665578506198, 
       0.06665507730821676}, {-0.003710042289294737, 
       0.08863805706134321}, {-0.005645715642675454, 
       0.1188843196109432}, {-0.00806684021090358, 
       0.14867753578522855`}, {-0.010973415993979123`, 
       0.1780177055841993}, {-0.011288271150502602`, 0.18069906978697176`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.011775058213014862`, 
       0.1848446376036316}, {-0.014365442991902079`, 
       0.20690482900785545`}, {-0.018159371861550866`, 
       0.23520697598536777`}, {-0.02227165325980389, 
       0.26279221644590695`}, {-0.026702287186661157`, 
       0.2896605503894731}, {-0.03145127364212266, 
       0.31581197781606607`}, {-0.0364348052905813, 
       0.3411811573051028}, {-0.038205537695026014`, 0.34963828527702334`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.03906094103530414, 
       0.35372374477286905`}, {-0.04156907479642998, 
       0.36570274743600006`}, {-0.04685408215966869, 
       0.38937674820875784`}, {-0.05228982738029742, 
       0.41220315962337606`}, {-0.06083600422190492, 
       0.44550003991958476`}, {-0.06951360748538171, 
       0.47687538171053767`}, {-0.07814936107858186, 
       0.5062708374546301}, {-0.08092488595066376, 0.5152880570788587}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.08215281744515152, 
       0.5192774026908107}, {-0.08656998890935938, 
       0.533628059610257}, {-0.09472679988878026, 
       0.5590523481785762}, {-0.10264229435831729`, 
       0.5827425160423234}, {-0.11024998337143478`, 
       0.6047804849822619}, {-0.11748337798159701`, 
       0.6252481767791541}, {-0.1308218634035606, 
       0.6619263010536913}, {-0.1364810964086989, 0.6771249230844926}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.1379376172142419, 
       0.6810366031979189}, {-0.14264690944521785`, 
       0.6936840330857158}, {-0.15293010619713118`, 
       0.7212518250696405}, {-0.16175574261773953`, 
       0.7452463796679304}, {-0.17452080296581565`, 
       0.7816540957483724}, {-0.18336913091070836`, 
       0.8105378533608806}, {-0.18896545535081002`, 
       0.8340738940580272}, {-0.18984443815538116`, 0.8394983768918224}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.19051209244465675`, 
       0.8436186841518173}, {-0.19209399331685384`, 
       0.8533810982529506}, {-0.19294073570595835`, 
       0.883143723003916}, {-0.18888109611893722`, 
       0.904704008308045}, {-0.1834997530024128, 
       0.9183064206778573}, {-0.17702095822780975`, 
       0.92930135066124}, {-0.17006869285470275`, 
       0.9383269911386203}, {-0.1635332780955394, 
       0.9453091660996708}, {-0.15706448357380504`, 
       0.9512388786289249}, {-0.15075578940912815`, 
       0.9563118022667663}, {-0.1461274567309779, 
       0.9596743651409513}, {-0.1416502586736262, 
       0.9626870259357403}, {-0.12288195190561398`, 
       0.9735742122087001}, {-0.11621641345245401`, 0.9766155187424574}}]}, 
     {Arrowheads[{{0.011106982928135714`, 1.}}], 
      ArrowBox[{{-0.11241897367183852`, 
       0.9783481887281599}, {-0.10740506956798457`, 
       0.9806358987785692}, {-0.09489325344790049, 
       0.9852688000154873}, {-0.07915736933178137, 
       0.9899301963702944}, {-0.06784543984189959, 
       0.9927228187506791}, {-0.05955417008840736, 
       0.9944452815099256}, {-0.052233764867099755`, 
       0.9958133115060668}, {-0.04622465856302927, 
       0.9967012359068774}, {-0.04148719648746584, 
       0.997337867477388}, {-0.032350575432433734`, 
       0.9983415252233296}, {-0.02630150223358033, 
       0.9989188123331342}, {-0.022546174697376156`, 0.9992243485115306}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.4511911059232156, -0.8341571469700724}, {
       0.44132418016889047`, -0.8269284906081521}, {
       0.43680089526059285`, -0.8134703997999135}, {
       0.4384686907675448, -0.7862425256474019}, {
       0.44221229346278773`, -0.7668199819373851}, {
       0.44780696428295974`, -0.742445290727617}, {
       0.4529989133201146, -0.7206876687504835}, {
       0.45892906800002053`, -0.6951365945441422}, {
       0.46307014124533274`, -0.675706566460539}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.4639402049389668, -0.6716242039906234}, {
       0.465342787654066, -0.6650432478158433}, {
       0.4719854316136396, -0.6296588082728372}, {
       0.4752603581619089, -0.6097517923535983}, {
       0.4783280316943792, -0.5880607305462418}, {
       0.48118845221105044`, -0.5645856228507673}, {
       0.48384161971192263`, -0.5393264692671751}, {
       0.4862816519364861, -0.5142985471378215}, {
       0.48688275808053927`, -0.5063655326661748}}]}, 
     {Arrowheads[{{0.0017703089750053518`, 1.}}], 
      ArrowBox[{{0.4871981331726154, -0.5022034138886706}, {
       0.48831475588460643`, -0.48746694143496266`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.7785961857904901, -0.5954582000084633}, {-0.763671922058, \
-0.6120146967053947}, {-0.7481664547489564, -0.6284026936357414}, \
{-0.7320346319924469, -0.6445414729351568}, {-0.715254862857511, \
-0.6603614545021059}, {-0.697882129468031, -0.6758292559641916}, \
{-0.6799714139478883, -0.6909114949490177}, {-0.6615776984209653, \
-0.7055747890841872}, {-0.6567639400362936, -0.7092093194243422}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.6534327594333837, -0.7117244595710442}, \
{-0.6427559650111435, -0.7197857559973035}, {-0.6235611958423052, \
-0.73351101331597}, {-0.6040483730383321, -0.7467171786677899}, \
{-0.58234012611132, -0.7605388415008583}, {-0.5603651567787693, \
-0.7736036525398589}, {-0.5381234650406803, -0.7859116117847916}, \
{-0.5156150508970531, -0.7974627192356566}, {-0.5116354419875593, \
-0.7993519299577447}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5078647113082774, -0.8011419814405455}, \
{-0.492957776409195, -0.8082186419580233}, {-0.4702695036384137, \
-0.8181410470174613}, {-0.4475502325847093, -0.827229934413971}, \
{-0.4247999632480813, -0.8354853041475518}, {-0.40211209617254146`, \
-0.842903280650912}, {-0.3795800319021011, -0.8494799883567592}, \
{-0.35720377043676016`, -0.8552154272650934}, {-0.3507736522624567, \
-0.8566316938084133}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.3466973076981923, -0.857529529628676}, \
{-0.3349833117765188, -0.8601095973759145}, {-0.31300494001538215`, \
-0.8640293237213256}, {-0.29127284649907814`, -0.8671183360167561}, \
{-0.2486368817575431, -0.8708356769085107}, {-0.21694750034221383`, \
-0.8717065008946201}, {-0.18598220274678753`, -0.8707049720007314}, \
{-0.18079553152505262`, -0.8702021144466474}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.1766409615533026, -0.8697993210547104}, \
{-0.15574372878384574`, -0.8677732949373163}, {-0.12622767001585966`, \
-0.8628749987797921}, {-0.10301711299452546`, -0.8575459431873717}, \
{-0.0802598147777169, -0.8509523112113111}, {-0.05795006776091778, \
-0.8429885248776515}, {-0.036082164339611866`, -0.8335490062124338}, \
{-0.017305309218236645`, -0.8240729042177876}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.013611704228357191`, -0.8221319422637107}, {
       0.006538567991127148, -0.8103813687036466}, {
       0.02724417902942331, -0.7962668099396096}, {
       0.047460417194087896`, -0.78004386618112}, {
       0.07473908318613426, -0.7534546507355531}, {
       0.10105854145790301`, -0.7220585838228429}, {
       0.10900069316304664`, -0.7110255377875468}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{0.11143927842174436`, -0.7076379138262995}, {
       0.1137953118952248, -0.7043649688186169}, {
       0.12616576879556016`, -0.68508361645222}, {
       0.13816991215890911`, -0.6642145267236528}, {
       0.14980774198527166`, -0.6417576996329148}, {
       0.16094540942347396`, -0.6175054787099682}, {
       0.17144906562234208`, -0.5912502074847741}, {
       0.18131871058187615`, -0.562991885957333}, {
       0.18299837667092314`, -0.5574883112584795}}]}, 
     {Arrowheads[{{0.009738216918024525, 1.}}], 
      ArrowBox[{{0.18421679662451573`, -0.5534960503722846}, {
       0.19055434430207605`, -0.5327305141276444}, {
       0.19852494436390358`, -0.5047907855282107}, {
       0.2058050964537173, -0.47514140020413487`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.6264133729574772, -0.702440668251215}, {
       0.6257914600783985, -0.7021185605550455}, {
       0.6150294780078748, -0.6900521300460436}, {
       0.6091894278563675, -0.666681860353223}, {
       0.6079320929874326, -0.6469883082171852}, {
       0.6080424763661861, -0.621698003005602}, {
       0.6089698896544442, -0.5940722706079871}, {
       0.6103565963047237, -0.5605486250122775}, {
       0.6110659868575398, -0.5413144896333331}, {
       0.6110789833469619, -0.5407754059238862}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6111795841234294, -0.5366025683221421}, {
       0.6115778051846976, -0.5200846856912567}, {
       0.6118920512861975, -0.4968592131860481}, {
       0.6120087251620391, -0.47163807211770753`}, {
       0.6116398466568556, -0.4441794570075699}, {
       0.6104974356152795, -0.41424156237696985`}, {
       0.6085814920373113, -0.3818243882259078}, {
       0.6076520234375474, -0.36976435997073753`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.6073312797962204, -0.3656026514654115}, {
       0.6058920159229505, -0.3469279345543835}, {
       0.6038573643050182, -0.3253816283718549}, {
       0.6013464616882176, -0.3029496802754579}, {
       0.5983593080725489, -0.2796320902651926}, {
       0.5948959034580115, -0.2554288583410588}, {
       0.590874766999163, -0.2303821223017643}, {
       0.5862144178505599, -0.2045340199460168}, {
       0.5853508775735136, -0.20019160631593777`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5845367598578013, -0.1960977198358655}, {
       0.5809148560122026, -0.1778845512738163}, {
       0.5749760814840909, -0.15043371628516267`}, {
       0.5683399721676783, -0.1222935221391503}, {
       0.5609484059644183, -0.09357597599487348}, {
       0.5528013828743108, -0.0642810778523322}, {
       0.5438989028973559, -0.03440882771152646}, {
       0.5438508407077435, -0.03425262430688744}}]}, 
     {Arrowheads[{{0.008089503573218138, 1.}}], 
      ArrowBox[{{0.542623320892741, -0.03026315200211687}, {
       0.533439785591892, -0.0004164160921574303}, {0.5219848196743624, 
       0.03403340154264756}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9447805361810259, -0.17022230830566934`}, \
{-0.9397894124693859, -0.17315506867057803`}, {-0.934368827102898, \
-0.17581112701890278`}, {-0.9332309130434381, -0.17630585925186365`}, \
{-0.932074287500105, -0.1767872660445846}, {-0.9311943787176746, \
-0.17713932920794576`}, {-0.9094417708328533, -0.1823737098624903}, \
{-0.8815242125949148, -0.18187072006188623`}, {-0.8535206690744224, \
-0.1749917140918981}, {-0.8201374380759249, -0.16070861973341058`}, \
{-0.801427480697092, -0.1504020624764516}, {-0.788911995226341, \
-0.14233088544144523`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7854041298423222, -0.14006867974470633`}, \
{-0.7813706832980931, -0.1374675292583118}, {-0.7599670458789288, \
-0.12190502007899123`}, {-0.7372165684395985, -0.1037145349384899}, \
{-0.7086455340189668, -0.07839632056882925}, {-0.6786489235817567, \
-0.0488353589147579}, {-0.6632119793070971, -0.03249526822500335}, \
{-0.6606686432344057, -0.029668848618251836`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6578766187635507, -0.02656606059440903}, \
{-0.6476105449286178, -0.015157331452016403`}, {-0.6318446204463187, 
       0.0031784514042029234`}, {-0.6159142058602, 
       0.022512080343654636`}, {-0.5999419693403958, 
       0.04272800175763877}, {-0.5840505790570407, 
       0.06371066203745539}, {-0.5682400350101344, 
       0.08546006118310447}, {-0.5548352071930777, 0.10464828442718625`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.552445627649605, 
       0.10807064695285847`}, {-0.5371832605327335, 
       0.13034705528070534`}, {-0.5220839878646653, 
       0.15325005375871503`}, {-0.5078565374838283, 
       0.1768925746248579}, {-0.4939778524767312, 
       0.20080362058593376`}, {-0.4805595895340422, 
       0.22468660405219132`}, {-0.4675645297588721, 
       0.24864038755354775`}, {-0.46630392519567193`, 0.250960053000671}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.4643108622011396, 
       0.25462753088970874`}, {-0.4541085994343093, 
       0.27340093304415675`}, {-0.4411989492490117, 
       0.2979535484348886}, {-0.4288355792029795, 
       0.3222982337257434}, {-0.4170184892962123, 
       0.346434988916721}, {-0.40575904044922556`, 
       0.37020841413609024`}, {-0.395068593582534, 
       0.39346310951211966`}, {-0.39027847252259656`, 
       0.40422323600972365`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.388580909649878, 
       0.4080364989773044}, {-0.38494714869613794`, 
       0.4161990750448095}, {-0.37539470579003703`, 
       0.4384163107341596}, {-0.36638206465051787`, 
       0.46003154908204974`}, {-0.35788002506386674`, 
       0.48096152259035974`}, {-0.34988858703008363`, 
       0.5012062312590896}, {-0.34240775054916855`, 
       0.5207656750882392}, {-0.33062655699305304`, 
       0.5525464612024146}, {-0.32683098292022816`, 0.5631190340501091}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.3254206225598067, 
       0.5670475933051677}, {-0.31995673706047517`, 
       0.582267248188665}, {-0.31039829075143477`, 
       0.6099280360469903}, {-0.3019512180659319, 
       0.6355288247773907}, {-0.2943761856355681, 
       0.659239168460551}, {-0.2874338600919448, 
       0.6812286211771559}, {-0.2811242414350622, 
       0.7014971829272058}, {-0.27544732966492014`, 
       0.7200448537107004}, {-0.27368924541260015`, 0.7257730754344838}}]}, 
     {Arrowheads[{{0.013593199724244961`, 1.}}], 
      ArrowBox[{{-0.2724645456144194, 
       0.7297634143387739}, {-0.2653523027324264, 
       0.7529366519852037}, {-0.2565094552420321, 
       0.7808631456078456}, {-0.24612887496086217`, 
       0.8121485729113092}, {-0.23674772415280304`, 0.8374467808767397}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8427064586361708, -0.45586647008027037`}, {
       0.8411690015142801, -0.45347931280049203`}, {
       0.8407250051931225, -0.4526690231271914}, {
       0.8403610784205553, -0.45195949249318684`}, {
       0.8358697731011223, -0.438697094923859}, {
       0.8322741439346839, -0.41815494039958895`}, {
       0.8300915902828423, -0.3989015009390291}, {
       0.827946753222861, -0.374853985618929}, {
       0.8255550997315317, -0.3439191027909468}, {
       0.8223104324837347, -0.306463783961082}, {
       0.8207757649642664, -0.2911384595494845}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.820359858567442, -0.2869851818034343}, {
       0.8201658218419863, -0.2850475140495723}, {
       0.8175650815301121, -0.2617089987425464}, {
       0.8143331726731381, -0.23638802375278167`}, {
       0.8102950563960911, -0.20902437479305588`}, {
       0.8052745857155433, -0.17940250654055157`}, {
       0.7990965001348306, -0.14743113850092723`}, {
       0.793575767564481, -0.12229205035539313`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7926804500511229, -0.11821515193661578`}, {
       0.7915870905091238, -0.11323645362967424`}, {
       0.7825726476935945, -0.07694463488228398}, {
       0.7717151489873498, -0.038371815711668186`}, {0.7588080225343482, 
       0.0024178308271977852`}, {0.7515931823785785, 0.02348826362266619}, {
       0.7450404325576475, 0.04168836700722453}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7436155866775221, 0.045611615300601004`}, {
       0.7356556151600309, 0.06666894679155728}, {0.7269387548778649, 
       0.08865463657533322}, {0.7133731578131302, 0.12080787740356416`}, {
       0.6986546950975789, 0.15326516383746466`}, {0.6827833667312113, 
       0.18602649587703468`}, {0.6764388836888898, 0.19834911905358132`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6745281913056138, 0.20206017669032666`}, {
       0.6657591727140272, 0.21909187352227427`}, {0.647682612711714, 
       0.2521367013035693}, {0.6286541863899592, 0.2848363837513056}, {
       0.6086738937487626, 0.31719092086548323`}, {0.5899125433408048, 
       0.3458807190210904}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5876237257241488, 0.34937120384255}, {0.5660726274918265, 
       0.3805797639108673}, {0.5438814898436504, 0.41104447947748357`}, {
       0.5211683218435964, 0.4405944593459511}, {0.4979331234916643, 
       0.46922970351626975`}, {0.48701826786456237`, 0.48252105153128}}]}, 
     {Arrowheads[{{0.007951174145275276, 1.}}], 
      ArrowBox[{{0.4843692739047093, 0.48574681115769625`}, {
       0.48373766883433117`, 0.48651593565052015`}, {0.46947005480285064`, 
       0.5033640898200507}, {0.44071834861744735`, 0.5357461642649519}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.4092067658766789, 0.524041423971361}, {0.3941255282543307, 
       0.5405026592891076}, {0.3790794337133531, 0.5564117558608428}, {
       0.3490926738755102, 0.5865735327662788}, {0.3196407916936798, 
       0.6145749070582752}, {0.2911180924983916, 0.6404640311074385}, {
       0.29032305350613674`, 0.6411491029789228}}]}, 
     {Arrowheads[{{0.015699048368701913`, 1.}}], 
      ArrowBox[{{0.2871609834645178, 0.6438738061221388}, {0.2635245762896459,
        0.6642409049137689}, {0.2368602430674424, 0.6859055284772659}, {
       0.21026575443035267`, 0.7068245315466801}, {0.184914847469348, 
       0.7257970069482325}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.30482343045420607`, -0.9034383292044856}, {
       0.30434218968456356`, -0.8948888616039391}, {
       0.30794402709030366`, -0.8826512198765728}, {
       0.3140141337013513, -0.869056406514318}, {
       0.322905643323964, -0.8514213931366994}, {
       0.33465901027908385`, -0.828484820944014}, {
       0.3416687219536957, -0.8144030758461734}, {
       0.34937040603990266`, -0.7982580278508996}, {
       0.35937682093218865`, -0.7761876130550814}, {
       0.3698584441607492, -0.7508925264736113}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.3713426073511972, -0.7469917508922814}, {
       0.38168789478829496`, -0.7191624743511316}, {
       0.3935148223076342, -0.6823528199991903}, {
       0.40302613313306657`, -0.6474303921137364}, {
       0.4121075195628727, -0.6071693934155277}, {
       0.4160460164856345, -0.58639741637536}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.41676508444895183`, -0.5822860471125302}, {
       0.42032374536630895`, -0.560776489977974}, {
       0.4239141883016532, -0.5350494816347138}, {
       0.4270106806751206, -0.5075256458938068}, {
       0.4295201737417708, -0.4780313134883154}, {
       0.43133475540203914`, -0.4464658767760573}, {
       0.4322221162924654, -0.41621109371043935`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.43232103061804533`, -0.4120384862961925}, {
       0.4323434926228014, -0.3772306912357988}, {
       0.43122235336130027`, -0.3393680840812231}, {
       0.4288136721547716, -0.2992465429498139}, {
       0.4271024457245781, -0.2784399473539728}, {
       0.425040464691075, -0.2571901485173348}, {
       0.42372244263128667`, -0.24540887831120564`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.42325836856561055`, -0.24126070649360673`}, {
       0.4226181060152448, -0.23553765652437036`}, {
       0.41982574665806993`, -0.21352298145954995`}, {
       0.4154422257222905, -0.18341681838590945`}, {
       0.41030369346529433`, -0.15272622823182963`}, {
       0.4044101498870814, -0.12145121099731061`}, {
       0.39776159498765173`, -0.0895917666823524}, {
       0.39483008852609774`, -0.07682445602989037}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.3938959904814752, -0.07275626785703167}, {
       0.3903578295227471, -0.05734685270106163}, {
       0.3821986542481094, -0.02491542646754502}, {0.3732840691637386, 
       0.0077025120181974105`}, {0.36361407426963466`, 0.04050696275616569}, {
       0.35325467597682647`, 0.07326578552348433}, {0.34834183824470705`, 
       0.08779525151223184}}]}, 
     {Arrowheads[{{0.019626177870242713`, 1.}}], 
      ArrowBox[{{0.34700483260566695`, 0.09174937721685102}, {
       0.34227188069634285`, 0.10574684009727783`}, {0.330665688428184, 
       0.13795012647754623`}, {0.3184360991723497, 0.16987564466428948`}, {
       0.30354943774000764`, 0.20760676679595913`}, {0.2879664826000793, 
       0.24453882221609455`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.26217379763195114`, 0.2710785514217679}, {
       0.24568842656849038`, 0.30621880972652343`}, {0.22890100950865636`, 
       0.34007038426051295`}, {0.211811546452449, 0.37263327502373644`}, {
       0.19294758185711608`, 0.40755748621281307`}, {0.186064929357881, 
       0.4196262593689483}}]}, 
     {Arrowheads[{{0.0024007701447846313`, 1.}}], 
      ArrowBox[{{0.1839971443646474, 0.4232521329724421}, {
       0.17406859140946956`, 0.44066191116450315`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], ArrowBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAJvah9+f/77+BMy9by6BcP3tOYBva
/++/CJUa43KTZD92SlXVxP/vv9ji+NHMomw/cc+BQKP/77/+6JLZhZ1zPzWR
zwhu/++/v98vHMuLej+pdfHsHf/vv0oosYiXlIE/10eFQKH+77+oIzADQhuH
P2Enp/Le/e+/6G7XAZosjj8bJv6gu/zvvxy2iNVHcZM/jnSf9/v6779ZwLSs
mfCYPxuUkIpJ+O+/YxYrlc/enz/vgurNk/Tvv17zC3nh3qM/B7MQIRvv77/g
IpY8ULSoP2VdA+8t5++/d+21CbyYrj9g7H0YzNfvv/M4xUID87M/iWl0cs2+
778XAEBXwum5P/ppYEC5le+/QMB2O/jGwD9tJjX5JHjvv1ZX7RPgE8M/CPe3
HLJW77/TDSq5DGPFP0Bbra8=
       "]]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9783442743289982, 
       0.17113988450932588`}, {-0.968525423810089, 
       0.20850077477132725`}, {-0.9619070640298666, 
       0.23070149494596898`}, {-0.9541092680756014, 
       0.25467215738224797`}, {-0.945530047621401, 
       0.27861920342069135`}, {-0.9353739980976641, 
       0.3044336220386632}, {-0.9247655358372427, 0.3290241409240805}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.9230765111534944, 
       0.3328406568396081}, {-0.9100120959007658, 
       0.3604652972891348}, {-0.8990327049036562, 
       0.38182220192824223`}, {-0.8869811987182442, 
       0.4036922272248372}, {-0.8738575773445302, 
       0.4260753731789198}, {-0.8596618407825136, 
       0.44897163979049}, {-0.844422302153436, 
       0.47214922461925085`}, {-0.8405269501353105, 0.47771536302181855`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.8381336792080123, 
       0.4811351507981731}, {-0.8281672745785374, 
       0.49537632522490516`}, {-0.8108967580578186, 
       0.518652941607453}, {-0.792610752591279, 
       0.5419790737668944}, {-0.773473774087974, 
       0.565096654188173}, {-0.7536503384569584, 
       0.5877476153562322}, {-0.7331404456982321, 
       0.6099319572710724}, {-0.7326984670086333, 0.6103848074388835}}]}, 
     {Arrowheads[{{0.008548198764882243, 1.}}], 
      ArrowBox[{{-0.7297830414702821, 
       0.6133719445460623}, {-0.7119440958117955, 
       0.6316496799326935}, {-0.6956764713492735, 
       0.6478756410794189}, {-0.6791844816322482, 0.66368345193582}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7706448102695043, 
       0.5725497285687507}, {-0.7448751201667366, 
       0.6014006816966502}, {-0.7181372239368963, 
       0.6294579267869701}, {-0.690897702723618, 
       0.6562668923690589}, {-0.6631565565269018, 
       0.6818275784429166}, {-0.6528647717983608, 0.690687121757916}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.6497013772627245, 
       0.6934102870446112}, {-0.6349137853467474, 
       0.7061399850085431}, {-0.6066825968257463, 
       0.729036605892058}, {-0.5789761986064903, 
       0.7503499349195807}, {-0.551794590688979, 
       0.7700799720911112}, {-0.5251377730732126, 
       0.7882267174066497}, {-0.5165227863104456, 0.793891321422481}}]}, 
     {Arrowheads[{{0.002726571676818689, 1.}}], 
      ArrowBox[{{-0.5130351280597238, 
       0.7961845580201585}, {-0.5093284062639024, 
       0.7986218352613641}, {-0.4938684817738844, 0.8084612189232147}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.8679904434622058, -0.36454285977254364`}, \
{-0.8457466576236844, -0.38368486124564793`}, {-0.8205414896225302, \
-0.4014694521602852}, {-0.7997438718781303, -0.41351329244710566`}, \
{-0.7770399679591922, -0.424278708963612}, {-0.7525715094677818, \
-0.4331856136845208}, {-0.7264802280059653, -0.4396539185845488}, \
{-0.7218179916281768, -0.44013971693157594`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.7176664182167164, -0.44057230492957145`}, \
{-0.6896033988202379, -0.4434964313210067}, {-0.6499904449188448, \
-0.44165464373150465`}, {-0.6292640883487604, -0.43833414916799196`}, \
{-0.6080660348977325, -0.43305660322993567`}, {-0.5863962845657616, \
-0.4258220059173358}, {-0.5642548373528474, -0.4166303572301924}, \
{-0.5558397947283346, -0.4123602222567734}}]}, 
     {Arrowheads[{{0.01729694514345042, 1.}}], 
      ArrowBox[{{-0.5521175549800875, -0.4104714063781538}, \
{-0.5418251453752826, -0.40524861902278064`}, {-0.5192906607493596, \
-0.3914437531493755}, {-0.49665138347507853`, -0.3752157596099773}, \
{-0.4739073135524395, -0.35656463840458563`}, {-0.4557582247340847, \
-0.34075123859824374`}, {-0.43772185963221205`, -0.32331285805171245`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.8914057068777613, -0.28082447851832426`}, \
{-0.8623555536552499, -0.29730698618402773`}, {-0.8269683723054662, \
-0.30866149025245354`}, {-0.7975079190003287, -0.31138999333734696`}, \
{-0.7644109867282891, -0.30896296708802273`}, {-0.7317194042444073, \
-0.3010947865592984}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.7276692085424862, -0.3000934429776342}, \
{-0.6878979594982451, -0.28375075870194993`}, {-0.6668315044159453, \
-0.2724352819389707}, {-0.6452299946435998, -0.2586962691196728}, \
{-0.6230934301812086, -0.24253372024405634`}, {-0.6004218110287715, \
-0.22394763531212122`}, {-0.5870032958700542, -0.2123666556063375}}]}, 
     {Arrowheads[{{0.002910336540980023, 1.}}], 
      ArrowBox[{{-0.5838433775011577, -0.2096394573977972}, \
{-0.5833349607150052, -0.2092006633574085}, {-0.5661113534345141, \
-0.19303124966270246`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.4356883391412651, -0.28757249410327596`}, \
{-0.4205803080823474, -0.26908793432630196`}, {-0.40577191972819804`, \
-0.24941248710682162`}, {-0.3912631740788171, -0.228546152444835}, \
{-0.37705407113420447`, -0.20648893034034205`}, {-0.36323807555517634`, \
-0.18334380887526774`}, {-0.34990865200254884`, -0.15921377613153695`}, \
{-0.3443136571694946, -0.148272437928666}}]}, 
     {Arrowheads[{{0.011903226584929713`, 1.}}], 
      ArrowBox[{{-0.34241325882060236`, -0.14455609829371835`}, \
{-0.33706580047632206`, -0.13409883210914963`}, {-0.32470952097649586`, \
-0.10799897680810591`}, {-0.31263264950384684`, -0.08148596648227843}, \
{-0.30114247704626707`, -0.05419285837283269}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8222338892445274, -0.4534474280678998}, \
{-0.7983482224422365, -0.4737056326833995}, {-0.7721686109563948, \
-0.49275414671380924`}, {-0.7434919564768735, -0.5100929374132336}, \
{-0.712536676908141, -0.5252509830044854}, {-0.6797073820353168, \
-0.537984831392833}, {-0.6796345916370888, -0.5380048522456894}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.675609999414107, -0.5391118082545127}, \
{-0.6448412610563332, -0.5475746879506357}, {-0.6080262687759609, \
-0.5535744331820618}, {-0.5696025745586268, -0.555248450636685}, \
{-0.5468281994017262, -0.5538030779969078}, {-0.5237569218963727, \
-0.5504298963038913}, {-0.5109297682322411, -0.547520100876958}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5068591402621268, -0.5465966930062542}, \
{-0.5003887420425661, -0.5451289055576356}, {-0.4767236598403063, \
-0.5379001057581405}, {-0.45294073188969963`, -0.5284944313161634}, \
{-0.429219014790852, -0.5166628166424609}, {-0.40555850854376335`, \
-0.5024052617370336}, {-0.3819592131484338, -0.4857217665998811}, \
{-0.3611803543020746, -0.4685224992909368}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3580121012033928, -0.46580832805773703`}, \
{-0.3358981566610886, -0.4443716339221737}, {-0.31367487100608205`, \
-0.4195286659545621}, {-0.29198974707685305`, -0.3919070969011119}, \
{-0.2788235185072891, -0.3732619132981688}, {-0.26604807865324326`, \
-0.3535265418725865}, {-0.25512041431967797`, -0.3351509963301386}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2530280198690887, -0.3315399360192498}, \
{-0.2416695650917065, -0.3107852355535044}, {-0.23013575255905447`, \
-0.28784410138326016`}, {-0.21913125109159842`, -0.26394238083688776`}, \
{-0.2086560606893386, -0.2390800739143873}, {-0.1987101813522748, \
-0.2132571806157587}, {-0.1893472783097188, -0.18660759979806088`}, \
{-0.18678898021588683`, -0.1785915746571007}}]}, 
     {Arrowheads[{{0.016443501959825163`, 1.}}], 
      ArrowBox[{{-0.18551990481323846`, -0.1746151262682557}, \
{-0.18062101679098205`, -0.15926523031835266`}, {-0.17253139679606475`, \
-0.13123007217663413`}, {-0.1650784183249667, -0.10250212537290512`}, \
{-0.1576935194905693, -0.07240803022377768}, {-0.1510417742474382, \
-0.04180823506061948}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.5506992185658536, 0.047490757368853186`}, {
       0.5389736925718374, 0.07773225964687173}, {0.5264950218892717, 
       0.10807152131553324`}, {0.5132632065181564, 0.1385085423748377}, {
       0.4965703923570622, 0.17590426378384846`}, {0.48469171199411537`, 
       0.20079569905229372`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.4828939881827634, 0.20456277792920263`}, {
       0.47885692769197724`, 0.2130223228290431}, {0.46558313604348744`, 
       0.237573315725831}, {0.45195123976408375`, 0.2618040651555842}, {
       0.4380818803757379, 0.2855587728945731}, {0.4239348440377928, 
       0.3088893716840409}, {0.406331576320276, 0.3378497639006764}, {
       0.39926108989625875`, 0.34898961997096084`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.3970243148070794, 0.3525137555198837}, {0.3885110692002217,
        0.3659267408597936}, {0.37047332267762983`, 0.3931203025613927}, {
       0.3522183367525003, 0.41943044900547344`}, {0.3339015990467499, 
       0.4447795863409644}, {0.3156785971822951, 0.46909012071679373`}, {
       0.3004599234063831, 0.48862582237761254`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.29789475965505774`, 0.4919186371455036}, {
       0.29754933115913595`, 0.4923620521329616}, {0.2795138009772725, 
       0.5145953805894679}, {0.26168760702956856`, 0.5357970295654315}, {
       0.24418634970888778`, 0.5559739225399717}, {0.22701002901523024`, 
       0.5751260595130883}, {0.21015864494859596`, 0.593253440484781}, {
       0.18734589201010815`, 0.6169396903856876}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.18442889552471275`, 0.6199250666470143}, {
       0.16211175664682279`, 0.6422773307276626}, {0.13966830848016565`, 
       0.6638547225083068}, {0.11827819096966155`, 0.6834757453950866}, {
       0.09797329740074312, 0.7014117687896553}, {0.07878552105884312, 
       0.7179341620936659}, {0.06129162802951263, 0.7325606948494057}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.0580526986538426, 0.7351934305463312}, {
       0.04376132005609843, 0.7467380584300131}, {0.012928912784682138`, 
       0.7708257399941727}, {-0.013988375932151173`, 
       0.7911355123761897}, {-0.04337447837968773, 
       0.8122789360909735}, {-0.0677418892406747, 
       0.8296191318471732}, {-0.07551058430961193, 0.8353180164474318}}]}, 
     {Arrowheads[{{0.010281245397831937`, 1.}}], 
      ArrowBox[{{-0.07887617865992638, 
       0.8377869167767052}, {-0.08792565285668964, 
       0.8444253430095199}, {-0.10453924235050958`, 
       0.8569727815088166}, {-0.1291018456014884, 
       0.8771284114832373}, {-0.1447767552009355, 0.8925829623492404}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAWl7ROPTb7z+RzCCO5o2zv8t6ZDtQ
2u8/eMFazuPxsr8JrB2CKNnvP+7GlDdqMbK//Br7igPY7z8g24P1tyWxv8v+
1xPB1u8/AFtDyMWGr7+kq8WXndTvP/G+9V781Kq//UlKvzLR7z/YDOkL/5ak
v0R8K3dDy+8/Vl1UgVz0mL/YTGSS3sbvP163Zi0IgI6/XyF0OBrB7z9jPtkZ
mnlxv2XL6gjZue8/ysITT1yNfT+Q4e3HdrPvP6kk8nKViJA/LjPVk9ur7z9o
nUehtl2aP9pkMSzUou8/YS1wxsl1oj9O/i4krZjvP14KcUAL3Kc/OOwsgsyM
7z+XLSSdpp6tP56KqM3vfu8/Tu3lzQzhsT9aGhaV+m7vPw50gvTrILU/Wv+P
4thk7z9ww2kBP/y2P2HGqKg=
       "]]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.9803588125777635, 0.09390112687072835}, {
       0.9789914564143113, 0.10191979896033161`}, {0.9748888328429535, 
       0.12315584216209932`}, {0.9698627704634113, 0.14618725029152882`}, {
       0.963786689093672, 0.17095954876400016`}, {0.9565974594217103, 
       0.19744546310721778`}, {0.9481811914395106, 0.22559595875902655`}, {
       0.9383424537160593, 0.2553019110320714}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.936902712764465, 0.25921978525884504`}, {
       0.9268566556404005, 0.28654223511077814`}, {0.9133139586488124, 
       0.31949491120037116`}, {0.8974585543757743, 0.3541610595150799}, {
       0.8793625056625018, 0.3900562155413304}, {0.8677925641042215, 
       0.41097538219792834`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8657723836130105, 0.4146279929012042}, {0.8590978753502101,
        0.42669591476554886`}, {0.842096990986683, 0.4549187481186698}, {
       0.8237405037233643, 0.48317305827894}, {0.8040284135602543, 
       0.5114588452463597}, {0.7829607204973528, 0.5397761090209284}, {
       0.7725331526347925, 0.5528949565689918}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.7699359102077262, 0.5561625284414686}, {0.7606994526328569,
        0.5677828487698482}, {0.7374066380649631, 0.5951370636603199}, {
       0.7130822767936719, 0.6218387536923443}, {0.6877263688189829, 
       0.6478879188659208}, {0.6616317011591826, 0.6730350087824812}, {
       0.6560843669207903, 0.6780503685787364}}]}, 
     {Arrowheads[{{0.019910619928372023`, 1.}}], 
      ArrowBox[{{0.6529881441865785, 0.6808496718754344}, {0.6350910608325568,
        0.6970304730434567}, {0.6081044478391061, 0.7198743116488474}, {
       0.58067186217883, 0.7415665245986534}, {0.5518057083492783, 
       0.7636072639616835}, {0.5229380143779364, 0.7841657986610087}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3033149846080684, -0.030373645610330423`}, \
{-0.2932121295768244, -0.0026341990674788943`}, {-0.28372207720366827`, 
       0.025507755318321883`}, {-0.2748768058124389, 
       0.053836410203734565`}, {-0.26667631540313624`, 
       0.08235176558875915}, {-0.25912060597576037`, 
       0.11105382147339564`}, {-0.254561686997231, 0.12920260278316592`}}]}, 
     {Arrowheads[{{0.004732393727097405, 1.}}], 
      ArrowBox[{{-0.2535447711384357, 
       0.13325088344325925`}, {-0.25148774467485696`, 
       0.14143978164735577`}, {-0.2445842247755975, 0.17172613601793385`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.17935558933235266`, -0.4548827463399764}, {
       0.18517545532234395`, -0.4238495846557671}, {
       0.19008211045305567`, -0.39128743565986346`}, {
       0.19407555472448787`, -0.35719629935226566`}, {
       0.1971557881366405, -0.3215761757329736}, {
       0.1994846607066153, -0.2892792427432798}}]}, 
     {Arrowheads[{{0.003916194324550278, 1.}}], 
      ArrowBox[{{0.19971229418864975`, -0.2851118302685301}, {
       0.20111327771245147`, -0.2524490796718798}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.20164162047447645`, -0.22234296686355792`}, {
       0.20098301366962285`, -0.1914567611894977}, {
       0.1996018730780903, -0.160000792886572}, {
       0.19749819869987859`, -0.12797506195478073`}, {
       0.19488147518520793`, -0.09367487808675143}, {
       0.191426282025736, -0.058990206592810054`}, {
       0.1909625370934199, -0.05579209868720672}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.1903635393855719, -0.05166125181123227}, {
       0.18800401422812985`, -0.03538934125514677}, {
       0.18422507917246972`, -0.011748076076641426`}, {0.18012068684423144`, 
       0.01180720145602965}, {0.17568043391492313`, 0.035318620505091915`}, {
       0.16981538737178267`, 0.0660891484678394}, {0.16345114008455663`, 
       0.09653730955975667}, {0.15982798793280673`, 0.11244044391108493`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.15890078824134565`, 0.11651020986245235`}, {
       0.1565876920532451, 0.1266631037808437}, {0.14922504327784797`, 
       0.15646653113110043`}, {0.14145056481704085`, 0.18579516392299267`}, {
       0.1333516277294994, 0.21449657446898618`}, {0.12492823201522356`, 
       0.24257076276908093`}, {0.11618037767421338`, 0.2700177288232769}, {
       0.11377066591827056`, 0.27719166422118163`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.11244158521861901`, 0.28114846073611244`}, {
       0.10720295393217939`, 0.29674435195823773`}, {0.09809085001483211, 
       0.3226575115006271}, {0.08884406592217159, 0.34775720745044497`}, {
       0.07946260165419781, 0.3720434398076913}, {0.06467281137129695, 
       0.4082323594510628}, {0.05227236119117378, 0.43682163822510156`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.05061140147006167, 0.4406509863382402}, {
       0.04983701351765266, 0.4424363403156438}, {0.03516747696791656, 
       0.47453288782568226`}, {0.020876470596740276`, 0.5043995074054259}, {
       0.007029684122475581, 0.5321361197531037}, {-0.006390952254411379, 
       0.557969740009219}, {-0.01929880893609743, 
       0.5819685152614318}, {-0.02378103043836493, 0.5900645075445164}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.025802765786227817`, 
       0.5937162578577165}, {-0.03160725632475938, 
       0.6042005925974022}, {-0.04330493543609184, 
       0.6247869876786586}, {-0.05442349906494244, 
       0.6438789267803683}, {-0.06494083528221753, 
       0.66158987291065}, {-0.07483483215882346, 
       0.6780332890776221}, {-0.09283305461267831, 
       0.7074776332400036}, {-0.10857865987180794`, 
       0.7329321627042442}, {-0.11119396685741581`, 0.7371673042109133}}]}, 
     {Arrowheads[{{0.003911827878276479, 1.}}], 
      ArrowBox[{{-0.11338708741707318`, 
       0.7407187710033194}, {-0.13054530770845116`, 0.768504224617934}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9571723420403156, -0.01697344145425165}, \
{-0.9483412393391489, -0.006807017869339894}, {-0.9374266428218956, 
       0.00605866318989032}, {-0.9241390060999136, 
       0.021899180019393144`}, {-0.9084783291732031, 
       0.040714532619168575`}, {-0.8904446120417641, 
       0.06250472098921658}, {-0.8696058963757715, 
       0.08770651872415047}, {-0.8501549612276872, 0.11117588894474265`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.847491446048103, 0.1143896688150635}, {-0.84567068077167, 
       0.11658659220368599`}, {-0.8325532844706279, 
       0.13238474120775942`}, {-0.8186845611406572, 
       0.14905997686814332`}, {-0.8040645107817584, 
       0.16661229918483778`}, {-0.788693133393931, 
       0.18504170815784265`}, {-0.7726688846837242, 
       0.2042380403139749}, {-0.7560902203576867, 
       0.22409113218005136`}, {-0.7405926960893954, 0.24264307518252914`}}]}, 
     {Arrowheads[{{0.008956444433894095, 1.}}], 
      ArrowBox[{{-0.7379165070192457, 
       0.2458463088799481}, {-0.7212696448581196, 
       0.26576759504203684`}, {-0.7057561362330119, 
       0.2843297011717608}, {-0.6899758768223418, 0.3032235117278934}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.6931253631783375, 
       0.34418389035425395`}, {-0.673275237240357, 
       0.3675305456190979}, {-0.6534060514718475, 
       0.39082865325857985`}, {-0.633517805872809, 
       0.4140782132727001}, {-0.6136105004432415, 
       0.4372792256614584}, {-0.597343413306425, 
       0.4562088407050498}, {-0.5845807109337277, 0.4710470246755029}}]}, 
     {Arrowheads[{{0.00011134845264060056`, 1.}}], 
      ArrowBox[{{-0.5818588378329981, 
       0.4742115311125764}, {-0.5812526851168974, 0.4749162569028551}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9374544679628039, 
       0.1503745449287127}, {-0.9261311897663428, 
       0.17168417930684832`}, {-0.9126793579724948, 
       0.19523254090569964`}, {-0.8968792313395071, 
       0.22107805809893682`}, {-0.8788983897601089, 
       0.24884314304396268`}, {-0.8589044131270295, 
       0.2781502078981799}, {-0.8491024670239754, 0.2918707008168552}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.8466760884168024, 
       0.2952670784491877}, {-0.8430567856565457, 
       0.30033327830078366`}, {-0.8261114216082645, 
       0.32312614817970353`}, {-0.8080683209821848, 
       0.3465288175349397}, {-0.7889274837783073, 
       0.3705412863664919}, {-0.7689021129153351, 
       0.39487761273782995`}, {-0.7482054113119709, 
       0.4192518547124231}, {-0.7425520357659623, 0.42571061949037164`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7398028657657345, 
       0.42885144079643195`}, {-0.726837378968215, 
       0.4436640122902714}, {-0.7047980158840674, 
       0.46811408547137495`}, {-0.682406859466996, 
       0.4923218076650451}, {-0.6599834471244688, 
       0.516006912280593}, {-0.6375277788564859, 
       0.539169399318019}, {-0.6258946702421256, 0.5508811099307692}}]}, 
     {Arrowheads[{{0.006866867897824258, 1.}}], 
      ArrowBox[{{-0.6229531254875661, 
       0.5538425299657657}, {-0.6150398546630471, 
       0.561809268777323}, {-0.5985461748841769, 
       0.5782109732812766}, {-0.5822355552570286, 0.5941932907231253}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.5527219878142868, 
       0.45642039874663226`}, {-0.5378486592523939, 
       0.4750553249650366}, {-0.5233317985412842, 
       0.49334711825997835`}, {-0.5091714056809576, 
       0.5112957786314571}, {-0.49536748067141423`, 
       0.5289013060794734}, {-0.48192002351265395`, 
       0.5461637006040269}, {-0.4683159280207772, 
       0.5636858458654908}, {-0.45522421684508557`, 
       0.5806609861334545}, {-0.44977227955940274`, 0.5878602413177481}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.44725234759264537`, 
       0.5911877985373416}, {-0.43141953743119266`, 
       0.6120949430373539}, {-0.4096351707525351, 
       0.6411840746736645}, {-0.3888276437431851, 
       0.6690975741804583}, {-0.36997379607245046`, 
       0.6946598094282187}, {-0.35291150019643036`, 
       0.7180035417916317}, {-0.3476821338035896, 0.7252067263738428}}]}, 
     {Arrowheads[{{0.012604213780125152`, 1.}}], 
      ArrowBox[{{-0.3452299329890141, 
       0.7285845074993378}, {-0.3374786285712241, 
       0.7392615326453837}, {-0.32350993665258065`, 
       0.7585939033165314}, {-0.31084017989624896`, 
       0.7761607751321316}, {-0.2963857820559699, 
       0.7962501253867872}, {-0.28365816818282263`, 0.813909818379057}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019457295762091993`, 1.}}], 
      ArrowBox[{{-0.23403294719619117`, 
       0.17942632517560345`}, {-0.22792002122958593`, 
       0.21345803703349353`}, {-0.2226586035394755, 
       0.24688798915058827`}, {-0.21824869412585982`, 
       0.2797161815268876}, {-0.21449164662022638`, 
       0.310389348075086}, {-0.21139610250984317`, 0.3402173092109748}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.01625577103606713, 1.}}], 
      ArrowBox[{{-0.555978191369938, -0.161227831127343}, \
{-0.5387142221665466, -0.14126007649513472`}, {-0.5215449316811935, \
-0.11989899221206307`}, {-0.5044703199138786, -0.09714457827812795}, \
{-0.4889762727621812, -0.07580515812068855}, {-0.4737143351817836, \
-0.05343142960118211}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.4676046194412601, -0.027405214536444608`}, \
{-0.4537647524307385, -0.0042805995919975685`}, {-0.44024481845681207`, 
       0.019611295118475754`}, {-0.42663085461675265`, 
       0.04434835014884535}, {-0.4134657793682393, 
       0.06966925043069955}, {-0.4030395927564979, 
       0.09243592413674663}, {-0.3930055907609938, 
       0.11543430089944814`}, {-0.39082856881341677`, 
       0.12065139579755718`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.38922113152062343`, 
       0.1245035172282097}, {-0.38340229271392207`, 
       0.13844799504348773`}, {-0.3742168588378842, 
       0.16154913512730418`}, {-0.363799710481685, 
       0.1877431292439899}, {-0.35395726903283964`, 
       0.21377911450660492`}, {-0.34468953449134826`, 
       0.23965709091514942`}, {-0.33599650685721066`, 
       0.26537705846962323`}, {-0.33101468853774413`, 0.2809300793972079}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.3297414146203166, 
       0.2849051853955372}, {-0.3278605583614204, 
       0.29077713713694947`}, {-0.32026406123497086`, 
       0.3156954468840512}, {-0.3132070154778621, 
       0.3401319877109284}, {-0.30668942109009406`, 
       0.364086759617581}, {-0.3006656037787867, 
       0.3874633811094327}, {-0.29508988925106006`, 
       0.410165470691907}, {-0.2899622775069141, 
       0.43219302836500384`}, {-0.2868900821242097, 0.4462117358214678}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.285996545484055, 
       0.4502890249256958}, {-0.28528276854634876`, 
       0.45354605412872323`}, {-0.278655876280981, 
       0.48570222318706274`}, {-0.2727934013174358, 
       0.5160488656332564}, {-0.26769534365571324`, 
       0.5445859814673043}, {-0.26336170329581343`, 
       0.5713135706892063}, {-0.2596052743316417, 
       0.5963307258762429}, {-0.25696800709946044`, 0.6146669174035706}}]}, 
     {Arrowheads[{{0.005185933411451605, 1.}}], 
      ArrowBox[{{-0.25637377454149535`, 
       0.618798452449266}, {-0.25623885085710363`, 
       0.6197365396056946}, {-0.2532624328721991, 
       0.6415310118775612}, {-0.25067602037692815`, 0.661714142691843}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.9451228751731271, -0.2743859714720275}, {
       0.9417349667379926, -0.2644646867314572}, {
       0.9402915951769983, -0.2554972157698667}, {
       0.9389308141684729, -0.24332465353114066`}, {
       0.9359723840181114, -0.20933282987204724`}, {
       0.9338905106970742, -0.1858090604182631}, {
       0.930989197671821, -0.15720359320634275`}, {
       0.9267655219281279, -0.12106556450280478`}, {
       0.9249623865422903, -0.10892406087751559`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.924349222984957, -0.10479529294764675`}, {
       0.9204237631156701, -0.07836300971022687}, {
       0.9161844960309546, -0.054365938086381516`}, {
       0.9110867803458081, -0.02850681860727631}, {
       0.9049461545205381, -0.0008070971255280182}, {0.8975781570154514, 
       0.028711780506246905`}, {0.8892723314112446, 0.05828521207477674}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8880797061915113, 0.06228474493655087}, {
       0.8782138961840726, 0.0936855258603229}, {0.8659138049730774, 
       0.12892115654898068`}, {0.8517266101571135, 0.16567854558310666`}, {
       0.843820786899063, 0.18461553628244606`}, {0.8352865881935354, 
       0.20394451682443693`}, {0.8286792778140141, 0.21816063927492454`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.8269200120170023, 0.22194583121486888`}, {
       0.8261496270627574, 0.22360337206197406`}, {0.8164355165289553, 
       0.24352998684795188`}, {0.8061698696143558, 0.2636622460352652}, {
       0.7953782993411852, 0.28393803447680876`}, {0.7840864187316703, 
       0.30429523702547717`}, {0.7723198408080376, 0.324671738534165}, {
       0.7515063939338937, 0.3586923528698949}, {0.7456203245821333, 
       0.36763648892058437`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.7433257164070237, 0.37112324493290805`}, {
       0.7293570441218259, 0.39234924447518993`}, {0.7058717913718343, 
       0.42564241335004993`}, {0.6810506356839188, 0.45857185949447504`}, {
       0.6551943845263106, 0.49075313840353574`}, {0.643296632582313, 
       0.5046456487417377}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{0.6405815275589629, 0.5078159640066497}, {0.6286038453672411,
        0.5218018055723028}, {0.6012790182067103, 0.551717861000776}, {
       0.5732199030447179, 0.5805013046889554}, {0.5448001205238784, 
       0.6079576914003204}, {0.5238870282901328, 0.6270509392616832}}]}, 
     {Arrowheads[{{0.018967530506982848`, 1.}}], 
      ArrowBox[{{0.5208044563615268, 0.6298652676845446}, {0.5163932912868059,
        0.63389257589835}, {0.48799941533350044`, 0.6583059581830446}, {
       0.4596184926639618, 0.6811978382544037}, {0.4280388110655323, 
       0.7058289449000653}, {0.3970118030329112, 0.728473146101568}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{0.8196884232502586, 0.4170474496716736}, {0.8075963832620675,
        0.4357100255522094}, {0.7949855046513779, 0.45431974170959466`}, {
       0.7818557874181897, 0.4728765981438299}, {0.7682072315625029, 
       0.49138059485491475`}, {0.7540398370843178, 0.5098317318428495}, {
       0.7393536039836341, 0.528230009107634}, {0.7242603583799263, 
       0.5464130362035798}, {0.7202819668209811, 0.55101628618643}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7175526020517832, 0.554174333387378}, {0.7088719263926687, 
       0.5642184226849988}, {0.6931883080218613, 0.581646168551891}, {
       0.6772095032675041, 0.5986962738042563}, {0.6609355121295972, 
       0.6153687384420945}, {0.6443663346081404, 0.631663562465406}, {
       0.6275019707031338, 0.6475807458741906}, {0.6103424204145776, 
       0.6631202886684481}, {0.5997945776121821, 0.6723200959462646}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5966489206750851, 0.675063731600073}, {0.593044728606534, 
       0.6782073006733033}, {0.5757659401430655, 0.6927668917138802}, {
       0.5585060550241719, 0.7067990617901792}, {0.5412650732498535, 
       0.7203038109022}, {0.506839819734942, 0.7457310462334072}, {
       0.4724901795983306, 0.7690485977075021}, {0.46307635031886263`, 
       0.7749783110883458}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.45954455290720275`, 0.7772029686372165}, {
       0.4386865466141438, 0.7903412989958761}, {0.4058993145565054, 
       0.8096939837699203}, {0.3741284834254158, 0.8271066520296352}, {
       0.3433740532208748, 0.8425793037750204}, {0.31570608273472034`, 
       0.8558457080652663}, {0.31306099946728866`, 0.8570280074518464}}]}, 
     {Arrowheads[{{0.002632131432214499, 1.}}], 
      ArrowBox[{{0.30925029884635136`, 0.8587313145129316}, {
       0.28918976908009447`, 0.8676979706213225}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.4047811336547907, 0.7455762920176667}, {
       0.37075154845341074`, 0.767306537245971}, {0.33807116910690643`, 
       0.7869785781780738}, {0.30673999561527787`, 0.8045924148139751}, {
       0.27675802797852495`, 0.820148047153675}, {0.25990960797732027`, 
       0.8283107836139554}}]}, 
     {Arrowheads[{{0.016495789818678493`, 1.}}], 
      ArrowBox[{{0.25615319682624077`, 0.8301306927959753}, {
       0.24822549777865352`, 0.833971510988853}, {0.22124263659766924`, 
       0.8463888421111884}, {0.19580944443557224`, 0.8574000405206815}, {
       0.17192592129236242`, 0.8670051062173323}, {0.14981235121749725`, 
       0.8755237629588025}, {0.12909799199628982`, 0.8830573119410176}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.4580345257127124, -0.7763503320694549}, \
{-0.42817662760479125`, -0.7839484904564011}, {-0.3982373514450144, \
-0.7898437267707052}, {-0.36833284375714515`, -0.7940050229987284}, \
{-0.3385579267844785, -0.7963846790523452}, {-0.30897010527949, \
-0.7969058012130812}, {-0.29300522608088797`, -0.7961363146100289}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.2888360159589065, -0.7959353640551098}, \
{-0.27962688399465513`, -0.7954914957624607}, {-0.24890657447761533`, \
-0.7919703272197662}, {-0.2185633301088032, -0.7862968272490523}, \
{-0.1886972361870699, -0.7781690622282493}, {-0.15940837801126695`, \
-0.7672850985352877}, {-0.12926640143720036`, -0.752094129872636}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.12553897123366695`, -0.7502155777055292}, \
{-0.12208613125249304`, -0.7484754136581491}, {-0.08591117899940062, \
-0.7243933621853852}, {-0.06831191767767003, -0.7102124522026317}, \
{-0.05111543871272996, -0.6943879570249476}, {-0.034321742104580416`, \
-0.676919876652333}, {-0.017930827853221393`, -0.6578082110847879}, \
{-0.003276936225323176, -0.63847716996155}}]}, 
     {Arrowheads[{{0.016868116512837008`, 1.}}], 
      ArrowBox[{{-0.0008646462065368017, -0.6350732590889551}, {
       0.013202909189777155`, -0.6138906792386675}, {
       0.02783579588407968, -0.5888939516785325}, {
       0.04184602802691771, -0.5618719163603478}, {
       0.053859926701306834`, -0.5372855776237372}, {
       0.06524669369108418, -0.5110272090209215}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.01171595649594341, 1.}}], 
      ArrowBox[{{0.03766514344708691, -0.4811753471556513}, {
       0.048966656847977345`, -0.44827891766690425`}, {
       0.058384263868947274`, -0.41887834230014404`}, {
       0.06699045471059456, -0.38790133568819957`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.28470814649069315`, -0.9100279170289066}, \
{-0.2610014066935325, -0.9148446406202817}, {-0.23787593703240498`, \
-0.9187984152137254}, {-0.2153317375073108, -0.9218892408092373}, \
{-0.1720033447256707, -0.9257818354309463}, {-0.13103242420906092`, \
-0.9268222149098881}, {-0.11897558661718383`, -0.9263092584974907}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.11480530905542906`, -0.9261318346414855}, \
{-0.09225708259408893, -0.9251725236062829}, {-0.05551542651736225, \
-0.9209949058803502}, {-0.02074837906612278, -0.9140838455675963}, {
       0.012524076247567911`, -0.9045809374061214}, {
       0.03586379855239622, -0.8961996111450354}, {
       0.04737929178838106, -0.8911704112501404}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.051204454483919644`, -0.8894998351460928}, {
       0.058619442669584375`, -0.8862614625432189}, {
       0.08090009376971882, -0.8745468429166237}, {
       0.10278726787172575`, -0.8608415222331246}, {
       0.13160408452892228`, -0.83916731379222}, {
       0.15989296992049756`, -0.8128652154165799}, {
       0.17391686172774923`, -0.7977689422802887}, {
       0.18205170854950925`, -0.7881681478558854}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.18475004841511933`, -0.7849835511567076}, {
       0.18790167872188185`, -0.7812639783927794}, {
       0.20172251418905968`, -0.7629846288582589}, {
       0.21525446141544688`, -0.7425651987809342}, {
       0.23357510052590783`, -0.7097692020341813}, {
       0.25120215334758517`, -0.6718386918504626}, {
       0.25964984859599494`, -0.6507383686022203}, {
       0.2638345855719731, -0.638903137964511}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.2652260393605709, -0.6349678424837432}, {
       0.26771267466393844`, -0.6279351657596949}, {
       0.27539063155141585`, -0.6034290833228864}, {
       0.282683719258427, -0.5772201212917946}, {
       0.28940629688472436`, -0.5491268578606585}, {
       0.2953727235300599, -0.5189678712237165}, {
       0.30058299919443376`, -0.48674316138096874`}, {
       0.30243068688827285`, -0.47251859074957636`}}]}, 
     {Arrowheads[{{0.009656678878690582, 1.}}], 
      ArrowBox[{{0.3029683544192412, -0.4683793145093506}, {
       0.305037123877846, -0.4524527283324153}, {
       0.3086471435298834, -0.42116807453392663`}, {
       0.3114428709111768, -0.38822420094173216`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9493417970568525, -0.10469853273716832`}, \
{-0.9194320474111941, -0.0948740648569192}, {-0.9012429878863851, \
-0.08479724905632}, {-0.87934921687698, -0.07005649778640964}, \
{-0.8534052028297852, -0.0498342806014779}, {-0.8230654141916075, \
-0.023313067055814606`}, {-0.8120463431247567, -0.012987467226086073`}}]}, 
     {Arrowheads[{{0.015318867637699234`, 1.}}], 
      ArrowBox[{{-0.8090005592223634, -0.010133365863716956`}, \
{-0.8062765485385605, -0.007580787331260629}, {-0.7884476275130882, 
       0.009945340116372235}, {-0.7695786511151912, 
       0.02926531528708399}, {-0.7496696193448691, 
       0.05037913818087461}, {-0.7353131127278215, 
       0.06584717439230083}, {-0.7205371533533863, 0.08217395018404342}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7311335322682929, 
       0.07447002258516794}, {-0.7144524498053493, 
       0.0934004270193394}, {-0.6973624104052679, 
       0.11331346252908467`}, {-0.6798634140680491, 
       0.13420912911440372`}, {-0.6642318521352407, 
       0.15309310185312847`}, {-0.6484299126117776, 
       0.1726092225505041}, {-0.6303273321355081, 
       0.1963138420140987}, {-0.6250769538415034, 0.20335397697852514`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.6225815739906879, 0.20669998558086}, {-0.6122205198090215,
        0.22059293114174647`}, {-0.5943864579205317, 
       0.24505960799001253`}, {-0.5767328190406342, 
       0.2698428332067086}, {-0.5604078085437669, 
       0.29272676635664036`}, {-0.5444328267214136, 
       0.31558103091096745`}, {-0.5288078735735747, 
       0.33840562686969}, {-0.5258731913220468, 0.34278508346695397`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5235496048382702, 
       0.3462525955461205}, {-0.5135329491002498, 
       0.3612005542328078}, {-0.4986897334574878, 
       0.38379486837379734`}, {-0.4843599068013371, 
       0.4060176246661352}, {-0.47054346913179784`, 
       0.42786882310982133`}, {-0.45724042044887003`, 
       0.4493484637048556}, {-0.44447452788770225`, 
       0.47034851988987514`}, {-0.43431453575965673`, 
       0.48734080209187863`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.4321737645889004, 
       0.4909240613378921}, {-0.4206255125360926, 
       0.5105857993457813}, {-0.40954238974565077`, 
       0.5298230226166678}, {-0.3929926213255415, 
       0.5591070342930593}, {-0.3777035485980035, 
       0.586705375319911}, {-0.36367517156303636`, 
       0.6126180456972224}, {-0.35094519324615464`, 0.6367735029761837}}]}, 
     {Arrowheads[{{0.002560341979330513, 1.}}], 
      ArrowBox[{{-0.349028903123707, 
       0.6404816701914662}, {-0.3392191961545189, 0.659471592657246}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.04112329878423103, -0.47042832902851156`}, {
       0.050937384343897864`, -0.4407187339227689}, {
       0.0598405892940623, -0.4093575386641604}, {
       0.06783291363472439, -0.3763447432526863}, {
       0.07491435736588409, -0.3416803476883465}, {
       0.08098335246900691, -0.30917359969991887`}, {
       0.08108277021618264, -0.3085234743895864}}]}, 
     {Arrowheads[{{0.0035128937815036895`, 1.}}], 
      ArrowBox[{{0.08171373485217734, -0.30439738934503396`}, {
       0.08614675834444634, -0.27540839235510683`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.26725957089447533`, -0.6313294152803777}, {
       0.27424134427350033`, -0.6096517615568084}, {
       0.28092264222268426`, -0.586616095160502}, {
       0.28717389173473007`, -0.5620825175349748}, {
       0.29286551980234043`, -0.5359111301237429}, {
       0.2979975264255154, -0.5081019329268068}, {
       0.30256991160425495`, -0.4786549259441661}, {
       0.3037956526720906, -0.46870667714486813`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.3043060847816544, -0.46456395422047636`}, {
       0.30640599297389914`, -0.4475208692653291}, {
       0.309329088169788, -0.41465052297980365`}, {
       0.31133919719192155`, -0.3800438870875901}, {
       0.31243632004029975`, -0.34370096158868835`}, {
       0.31302030332251785`, -0.3097802100471829}, {
       0.31289923302963785`, -0.297941077330511}}]}, 
     {Arrowheads[{{0.002305533323804756, 1.}}], 
      ArrowBox[{{0.3128565502540395, -0.29376724547627653`}, {
       0.31265973713105083`, -0.27452142862048584`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.6011245833008471, -0.7931732934689378}, \
{-0.5659985628483879, -0.8180337037174019}, {-0.5358444521278046, \
-0.8377454561124}, {-0.5057616484727373, -0.8559077892649883}, \
{-0.475939681366529, -0.8725313728751847}, {-0.45937832043888754`, \
-0.881043067067597}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.45566588026913757`, -0.8829510718246094}, \
{-0.4465680802925223, -0.8876268766430069}, {-0.4177945532048566, \
-0.9012508917930182}, {-0.3897668080576707, -0.9134600095497822}, \
{-0.36916231988308756`, -0.9217772443826384}, {-0.34908397388700363`, \
-0.9293712901345881}, {-0.3106167325691698, -0.9425525332356764}, \
{-0.301057997087768, -0.9454083896177038}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.29705863002220323`, -0.9466032775796613}, \
{-0.2745350224116101, -0.9533326392892878}, {-0.23824539216275065`, \
-0.9626797752545881}, {-0.20483439358828553`, -0.9699845694623856}, \
{-0.17423544741835334`, -0.9755967576718442}, {-0.13507150349294078`, \
-0.9814596659725136}, {-0.1340073140862324, -0.9815767627942271}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.12985830536460954`, -0.9820332940578363}, \
{-0.10095060799168398`, -0.9852141183209707}, {-0.0712647790506256, \
-0.9873745062088082}, {-0.04540603480580853, -0.988455221127619}, \
{-0.0031188654708149775`, -0.9884266588856193}, {
       0.014973380081238403`, -0.9876406015726995}, {
       0.030905470075553994`, -0.9865249815070974}, {
       0.036742268784423236`, -0.9859345543440654}}]}, 
     {Arrowheads[{{0.018146145685162006`, 1.}}], 
      ArrowBox[{{0.04089512582575137, -0.9855144679707487}, {
       0.04996493827920062, -0.9845970020954933}, {
       0.06648883275357095, -0.9822958441255122}, {
       0.08114820180680632, -0.9796557670953209}, {
       0.09449990988630817, -0.9766584941640477}, {
       0.10701601124166912`, -0.9732470745864932}, {
       0.11795020761507834`, -0.9697268821216314}, {
       0.12879530406467268`, -0.9656895303728795}, {
       0.14365563363464656`, -0.9592095795146199}, {
       0.1594527050271402, -0.9510621197887992}, {
       0.17686457714403253`, -0.9405127804418567}, {
       0.17964967978639113`, -0.938700369894801}, {
       0.18248574490873287`, -0.9368104457684657}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.010907745641641362`, 1.}}], 
      ArrowBox[{{-0.17486762114938909`, 
       0.3566322677115871}, {-0.17468524319104317`, 
       0.39078328316886224`}, {-0.17487862539425167`, 
       0.41987903156830086`}, {-0.1755030701072388, 0.44768308023603565`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.008131750402250434, 1.}}], 
      ArrowBox[{{0.08585076966095782, 0.87803034162571}, {0.05123656759606477,
        0.8900780263918253}, {0.035801833863949514`, 0.8951487369619308}, {
       0.021516496552459893`, 0.8996821710032123}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.30922915809949614`, -0.4284831500129993}, {
       0.311344367259265, -0.399913257651827}, {
       0.31283390475780265`, -0.37009300708728554`}, {
       0.3135865132028055, -0.339084481165962}, {
       0.3134909352019699, -0.3069497627344433}, {
       0.31254717075529603`, -0.2736888517927295}, {
       0.3119211403637909, -0.2616754802619149}}]}, 
     {Arrowheads[{{0.010672794230659005`, 1.}}], 
      ArrowBox[{{0.31170392062558916`, -0.25750708611643264`}, {
       0.31075521986278365`, -0.23930174834082055`}, {
       0.30854414870457547`, -0.2044299793143594}, {
       0.3053767775033869, -0.16864415698846663`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.057279522192905497`, -0.4224523511583239}, {
       0.0645398722234975, -0.39471436608521787`}, {
       0.07114721307261883, -0.3657424166341257}, {
       0.07701763881295243, -0.3356224475275482}, {
       0.08206724351718117, -0.3044404034879862}, {
       0.08629602718530513, -0.27219628451543976`}, {
       0.08769855253216136, -0.2584893322381666}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.08812343205333915, -0.25433696284717566`}, {
       0.0897039898173242, -0.23889009060990873`}, {
       0.0926987673090385, -0.20508417997278994`}, {
       0.09478908681900244, -0.17043287753371497`}, {
       0.09489461604895237, -0.14382038434432579`}, {
       0.0944963364564139, -0.11690321119341057`}, {
       0.0936043567456149, -0.08986629103109375}, {
       0.09349235954863509, -0.08767171494205214}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.09327961944964615, -0.08350308977096309}, {
       0.0922153073484794, -0.0626479795406672}, {
       0.09050375255035134, -0.029993224882391603`}, {0.0881169151347803, 
       0.002612824785313647}, {0.08505479510176632, 0.03517016946244854}, {
       0.08131739245130935, 0.06767880914901311}, {0.07928268613778333, 
       0.08280565883846307}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.07872624758998169, 0.08694245352871245}, {
       0.07698000293458891, 0.0999247597453556}, {0.07211792230278444, 
       0.13169403715182418`}, {0.06673115055589594, 0.16298664136841887`}, {
       0.06081968769392343, 0.19380257239513968`}, {0.05448601323109031, 
       0.223983560188721}, {0.048357479707785755`, 0.2510529959679262}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.0474068533681639, 0.25511720981757824`}, {
       0.0408594680455125, 0.2819658959466681}, {0.03356659732276782, 
       0.30976724391103383`}, {0.02205054881055267, 0.35021731379187226`}, {
       0.010150046627695815`, 0.3887011984491133}, {0.001245624813943835, 
       0.4155061126891482}}]}, 
     {Arrowheads[{{0.01965222317904378, 1.}}], 
      ArrowBox[{{-0.00007026189605735989, 
       0.41946731658862085`}, {-0.0019029734495394557`, 
       0.4249843144404004}, {-0.013876575644889921`, 
       0.4588320783233765}, {-0.025670942628684863`, 
       0.49032529026322014`}, {-0.037261753326449286`, 
       0.5197249696294152}, {-0.04853031634471359, 
       0.5470668617860638}, {-0.05935794029000815, 0.5723867120972678}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.31452568198724157`, -0.32346739532251545`}, {
       0.3141290778433483, -0.2947757453020692}, {
       0.3130970284925666, -0.2651886006173857}, {
       0.3113721875167482, -0.23482212659773366`}, {
       0.30889720849774494`, -0.20379248857238186`}, {
       0.3056720914355569, -0.1720996865413303}, {
       0.3038109475782164, -0.15695119774215224`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.30330195079982597`, -0.1528082982205197}, {
       0.30169683633018396`, -0.13974372050457892`}, {
       0.29709064528235446`, -0.10513363473597329`}, {
       0.2916018101847126, -0.0700339897744216}, {
       0.2867821943543689, -0.04623740935640652}, {
       0.28158385377157596`, -0.02235378827085558}, {0.27603526790235017`, 
       0.0014853870578055792`}, {0.27359137853575194`, 
       0.011345847701657046`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.27258723300922505`, 0.015397314834475855`}, {
       0.27012694359135275`, 0.02532394543771882}, {0.2623877066525973, 
       0.056297145514431324`}, {0.2541183890064621, 0.08700926591577034}, {
       0.24531899065294727`, 0.11746030664173597`}, {0.2359895115920527, 
       0.1476502676923281}, {0.22672570371619616`, 0.1758770910838301}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.2253837494945779, 0.179829394831146}, {0.2161062456850731, 
       0.20658474114546194`}, {0.2056439424232252, 0.23516370114252116`}, {
       0.19483452562247194`, 0.2631504766532418}, {0.1837822343998143, 
       0.2904370086740997}, {0.17259130787225332`, 0.3169152382015705}, {
       0.1645067375854571, 0.33523283357135014`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.16282135110030083`, 0.3390514938812504}, {
       0.161261746039789, 0.3425851652356543}, {0.1497935489024214, 
       0.36744678977635103`}, {0.13172027584911242`, 0.4046163594164508}, {
       0.11363112608157584`, 0.43976910357322474`}, {0.0957647410899039, 
       0.4727510589027454}, {0.08720107276948352, 0.48783514051049137`}}]}, 
     {Arrowheads[{{0.019110231088004106`, 1.}}], 
      ArrowBox[{{0.085140295823987, 0.4914650017402996}, {0.07835976236418896,
        0.5034082620610852}, {0.061493481835458795`, 0.5318396608170992}, {
       0.04515099168670433, 0.5582887235755176}, {0.02943263378596255, 
       0.5828182679462264}, {0.014438750001270439`, 0.6054911115391117}, {
       0.0001820322193334216, 0.6264353821359467}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.1562988240305744, -0.09129487959850048}, \
{-0.14921897363102155`, -0.05812184594220518}, {-0.14297986786787142`, \
-0.024518842404256856`}, {-0.1375882716652107, 
       0.009222343554277649}, {-0.13304418502303936`, 
       0.04310171193339833}, {-0.1297478856951056, 0.07343572833865225}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.1293074941282169, 
       0.07758637456619925}, {-0.1264395969163824, 
       0.11098207093277765`}, {-0.12426120844433194`, 
       0.14439721151179508`}, {-0.1228124425252061, 
       0.17736468447015757`}, {-0.12209329915900478`, 
       0.209884489807865}, {-0.12172535069298154`, 
       0.24342154029342017`}, {-0.12173369570302389`, 0.2443127052546279}}]}, 
     {Arrowheads[{{0.0033127989369726887`, 1.}}], 
      ArrowBox[{{-0.1217727804565336, 
       0.24848657235227226`}, {-0.12203174031629117`, 0.2761409373205553}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5118195101582416, 0.8231861899464941}, {0.4758570569437308,
        0.8445195063156887}, {0.44093175725000283`, 0.8636881187919423}, {
       0.40704361107705794`, 0.8806920273752548}, {0.37419261842489593`, 
       0.895531232065626}, {0.36370124183331237`, 0.8998519326644705}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.35984168265185196`, 0.9014414285252892}, {
       0.34263951894693395`, 0.9085258562333639}, {0.3126450522965889, 
       0.919996023248776}, {0.2842092184738609, 0.9299417331118626}, {
       0.25733201747874984`, 0.9383629858226231}, {0.2376292967152785, 
       0.9441452021311734}, {0.21887711951762803`, 0.9492554595184484}, {
       0.20133298332066646`, 0.9532135121027233}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.1972612679442724, 0.9541321132459794}, {
       0.19049084188113966`, 0.9556595582039401}, {0.1643909833997361, 
       0.9608880432616093}, {0.1394448520565863, 0.9656365646496792}, {
       0.11680617498994406`, 0.9694251586985511}, {0.07772070338270533, 
       0.9748129706323785}, {0.04575256975674052, 0.9781936862728694}, {
       0.03234559301121053, 0.9793174129614656}}]}, 
     {Arrowheads[{{0.001965594786424169, 1.}}], 
      ArrowBox[{{0.028186127919061003`, 0.9796660450224476}, {
       0.02760861719848481, 0.9797144499851755}, {0.011818350127974228`, 
       0.9808274823254273}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.017847572745859436`, 1.}}], 
      ArrowBox[{{-0.17405590648848435`, 
       0.3869869671838845}, {-0.17437272241504811`, 
       0.42205393742321995`}, {-0.17526193844748675`, 
       0.4552000260473744}, {-0.17672355458580008`, 
       0.48642523305634755`}, {-0.17819013422462626`, 
       0.5118201745307257}, {-0.17987392755953582`, 0.5358314678500179}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5299350618934111, -0.7189517701664168}, \
{-0.5058812834977009, -0.7264130329122697}, {-0.46823368317334807`, \
-0.7357656334193305}, {-0.43011769537960953`, -0.7423001947467172}, \
{-0.3917755701562516, -0.7456437857443988}, {-0.3659500323108776, \
-0.7454953320884057}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3617760511797564, -0.7454713386768194}, \
{-0.35344955754303986`, -0.7454234752623428}, {-0.33077504970458893`, \
-0.7434551476982084}, {-0.30823393719418934`, -0.7400796804478169}, \
{-0.2858262200118413, -0.7352970735111684}, {-0.2635518981575447, \
-0.7291073268882625}, {-0.24148791143808224`, -0.7213622287815342}, \
{-0.2197111996602366, -0.711913567393418}, {-0.20202121917686466`, \
-0.702733120355499}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.19831636060463995`, -0.7008104354810153}, \
{-0.19822176282400783`, -0.700761342723914}, {-0.17701960092939586`, \
-0.6879055547730221}, {-0.1562074816005264, -0.6731498414629105}, \
{-0.13588817246152493`, -0.6562978407157473}, {-0.11606167351239163`, \
-0.6373495525315328}, {-0.09672798475312636, -0.6163049769102666}, \
{-0.08091729055073932, -0.5980047705674775}, {-0.07482491193236646, \
-0.5901212916860624}}]}, 
     {Arrowheads[{{0.0013147353593513983`, 1.}}], 
      ArrowBox[{{-0.0722725421843043, -0.5868185499710729}, \
{-0.06556116066847203, -0.5781340873400695}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.0002233989150471175, 1.}}], 
      ArrowBox[{{0.9125637542039919, -0.353415572163436}, {
       0.9107742424863451, -0.35289049060086275`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.8169645495446864, -0.35112526340564465`}, \
{-0.7898819031286118, -0.3579279732066332}, {-0.7513073583947684, \
-0.36086721829530666`}, {-0.7081909330472533, -0.35598828172447355`}, \
{-0.6850727420669709, -0.35015735963813044`}, {-0.6611055347804741, \
-0.3414526207796875}, {-0.6542011664905434, -0.33823123570310404`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6504185754935514, -0.3364663845716399}, \
{-0.6362893111877629, -0.3298740651491446}, {-0.6106240712888376, \
-0.3154216927465018}, {-0.5785820905385328, -0.2934838524418966}, \
{-0.5460207558487916, -0.26638269838376094`}, {-0.5296498473805603, \
-0.25087628477949786`}, {-0.5170143831147269, -0.23781835168461457`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5141118069523245, -0.23481872741010806`}, \
{-0.5133581336353253, -0.23403985490160945`}, {-0.49714561461308693`, \
-0.2158734087500958}, {-0.48101229031384485`, -0.19637694632495686`}, \
{-0.4650772623524353, -0.1756197175230494}, {-0.4494596323436942, \
-0.15367097224123014`}, {-0.43415940028762157`, -0.13053071047949913`}, \
{-0.41917656618421734`, -0.1061989322378563}, {-0.41570039132830283`, \
-0.10035356758120315`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.413566886459475, -0.0967659707335288}, \
{-0.40495863908989804`, -0.08229076536684857}, {-0.3911666664094169, \
-0.05744879530902329}, {-0.38034201398689227`, -0.034681966347264045`}, \
{-0.36990356639764477`, -0.011403295139526155`}, {-0.3599094487265996, 
       0.012170596025251074`}, {-0.3503402859454484, 
       0.03611191457671407}, {-0.34306758673997684`, 0.05431052110803542}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.34151862166570124`, 
       0.05818652438014827}, {-0.3398717268698017, 
       0.06230757896281384}, {-0.32996805012763436`, 
       0.08867060769708983}, {-0.3206292557189466, 
       0.11520100077954207`}, {-0.31185534364373846`, 
       0.1418987582101705}, {-0.30364643320929713`, 
       0.16857344143535113`}, {-0.29600264372291, 
       0.19503461190145993`}, {-0.2900967821256071, 0.21693350896546196`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2890099231914945, 
       0.2209635749480601}, {-0.28892397518457713`, 
       0.22128226960849687`}, {-0.2824104275942985, 
       0.24731641455646197`}, {-0.27642811782006527`, 
       0.272988878644495}, {-0.27094316272986874`, 
       0.2981514937717358}, {-0.26595556232370887`, 
       0.32280425993818435`}, {-0.26146531660158556`, 
       0.3469471771438406}, {-0.2552680326979433, 
       0.384296755473383}, {-0.2552520008947134, 0.38440778183746077`}}]}, 
     {Arrowheads[{{0.011780199581642612`, 1.}}], 
      ArrowBox[{{-0.25465547008334705`, 
       0.3885389856762765}, {-0.25009493720122866`, 
       0.4201224187373418}, {-0.245821944857189, 
       0.45414757528470645`}, {-0.2423249704115715, 0.4860956334644663}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.00972148020640085, 1.}}], 
      ArrowBox[{{0.1840708031492033, 0.7561472572343078}, {
       0.16014474905714893`, 0.7712253649767484}, {0.13672940981414422`, 
       0.7855185435555464}, {0.11475795013202829`, 0.7983462498074126}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.004915135602341788, 1.}}], 
      ArrowBox[{{0.19561061011253467`, -0.8925926655014558}, {
       0.21367746109556787`, -0.8766125175760033}, {
       0.21973085874680548`, -0.8709143854742722}, {
       0.22585065548492778`, -0.8648741522455516}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6390505917708796, -0.5997574001927017}, \
{-0.6099409914279743, -0.6094405563525673}, {-0.579835595455551, \
-0.6169822780923236}, {-0.5489533212325685, -0.6220109115320551}, \
{-0.5240083320736165, -0.6239430295303201}, {-0.49875638645017956`, \
-0.6239412389677534}, {-0.47513622716097736`, -0.622152370202055}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.4709922701358267, -0.6216756333810275}, \
{-0.4473316258098512, -0.6181359321601262}, {-0.4213424554545653, \
-0.6120486176427454}, {-0.39541361795800567`, -0.6034597980198935}, \
{-0.36954511332017237`, -0.5923694732915701}, {-0.34373694154106527`, \
-0.5787776434577756}, {-0.3182296873344769, -0.5624043044443379}, \
{-0.3171194886516528, -0.5615400585983932}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3138257830370289, -0.5589760388069426}, \
{-0.2932639354141994, -0.5429694521770848}, {-0.2688396857802328, \
-0.5204730866560167}, {-0.24495693843257726`, -0.4949152078811332}, \
{-0.23056867618711352`, -0.4775363983265219}, {-0.21658037628427057`, \
-0.4588724133855324}, {-0.2029920387240483, -0.4389232530581646}, \
{-0.20157010019584526`, -0.43663381864535866`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.199367843564906, -0.43308800986621687`}, \
{-0.18980366350644678`, -0.4176889173444185}, {-0.17710039606282346`, \
-0.39518477196349067`}, {-0.16496738182453557`, -0.3714261826345774}, \
{-0.1534046207915833, -0.34641314935767886`}, {-0.14241211296396653`, \
-0.32014567213279493`}, {-0.13206988112054688`, -0.2927242800836291}, \
{-0.12855906718358204`, -0.2823237034524793}}]}, 
     {Arrowheads[{{0.017010783523492497`, 1.}}], 
      ArrowBox[{{-0.1272240836908256, -0.27836889457709446`}, \
{-0.12245794804018587`, -0.26424950233388483`}, {-0.11357631372288356`, \
-0.23472133888356214`}, {-0.1054249781686399, -0.20413978973266095`}, \
{-0.09765619212776236, -0.17310106668465558`}, {-0.09069770167787294, \
-0.1412266033683682}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.015452923762150524`, 1.}}], 
      ArrowBox[{{-0.5056634101146068, 
       0.8456721565478349}, {-0.4756497379163718, 
       0.8630615783253964}, {-0.4468513705386333, 
       0.8785378771024078}, {-0.4192683079813911, 
       0.8921010528788689}, {-0.4050164325052706, 
       0.8987614853194005}, {-0.3911942243411465, 0.90497110915056}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.9145135105866892, -0.40179324438119157`}, {
       0.9078203929418039, -0.41643624605465396`}, {
       0.9007074339946057, -0.4313328527402476}, {
       0.8968456545887908, -0.4391585475249506}, {
       0.8823734718555973, -0.4669995260410893}, {
       0.861657128647703, -0.5034033090340613}, {
       0.8457178467535311, -0.5291199847107766}, {
       0.8334844513173107, -0.5475353829257169}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.8311747985726456, -0.5510121915724239}, {
       0.8286495739490018, -0.5548135088166035}, {
       0.8104993742123545, -0.5803334312708717}, {
       0.7913143115218285, -0.6055293019929113}, {
       0.770584909379625, -0.6309633819083169}, {
       0.74897502867362, -0.6557076804343679}, {
       0.7266273374354271, -0.6796021129835895}, {
       0.7258996291502839, -0.6803360164230849}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.7229606665827831, -0.6832999990805214}, {
       0.7102709893009365, -0.6960977066143882}, {
       0.6936830279026766, -0.7120370590272989}, {
       0.6769304315698287, -0.7273796903503373}, {
       0.6490651229645501, -0.7513484685884313}, {
       0.6212142666631871, -0.7735093380410138}, {
       0.5963596482678866, -0.7918189805786504}}]}, 
     {Arrowheads[{{0.003320614618956371, 1.}}], 
      ArrowBox[{{0.5929899924175202, -0.7942821382080091}, {
       0.5819138393974015, -0.8021259260535725}, {
       0.5702449221139343, -0.810127069077552}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.012606885148794027`, 1.}}], 
      ArrowBox[{{0.7654429096818072, -0.5848622513844924}, {
       0.7476816334277638, -0.584450778450489}, {
       0.7353206814682389, -0.5671305751215041}, {
       0.728460378630424, -0.5262418059000702}, {
       0.7275426768159597, -0.5146045248722494}, {
       0.7267608097043498, -0.5015628248413748}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.009908958741884242, 1.}}], 
      ArrowBox[{{0.7225363339711164, -0.4739816999180372}, {
       0.7207694730607864, -0.4344373622201319}, {
       0.7198620352553614, -0.41382752065034095`}, {
       0.7186775876068184, -0.391351326640308}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.009965442173331666, 1.}}], 
      ArrowBox[{{0.7177499397313638, -0.3644502600770647}, {
       0.7151953265359603, -0.33679217493973973`}, {
       0.7126091287183766, -0.3101918252365232}, {
       0.7093335402553838, -0.28168849911467303`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.720519918002883, -0.37642207680352785`}, {
       0.7185011383705401, -0.35207538191558313`}, {
       0.7158804889266712, -0.32582766585711365`}, {
       0.712410516486849, -0.2975516604158252}, {
       0.7080912210510738, -0.2672473655917181}, {
       0.7029226026193454, -0.23491478138479222`}, {
       0.6989009483018355, -0.21093797029465006`}}]}, 
     {Arrowheads[{{0.004142404397941288, 1.}}], 
      ArrowBox[{{0.6982104761318377, -0.20682142534175404`}, {
       0.6978516125839452, -0.2046819069208165}, {
       0.6918119135277265, -0.17283780420442782`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7072021254271745, -0.24937186811457693`}, {
       0.7025473452355834, -0.22195482463005778`}, {
       0.6969820922143163, -0.1931794084860663}, {
       0.6905063663633739, -0.16304561968260253`}, {
       0.6831201676827556, -0.13155345821966652`}, {
       0.6753763831104241, -0.09978274486486613}, {
       0.6717629562218048, -0.08628333230859009}}]}, 
     {Arrowheads[{{0.0019083739519509973`, 1.}}], 
      ArrowBox[{{0.670683672016556, -0.08225123114777387}, {
       0.666564316288458, -0.06686171749390778}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.011130609505739053`, 1.}}], 
      ArrowBox[{{-0.3767306843967313, 
       0.904584598322667}, {-0.35271339716087236`, 
       0.9146933848527459}, {-0.33039730676200096`, 
       0.923511229331735}, {-0.309782413200117, 
       0.9310381317596341}, {-0.29967789093523595`, 
       0.9345562727464426}, {-0.2899941076076893, 0.937826100388165}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.00832098009434666, 1.}}], 
      ArrowBox[{{0.6677961984886721, -0.037666358554490534`}, {
       0.6575261437887367, -0.005050021889563647}, {0.646157781185612, 
       0.028336917410561685`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.006503698867429337, 1.}}], 
      ArrowBox[{{-0.06231310820853829, -0.5543847589017867}, \
{-0.048113182010739865`, -0.5319091790306817}, {-0.0344966381721565, \
-0.5077777922771446}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.9145589871692067, -0.22733355684055898`}, \
{-0.8897930333279018, -0.23948399121412944`}, {-0.8678696225907849, \
-0.24436528006377317`}, {-0.8422831711318474, -0.24544293305149592`}, \
{-0.8128166572655144, -0.24150728353767595`}, {-0.7792530593062109, \
-0.23134866488269146`}, {-0.7609778764332791, -0.22362376485095586`}, \
{-0.7550488827513608, -0.22056734246152682`}}]}, 
     {Arrowheads[{{0.011900582232982673`, 1.}}], 
      ArrowBox[{{-0.751338791586912, -0.21865477410504042`}, \
{-0.7417644678202723, -0.2137191679813158}, {-0.7216128334671905, \
-0.20163487427377125`}, {-0.7005229733740336, -0.18737088372832222`}, \
{-0.6848300766180719, -0.1761947386453744}, {-0.6687364477017002, \
-0.1637369456892744}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.012787403690897108`, 1.}}], 
      ArrowBox[{{0.6585101855448057, 0.01319228714936458}, {
       0.6476763085590233, 0.04262542940269685}, {0.6344859703830827, 
       0.07746365431425276}, {0.6200996785335054, 0.11278112147293266`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7224243345646002, -0.47759810127026936`}, \
{-0.6959913073228297, -0.48481027091591233`}, {-0.668144116102725, \
-0.4896283730810941}, {-0.639111445159641, -0.49155918105156826`}, \
{-0.6188949026556073, -0.4909459342704314}, {-0.5982364161605451, \
-0.48866938930865916`}, {-0.5771359856744547, -0.4847295461662514}, \
{-0.5580408150261637, -0.4797629191194678}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5540372626917148, -0.4785923684648785}, \
{-0.5337535985768896, -0.4716323498803411}, {-0.511760253660817, \
-0.462019765818461}, {-0.4896135764491182, -0.45028865265756834`}, \
{-0.46731356694179293`, -0.43643901039766286`}, {-0.44506417080935434`, \
-0.42030738316280897`}, {-0.42306933372231553`, -0.401730315077071}, \
{-0.41305525004910787`, -0.39204685274467227`}}]}, 
     {Arrowheads[{{0.011681670209735893`, 1.}}], 
      ArrowBox[{{-0.4100546329630379, -0.38914530293990585`}, \
{-0.4013290556806764, -0.3807078061404491}, {-0.379843336684437, \
-0.3572398563529429}, {-0.36265575420450263`, -0.33737075817769235`}, \
{-0.3458186907873159, -0.31589075245483905`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.0091689363487488, 1.}}], 
      ArrowBox[{{-0.5974385090171817, 
       0.6204817345880548}, {-0.5721869345376149, 
       0.6433358671642738}, {-0.5560987287097744, 
       0.6576413678037184}, {-0.5403179738239413, 0.6714307094732669}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.004407456519442466, 1.}}], 
      ArrowBox[{{-0.49173906750689156`, 
       0.6962128291284418}, {-0.4775389295570285, 
       0.7084483631440873}, {-0.4638043626906257, 0.7201592990546515}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.01730632736145736, 1.}}], 
      ArrowBox[{{0.6408633755061552, 0.059654948531069917`}, {
       0.6289142642126601, 0.0890065496757014}, {0.6161283991655804, 
       0.11869763457236668`}, {0.5999795092083344, 0.1552176565747378}, {
       0.5826215433855894, 0.1918381804883851}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.007536374244968709, 1.}}], 
      ArrowBox[{{-0.45973495932192265`, 
       0.7501322919598825}, {-0.4338452667721173, 
       0.7698252349857372}, {-0.4214044940800057, 
       0.7791085870282354}, {-0.40944596509076164`, 0.7879355999764094}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.44762846054788197`, -0.4218623829764315}, \
{-0.4276485759299806, -0.4053667621027052}, {-0.4077747584159271, \
-0.3869175378233495}, {-0.38818498517310746`, -0.36646889667338556`}, \
{-0.3690572333689078, -0.3439750251878351}, {-0.3503915030033281, \
-0.319435923366698}, {-0.33612049250824966`, -0.2985948252841316}}]}, 
     {Arrowheads[{{0.007195834849221444, 1.}}], 
      ArrowBox[{{-0.33376220049168537`, -0.2951508228260366}, \
{-0.3321877940763684, -0.29285159120997417`}, {-0.31681816129554624`, \
-0.2692430802521297}, {-0.30195648480497206`, -0.24420770030057046`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.005473881929052703, 1.}}], 
      ArrowBox[{{-0.6463537822519358, -0.13309460689041516`}, \
{-0.6301426626405031, -0.11772515863143626`}, {-0.6137229296602318, \
-0.10111260530073764`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6371564616284152, 0.07124646470573238}, {0.624823891233423,
        0.10094337721481932`}, {0.6116754091550993, 0.13073528684654653`}, {
       0.5977110153934443, 0.1606221936009141}, {0.5829307099484576, 
       0.19060409747792192`}, {0.5667610625439721, 0.22257384306176187`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.5648771682708947, 0.22629857614409424`}, {
       0.5639667971545853, 0.22809851229899233`}, {0.5438640343641342, 
       0.2652768737015056}, {0.5284883210091955, 0.2903019724743413}, {
       0.5126979188737528, 0.3149581244864934}, {0.4966460142709786, 
       0.33906561179794015`}, {0.4802815450964822, 0.3626843403886889}, {
       0.4766710430539555, 0.36788712910719945`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.47429131448886697`, 0.37131635440211036`}, {
       0.4608204557478792, 0.39072806808091304`}, {0.44115808983258276`, 
       0.4178509581354837}, {0.4212944473505929, 0.4440530105524009}, {
       0.40122952830190955`, 0.4693342253316647}, {0.3811321373695494, 
       0.49362501800373587`}, {0.3725616482720867, 0.5035993990024182}}]}, 
     {Arrowheads[{{0.01196014217638366, 1.}}], 
      ArrowBox[{{0.36984136846505, 0.506765275174694}, {0.3611710792365289, 
       0.5168558040990754}, {0.34134635390284823`, 0.5390265836176832}, {
       0.3216579613685074, 0.5601373565595593}, {0.30222837491487253`, 
       0.5802045844358444}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.009389189003743206, 1.}}], 
      ArrowBox[{{-0.6124021281727997, -0.09795546228188137}, \
{-0.5934644973034106, -0.07659824665874813}, {-0.577492895082331, \
-0.058014541828330844`}, {-0.56151412599423, -0.0383554288962715}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.004333293439071961, 1.}}], 
      ArrowBox[{{0.5515151427015773, -0.7686367918270854}, {
       0.5333164519437719, -0.7499875015697093}, {
       0.5319232269289005, -0.7453965883535829}, {
       0.5308635821923952, -0.7401834927024484}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.42419965742702437`, -0.40249617826655504`}, \
{-0.40662394628040066`, -0.3859967358075006}, {-0.38933215755480316`, \
-0.36788856532544356`}, {-0.372324291250232, -0.3481716668203841}, \
{-0.35560034736668716`, -0.3268460402923221}, {-0.339292923998636, \
-0.30395565170712047`}, {-0.3235346192405459, -0.2795444670306421}, \
{-0.31973213451691795`, -0.2730611509766183}}]}, 
     {Arrowheads[{{0.013069014524554775`, 1.}}], 
      ArrowBox[{{-0.3176204424222617, -0.2694606717496096}, \
{-0.30832543309241683`, -0.253612486262887}, {-0.2936653655542488, \
-0.2261597094038551}, {-0.2803042934358154, -0.19995568112200213`}, \
{-0.2675550614751308, -0.17258654923965452`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5579592205010737, -0.8235988252326006}, {
       0.5280690159175624, -0.8426573835729289}, {
       0.4989816119152548, -0.8597925990316622}, {
       0.47093729608457924`, -0.8750603986795126}, {
       0.44409770494107836`, -0.8885750610141283}, {
       0.41862447500029476`, -0.9004508645331575}, {
       0.4116225878704572, -0.9035737096123325}}]}, 
     {Arrowheads[{{0.001358297500782086, 1.}}], 
      ArrowBox[{{0.40781012604753314`, -0.9052730574112704}, {
       0.3973988063276347, -0.9097654910849046}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.5108951248469633, -0.694726788368658}, {
       0.5152791823377779, -0.6659243188806625}, {
       0.520422290306953, -0.6308583162930973}, {
       0.5248646951625286, -0.5964933645873245}, {
       0.5290482618326785, -0.5563621992566182}, {
       0.5308815644193379, -0.5338756705280203}, {
       0.531194471223793, -0.5290598732774362}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.531465109772282, -0.5248946063060613}, {
       0.5324564577449835, -0.5096372492485154}, {
       0.5336406734554167, -0.48356377810492224`}, {
       0.5343019431964374, -0.45557209978405927`}, {
       0.5343247640600751, -0.425468669995141}, {
       0.533580220781376, -0.39314825402946507`}, {
       0.531915926470667, -0.3586601589469754}, {
       0.5318703067201968, -0.35804988331992893`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5315591533547445, -0.3538874468039058}, {
       0.5291794942382748, -0.32205369180761567`}, {
       0.5251436070767909, -0.28309847336532606`}, {
       0.5196408920729946, -0.24178787341884939`}, {
       0.5163199520213574, -0.22036959620252472`}, {
       0.512608878478496, -0.198506822595334}, {
       0.5107299305879759, -0.18832828080384964`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.509972207642866, -0.18422358226373622`}, {
       0.5084998626008613, -0.1762476689256706}, {
       0.5039850955449047, -0.1536402515219281}, {
       0.49718257210894456`, -0.12258402560977631`}, {
       0.48954157593875136`, -0.09098790205255264}, {
       0.48106210703432506`, -0.05885188085025714}, {
       0.4717441653956656, -0.026175962002889866`}, {
       0.47048546711410555`, -0.022081394047131553`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.46925897846750064`, -0.01809160460826334}, {
       0.4616046843620752, 0.006807950612532532}, {0.4506605972728559, 
       0.03986795311899327}, {0.4389119041280077, 0.07300404551649234}, {
       0.42635860492753064`, 0.10621622780502979`}, {0.4131607108461229, 
       0.1390914436201658}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.4115295422478744, 0.1429335383473749}, {
       0.39922212130314483`, 0.1718545966521171}, {0.3847349201150999, 
       0.20402721685989136`}, {0.36963507934315354`, 0.2357687942571526}, {
       0.35114686948473006`, 0.2736017336693559}, {0.3405420435957711, 
       0.29399780598174063`}}]}, 
     {Arrowheads[{{0.0017118544743485679`, 1.}}], 
      ArrowBox[{{0.3386164959159036, 0.2977011774590991}, {
       0.33202398109319814`, 0.3103804435264808}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.005295395074361126, 1.}}], 
      ArrowBox[{{-0.012148706914988917`, 
       0.9031047593794754}, {-0.03645305722519832, 
       0.9107410058867479}, {-0.04578424286183031, 
       0.9136085572769654}, {-0.054357573539242095`, 0.9162427293881358}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.014160468046192018`, 1.}}], 
      ArrowBox[{{-0.2656376423731433, -0.1529529748236355}, \
{-0.2552443294312965, -0.12631836278637948`}, {-0.24542794663594344`, \
-0.09888275196561151}, {-0.23569483305732306`, -0.070447155627821}, \
{-0.22663686554157128`, -0.04139834017571723}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.0068855929103504255`, 1.}}], 
      ArrowBox[{{0.23007791956235885`, -0.8472064236588547}, {
       0.251082474365685, -0.8211386926274562}, {
       0.25812403071117884`, -0.8117636671325329}, {
       0.2652280648972958, -0.8017476935716804}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.13093043931915865`, -0.3014776539648111}, \
{-0.12191085829614719`, -0.2753778511607323}, {-0.1134778669963528, \
-0.2483035078539298}, {-0.10568217894296415`, -0.220385532644071}, \
{-0.09857450765916992, -0.19175483413082373`}, {-0.09215485314497013, \
-0.1624114123141879}, {-0.08794625171039203, -0.1403419199445631}}]}, 
     {Arrowheads[{{0.008195566067655766, 1.}}], 
      ArrowBox[{{-0.08716435998983918, -0.13624175659366036`}, \
{-0.08642321540036474, -0.1323552671941635}, {-0.0808352373706104, \
-0.10081181675974638`}, {-0.07603359777631555, -0.06874300329695078}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.006276517148107572, 1.}}], 
      ArrowBox[{{-0.5526247755949794, -0.0185642221368613}, \
{-0.5372088348014195, 0.002235538736490992}, {-0.5219404078048285, 
       0.023903647570118054`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.510878940872197, -0.6848338699472066}, {
       0.5150826784929525, -0.6574948364442231}, {
       0.5197870088567443, -0.6249823552091962}, {
       0.5244406490323414, -0.5881057033825045}, {
       0.5286838327981761, -0.544859665081535}, {
       0.5304576030851318, -0.520550692934241}, {
       0.5305371464536612, -0.5190986914822869}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5307654664190197, -0.514930890604105}, {
       0.531896078738886, -0.4942924544856312}, {
       0.5328435901986611, -0.4660055763552604}, {
       0.5331444679036794, -0.4356106851626828}, {
       0.5326485784602135, -0.40287934038973844`}, {
       0.5312013595408958, -0.3677023552284389}, {
       0.5298632945190139, -0.348096306634555}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.5295790868878014, -0.34393194351528744`}, {
       0.5286404981844882, -0.3301792368635961}, {
       0.5248036814297529, -0.29040949248002196`}, {
       0.5223205929186285, -0.2696230745778401}, {
       0.5193995997372812, -0.24816478581298596`}, {
       0.5160397622522814, -0.22609624110099208`}, {
       0.5122401408302006, -0.20347905535739153`}, {
       0.5079997958376095, -0.18037484349771704`}, {
       0.5076318368098197, -0.1785256504032004}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5068172396743269, -0.17443185929060048`}, {
       0.5033177876410787, -0.1568452204375016}, {
       0.49819317660717943`, -0.132951801092278}, {
       0.49262502310248235`, -0.10875620037757901`}, {
       0.4841588827197712, -0.07495914596573745}, {
       0.47475100312750595`, -0.040748013192507024`}, {
       0.46631889357333445`, -0.012537933264528765`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.4651235104476912, -0.00853871417204553}, {
       0.4644013843256867, -0.006122802057887698}, {0.45311002631431335`, 
       0.028916487438120503`}, {0.4409370611209011, 0.06407621396993649}, {
       0.4279426207729651, 0.09906273621197918}, {0.4141267052705052, 
       0.13387605416424855`}, {0.4080378894381923, 0.14828553994241858`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.40641321130559444`, 0.15213042162229032`}, {
       0.3994893146135216, 0.1685161678267446}, {0.384179874481236, 
       0.20270241700961145`}, {0.36834781055286986`, 0.23615414152299316`}, {
       0.35199312282842354`, 0.2688713413668897}, {0.33511581130789686`, 
       0.30085401654130123`}, {0.334178456524686, 0.3025831436552295}}]}, 
     {Arrowheads[{{0.009263936115653848, 1.}}], 
      ArrowBox[{{0.33218920573891897`, 0.30625269069513517`}, {
       0.3149755844261191, 0.33800645124980855`}, {0.2944294346122959, 
       0.373737207791365}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.24447520890231086`, -0.10483025942864377`}, \
{-0.23570064540715985`, -0.0783708926130515}, {-0.2275057401260248, \
-0.05141792025250169}, {-0.2198904930589056, -0.02397134234699438}, \
{-0.2120660175304953, 0.005608700811466048}, {-0.20494202063422978`, 
       0.035500620752881365`}, {-0.2010401813506292, 0.05624123423776378}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2003020185866966, 
       0.06034935410740054}, {-0.1967490697498028, 
       0.08109392962271791}, {-0.19320540707227962`, 
       0.10376181718167288`}, {-0.1900302862378834, 
       0.12634386015665233`}, {-0.18598369310632407`, 
       0.1553004581885794}, {-0.1825007285611599, 
       0.18386799118445962`}, {-0.17958139260239092`, 
       0.2120464591442931}, {-0.1784139182683234, 0.2258187192531069}}]}, 
     {Arrowheads[{{0.010755503313824695`, 1.}}], 
      ArrowBox[{{-0.17806134859573708`, 
       0.22997785243115343`}, {-0.17722568523001717`, 
       0.2398358620680797}, {-0.17536752367404587`, 
       0.26709622608863653`}, {-0.17394082516448445`, 
       0.2936875773387808}, {-0.17294558970133286`, 0.3196099158185124}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.0057960169370332585`, 1.}}], 
      ArrowBox[{{-0.3963308239500903, 
       0.8089598257382972}, {-0.3763621913122666, 
       0.8224742119902472}, {-0.36602826546880746`, 
       0.8293630128937696}, {-0.3561372482300701, 0.8358968310784043}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.0037143323607483933`, 1.}}], 
      ArrowBox[{{0.2840164783246855, -0.7661156144945074}, {
       0.2913444020925923, -0.7529363068491395}, {
       0.29868240940872837`, -0.7387992193402556}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.2820326511516411, 0.33005071136196384`}, {
       0.2611757868448816, 0.3675261578959722}, {0.24014643768235208`, 
       0.4032842107367216}, {0.21928885605588244`, 0.437120518422481}, {
       0.19860304196547268`, 0.4690350809532505}, {0.19588776408011452`, 
       0.47300498681869135`}}]}, 
     {Arrowheads[{{0.011836963908966758`, 1.}}], 
      ArrowBox[{{0.193531320614444, 0.4764502543496465}, {
       0.17808899541112275`, 0.49902789832902994`}, {0.15694613467081123`, 
       0.5290755522620402}, {0.13634215405020503`, 0.5570234648878287}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8871605885719629, -0.342978307613518}, {
       0.8831017540200511, -0.3014088343801125}, {
       0.8806215361894458, -0.27231003778493285`}, {
       0.8771569993235817, -0.23670985817292248`}, {
       0.8749924461924405, -0.21752253012798814`}, {
       0.8723899500699688, -0.19663934469112063`}, {
       0.8696268558408828, -0.17696399350944833`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8690244213544531, -0.17283379394060905`}, {
       0.8653271293384986, -0.14962684065759796`}, {
       0.8606210550638748, -0.12333567763512233`}, {
       0.8549645383941555, -0.09509101951613388}, {
       0.8481900793424371, -0.06495230277522734}, {
       0.8401301779218148, -0.03297896388699735}, {
       0.8335744467708313, -0.009804829535226926}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8324382383250755, -0.005788397718981541}, {
       0.8305362951946543, 0.0009348623749276738}, {0.8192247233839054, 
       0.03676279987614614}, {0.8061252092435403, 0.07424705010090368}, {
       0.7911674995275307, 0.11312981453344541`}, {0.7828976816134208, 
       0.13306671497205155`}, {0.7750945026684259, 0.15088486593159234`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.7733948687310718, 0.15469702641890765`}, {
       0.764561590942201, 0.17389248033025406`}, {0.7545565027745174, 
       0.19466056387845038`}, {0.7440341757784019, 0.21558492709177687`}, {
       0.7330252022485675, 0.23660517928453334`}, {0.7215601744797268, 
       0.25766092977101995`}, {0.709669684766593, 0.27869178786553683`}, {
       0.6986199463104177, 0.29752040622912107`}, {0.6956739647673644, 
       0.30235759036759696`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.6935028152171503, 0.30592253129240343`}, {
       0.6872437866573318, 0.31619960642996314`}, {0.6755412058073352, 
       0.3347293884680629}, {0.663512203760428, 0.35310975234342046`}, {
       0.6511567805166101, 0.37134069805603576`}, {0.6384749360758816, 
       0.38942222560590867`}, {0.6254666704382427, 0.40735433499303936`}, {
       0.612131983603693, 0.4251370262174277}, {0.5985659238340753, 
       0.4426663553054084}, {0.5983216516714163, 0.44297248065224415`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.5957182272317544, 0.4462351291705075}, {0.584863539391231, 
       0.45983837828331586`}, {0.5570497964858646, 0.4931105059089109}, {
       0.5286907548875941, 0.5249534090942133}, {0.4997864145964191, 
       0.5553670878392225}, {0.4844599406255467, 0.5705792983352622}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.4814974189150667, 0.5735197335550366}, {
       0.47074388745111245`, 0.5841930942064394}, {0.44197028529044646`, 
       0.6112729802583644}, {0.4134656081144214, 0.6366067459949976}, {
       0.38522985592303705`, 0.660194391416339}, {0.35616621912657975`, 
       0.6836868525508966}}]}, 
     {Arrowheads[{{0.00421314339890819, 1.}}], 
      ArrowBox[{{0.3528793400392855, 0.6862588774055514}, {
       0.32488294413432717`, 0.7075486245774024}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.015481032053165596`, 1.}}], 
      ArrowBox[{{-0.17607396565442993`, 
       0.47792678856861875`}, {-0.1778040432808475, 
       0.5090627313680516}, {-0.17982546870817376`, 
       0.5381504337832184}, {-0.18213824193640868`, 
       0.5651898958141192}, {-0.18416287499594092`, 
       0.5866146075873122}, {-0.18623560684493873`, 0.6067452042083719}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.0130307865105393, 1.}}], 
      ArrowBox[{{-0.5448716167266716, -0.0071957401816387274`}, \
{-0.5295559863833919, 0.014586257634690854`}, {-0.5143920896510689, 
       0.03724387746400731}, {-0.4994927570636196, 
       0.06005046698839121}, {-0.4848818316786057, 0.08352359357575606}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.016222846953633352`, 1.}}], 
      ArrowBox[{{0.17496441242652713`, 0.5040663247461253}, {
       0.15382564832342077`, 0.5335995610204198}, {0.13319446735864618`, 
       0.5609818656235154}, {0.11270045429064354`, 0.5874392634290992}, {
       0.09300157904925559, 0.6118402669175592}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.012450741278056428`, 1.}}], 
      ArrowBox[{{0.062190143362222235`, 0.6161889709746803}, {
       0.044256797116860355`, 0.638725893350201}, {0.02726260319762326, 
       0.6592688159854869}, {0.011010203800878672`, 
       0.6784927489105762}, {-0.004266362164272052, 0.6960913718722712}}]}}}},
  AspectRatio->1,
  AxesStyle->Thickness[Large],
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["y", TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 12],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0435125228870954`, 
   1.0435125228870954`}, {-1.0435125228870954`, 1.0435125228870954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6173588180018177`*^9, 3.6173591645050774`*^9, {3.6173600690354853`*^9, 
   3.6173600776728096`*^9}, {3.617360121967412*^9, 3.6173601432545214`*^9}, 
   3.6173618637143245`*^9, 3.617362189494769*^9, 3.633673500783605*^9, 
   3.6336735459850225`*^9, 3.6336735898898277`*^9, {3.633673739432584*^9, 
   3.6336737656287727`*^9}, {3.6336738125945287`*^9, 3.6336738654362574`*^9}, 
   3.6336817874219065`*^9, 3.63368358677509*^9, 3.6336962535960655`*^9, 
   3.6336970598957877`*^9, 3.6343851620404778`*^9, {3.634385554390535*^9, 
   3.6343856060992804`*^9}, 3.634385785983856*^9, 3.6343860937900753`*^9, 
   3.6343862885540667`*^9, 3.637470168724414*^9, 3.637470212452219*^9, 
   3.6374707568397613`*^9, 3.637470824285464*^9, 3.6374708815629873`*^9, 
   3.637482200119915*^9, 3.6374891717825174`*^9, 3.637489220726895*^9, 
   3.637489273235589*^9, 3.637490123704206*^9, 3.662724554192527*^9, 
   3.662724768401867*^9, {3.662724901954486*^9, 3.6627249298976593`*^9}, 
   3.6627924904125175`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"stream", ",", 
   RowBox[{"Graphics", "[", "labels", "]"}], ",", "boundary", ",", 
   "acceleration", ",", "stream", ",", 
   RowBox[{"Graphics", "[", "labels", "]"}], ",", "points"}], "]"}]], "Input",
 CellChangeTimes->{{3.633681190017649*^9, 3.633681195561434*^9}, {
   3.6336816838460474`*^9, 3.6336816900950017`*^9}, {3.6374821625045605`*^9, 
   3.637482165699918*^9}, {3.6374896435298643`*^9, 3.6374896517357244`*^9}, {
   3.6374897007212143`*^9, 3.637489734726206*^9}, {3.6627245969775376`*^9, 
   3.6627246086453867`*^9}, {3.6627247294263678`*^9, 3.6627247298031225`*^9}, 
   3.6627924709926696`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAkmz4loX8779W3frReiCcv92UtM+2
+++/9WS1PH8qn79XcRB2uPrvv7bF3tAmQ6G/mGK2IK35778DpNfZdNyiv2RJ
02xt+O+/GKDNHaOapL8WP6o17/bvv9mPYXjWgKa/Qe0W6W/177+JJIqMvECo
v6oHXfax8++/vg9wnGoiqr8khFtUq/Hvv8wBMd2AKKy/U6nXtNTt7797qi8L
nZ2vvyQqtHP66O+/QlFWM3i9sb81i0AZ2eLvv1SEkqmx5bO/r2ymfcre77+B
gmjP8DK1v2Q2xXct2u+/VdMkjfeUtr/egnzs7tTvv1xivKHsDLi/A/pXU1nR
779aQKyoXAC5v9Oglpl4ze+/KdRNbOn8ub/DlMngR8nvv1XdNXCeA7u/R4OL
imCy77+Ph4Ziy/u/v/0jvEMdku+/spqwhCbiwr9WByQ6vmTvvz58/JxpQ8a/
dFrKiHw/7790d4oyR6PIvyA41JY=
        "]]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.975505920732018, -0.19653684741714034`}, \
{-0.9733044186803401, -0.20551657744663532`}, {-0.9625929557563302, \
-0.24197641757338204`}, {-0.9558200353594589, -0.26239339086741426`}, \
{-0.9479401168404944, -0.28445972193977315`}, {-0.9387412333760046, \
-0.30801615529490234`}, {-0.9280114181425578, -0.3329034354372452}, \
{-0.9183462487167485, -0.35309199257118756`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9165438488273063, -0.35685683636679105`}, \
{-0.9154748495978154, -0.35908975656403946`}, {-0.9009067899745644, \
-0.3864413531182876}, {-0.884171898112061, -0.41464602997307937`}, \
{-0.8651348328495614, -0.44339159200150474`}, {-0.843457738921966, \
-0.4725891486163503}, {-0.8243389295788894, -0.49552427079092703`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8216662557351141, -0.49873043808094086`}, \
{-0.81896477234766, -0.5019711655986452}, {-0.7917636088911264, \
-0.5309574823738433}, {-0.7619619243168487, -0.5589679383673987}, \
{-0.7347300227047528, -0.581493490354957}, {-0.7056107888365566, \
-0.6028180633769257}, {-0.6966366299594218, -0.6085714068416389}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6931227047971724, -0.6108241882604334}, \
{-0.6747127506307838, -0.6226268308188054}, {-0.6421444360059589, \
-0.6406049660660974}, {-0.6080745837881867, -0.6564336018733985}, \
{-0.5726719328035721, -0.669793870995306}, {-0.5414180778798916, \
-0.6786546458440958}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5374022986704498, -0.6797931586932854}, \
{-0.536002526747495, -0.6801900077821177}, {-0.49843582605618364`, \
-0.6874433827806786}, {-0.47116212145469155`, -0.6907804605346809}, \
{-0.44362057547955064`, -0.6922841201129015}, {-0.415901465653584, \
-0.6918208980308004}, {-0.3880950694996147, -0.6892573308038366}, \
{-0.3717872189078472, -0.6864984649128139}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.3676716469363864, -0.6858022167426323}, \
{-0.360227827117047, -0.6845429152495919}, {-0.33237724854402007`, \
-0.6775607799439503}, {-0.3047102162114599, -0.6680779090398241}, \
{-0.2773936125502923, -0.6558612866901263}, {-0.2569087727268957, \
-0.6445495242363848}, {-0.23674794763321189`, -0.6314414221265567}, \
{-0.21749568284117726`, -0.6169761802761827}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2142954774810886, -0.614298266687059}, \
{-0.19739834163498227`, -0.5998361989386409}, {-0.17833954147961045`, \
-0.5811878858165624}, {-0.15986471755229942`, -0.5604408489504158}, \
{-0.141973869853049, -0.5375950883402011}, {-0.12466699838185924`, \
-0.5126506039859182}, {-0.10857151003800637`, -0.4862759428564161}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.10656698918178281`, -0.48261608748530666`}, \
{-0.09250445274373865, -0.45617313089789374`}, {-0.07782359573182704, \
-0.4245670588773386}, {-0.06407634925801453, -0.3907160965390881}, \
{-0.055754202235825376`, -0.3676687994752774}, {-0.04795947118498604, \
-0.34374778630608105`}, {-0.043469230726661014`, -0.32842791984588576`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.042295209545938996`, -0.3244223776311574}, \
{-0.0406921561054965, -0.3189530570314992}, {-0.03395225699735677, \
-0.29328461165153163`}, {-0.027784226796005163`, -0.2668341641828786}, \
{-0.022232518436879997`, -0.23969342864224008`}, {-0.01729713191998128, \
-0.21186240502961606`}, {-0.012978067245309003`, -0.18334109334500662`}, \
{-0.010118272253510321`, -0.16077207085596362`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.009593560332255368, -0.15663113236735407`}, \
{-0.009295584759095324, -0.154279559114334}, {-0.00626994480757239, \
-0.12482786786352054`}, {-0.003901147390740203, -0.09498601959256625}, \
{-0.002189192508598764, -0.06475401430147114}, {-0.0007210417570128021, \
-0.03246600519673041}, {5.239223735416961*^-6, 
        6.957047776698811*^-6}, {-0.00020699027473701634`, 
        0.00997101699618749}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.00029587529627999286`, 
        0.014144120591798358`}, {-0.00046965310962458203`, 
        0.022302894760009177`}, {-0.0012609930894049925`, 
        0.044555567388246876`}, {-0.002337665578506198, 
        0.06665507730821676}, {-0.003710042289294737, 
        0.08863805706134321}, {-0.005645715642675454, 
        0.1188843196109432}, {-0.00806684021090358, 
        0.14867753578522855`}, {-0.010973415993979123`, 
        0.1780177055841993}, {-0.011288271150502602`, 
        0.18069906978697176`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.011775058213014862`, 
        0.1848446376036316}, {-0.014365442991902079`, 
        0.20690482900785545`}, {-0.018159371861550866`, 
        0.23520697598536777`}, {-0.02227165325980389, 
        0.26279221644590695`}, {-0.026702287186661157`, 
        0.2896605503894731}, {-0.03145127364212266, 
        0.31581197781606607`}, {-0.0364348052905813, 
        0.3411811573051028}, {-0.038205537695026014`, 
        0.34963828527702334`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.03906094103530414, 
        0.35372374477286905`}, {-0.04156907479642998, 
        0.36570274743600006`}, {-0.04685408215966869, 
        0.38937674820875784`}, {-0.05228982738029742, 
        0.41220315962337606`}, {-0.06083600422190492, 
        0.44550003991958476`}, {-0.06951360748538171, 
        0.47687538171053767`}, {-0.07814936107858186, 
        0.5062708374546301}, {-0.08092488595066376, 0.5152880570788587}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.08215281744515152, 
        0.5192774026908107}, {-0.08656998890935938, 
        0.533628059610257}, {-0.09472679988878026, 
        0.5590523481785762}, {-0.10264229435831729`, 
        0.5827425160423234}, {-0.11024998337143478`, 
        0.6047804849822619}, {-0.11748337798159701`, 
        0.6252481767791541}, {-0.1308218634035606, 
        0.6619263010536913}, {-0.1364810964086989, 0.6771249230844926}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{-0.1379376172142419, 
        0.6810366031979189}, {-0.14264690944521785`, 
        0.6936840330857158}, {-0.15293010619713118`, 
        0.7212518250696405}, {-0.16175574261773953`, 
        0.7452463796679304}, {-0.17452080296581565`, 
        0.7816540957483724}, {-0.18336913091070836`, 
        0.8105378533608806}, {-0.18896545535081002`, 
        0.8340738940580272}, {-0.18984443815538116`, 0.8394983768918224}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19051209244465675`, 
        0.8436186841518173}, {-0.19209399331685384`, 
        0.8533810982529506}, {-0.19294073570595835`, 
        0.883143723003916}, {-0.18888109611893722`, 
        0.904704008308045}, {-0.1834997530024128, 
        0.9183064206778573}, {-0.17702095822780975`, 
        0.92930135066124}, {-0.17006869285470275`, 
        0.9383269911386203}, {-0.1635332780955394, 
        0.9453091660996708}, {-0.15706448357380504`, 
        0.9512388786289249}, {-0.15075578940912815`, 
        0.9563118022667663}, {-0.1461274567309779, 
        0.9596743651409513}, {-0.1416502586736262, 
        0.9626870259357403}, {-0.12288195190561398`, 
        0.9735742122087001}, {-0.11621641345245401`, 0.9766155187424574}}]}, 
      {Arrowheads[{{0.011106982928135714`, 1.}}], 
       ArrowBox[{{-0.11241897367183852`, 
        0.9783481887281599}, {-0.10740506956798457`, 
        0.9806358987785692}, {-0.09489325344790049, 
        0.9852688000154873}, {-0.07915736933178137, 
        0.9899301963702944}, {-0.06784543984189959, 
        0.9927228187506791}, {-0.05955417008840736, 
        0.9944452815099256}, {-0.052233764867099755`, 
        0.9958133115060668}, {-0.04622465856302927, 
        0.9967012359068774}, {-0.04148719648746584, 
        0.997337867477388}, {-0.032350575432433734`, 
        0.9983415252233296}, {-0.02630150223358033, 
        0.9989188123331342}, {-0.022546174697376156`, 0.9992243485115306}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4511911059232156, -0.8341571469700724}, {
        0.44132418016889047`, -0.8269284906081521}, {
        0.43680089526059285`, -0.8134703997999135}, {
        0.4384686907675448, -0.7862425256474019}, {
        0.44221229346278773`, -0.7668199819373851}, {
        0.44780696428295974`, -0.742445290727617}, {
        0.4529989133201146, -0.7206876687504835}, {
        0.45892906800002053`, -0.6951365945441422}, {
        0.46307014124533274`, -0.675706566460539}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.4639402049389668, -0.6716242039906234}, {
        0.465342787654066, -0.6650432478158433}, {
        0.4719854316136396, -0.6296588082728372}, {
        0.4752603581619089, -0.6097517923535983}, {
        0.4783280316943792, -0.5880607305462418}, {
        0.48118845221105044`, -0.5645856228507673}, {
        0.48384161971192263`, -0.5393264692671751}, {
        0.4862816519364861, -0.5142985471378215}, {
        0.48688275808053927`, -0.5063655326661748}}]}, 
      {Arrowheads[{{0.0017703089750053518`, 1.}}], 
       ArrowBox[{{0.4871981331726154, -0.5022034138886706}, {
        0.48831475588460643`, -0.48746694143496266`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7785961857904901, -0.5954582000084633}, \
{-0.763671922058, -0.6120146967053947}, {-0.7481664547489564, \
-0.6284026936357414}, {-0.7320346319924469, -0.6445414729351568}, \
{-0.715254862857511, -0.6603614545021059}, {-0.697882129468031, \
-0.6758292559641916}, {-0.6799714139478883, -0.6909114949490177}, \
{-0.6615776984209653, -0.7055747890841872}, {-0.6567639400362936, \
-0.7092093194243422}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6534327594333837, -0.7117244595710442}, \
{-0.6427559650111435, -0.7197857559973035}, {-0.6235611958423052, \
-0.73351101331597}, {-0.6040483730383321, -0.7467171786677899}, \
{-0.58234012611132, -0.7605388415008583}, {-0.5603651567787693, \
-0.7736036525398589}, {-0.5381234650406803, -0.7859116117847916}, \
{-0.5156150508970531, -0.7974627192356566}, {-0.5116354419875593, \
-0.7993519299577447}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5078647113082774, -0.8011419814405455}, \
{-0.492957776409195, -0.8082186419580233}, {-0.4702695036384137, \
-0.8181410470174613}, {-0.4475502325847093, -0.827229934413971}, \
{-0.4247999632480813, -0.8354853041475518}, {-0.40211209617254146`, \
-0.842903280650912}, {-0.3795800319021011, -0.8494799883567592}, \
{-0.35720377043676016`, -0.8552154272650934}, {-0.3507736522624567, \
-0.8566316938084133}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.3466973076981923, -0.857529529628676}, \
{-0.3349833117765188, -0.8601095973759145}, {-0.31300494001538215`, \
-0.8640293237213256}, {-0.29127284649907814`, -0.8671183360167561}, \
{-0.2486368817575431, -0.8708356769085107}, {-0.21694750034221383`, \
-0.8717065008946201}, {-0.18598220274678753`, -0.8707049720007314}, \
{-0.18079553152505262`, -0.8702021144466474}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.1766409615533026, -0.8697993210547104}, \
{-0.15574372878384574`, -0.8677732949373163}, {-0.12622767001585966`, \
-0.8628749987797921}, {-0.10301711299452546`, -0.8575459431873717}, \
{-0.0802598147777169, -0.8509523112113111}, {-0.05795006776091778, \
-0.8429885248776515}, {-0.036082164339611866`, -0.8335490062124338}, \
{-0.017305309218236645`, -0.8240729042177876}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.013611704228357191`, -0.8221319422637107}, {
        0.006538567991127148, -0.8103813687036466}, {
        0.02724417902942331, -0.7962668099396096}, {
        0.047460417194087896`, -0.78004386618112}, {
        0.07473908318613426, -0.7534546507355531}, {
        0.10105854145790301`, -0.7220585838228429}, {
        0.10900069316304664`, -0.7110255377875468}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.11143927842174436`, -0.7076379138262995}, {
        0.1137953118952248, -0.7043649688186169}, {
        0.12616576879556016`, -0.68508361645222}, {
        0.13816991215890911`, -0.6642145267236528}, {
        0.14980774198527166`, -0.6417576996329148}, {
        0.16094540942347396`, -0.6175054787099682}, {
        0.17144906562234208`, -0.5912502074847741}, {
        0.18131871058187615`, -0.562991885957333}, {
        0.18299837667092314`, -0.5574883112584795}}]}, 
      {Arrowheads[{{0.009738216918024525, 1.}}], 
       ArrowBox[{{0.18421679662451573`, -0.5534960503722846}, {
        0.19055434430207605`, -0.5327305141276444}, {
        0.19852494436390358`, -0.5047907855282107}, {
        0.2058050964537173, -0.47514140020413487`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6264133729574772, -0.702440668251215}, {
        0.6257914600783985, -0.7021185605550455}, {
        0.6150294780078748, -0.6900521300460436}, {
        0.6091894278563675, -0.666681860353223}, {
        0.6079320929874326, -0.6469883082171852}, {
        0.6080424763661861, -0.621698003005602}, {
        0.6089698896544442, -0.5940722706079871}, {
        0.6103565963047237, -0.5605486250122775}, {
        0.6110659868575398, -0.5413144896333331}, {
        0.6110789833469619, -0.5407754059238862}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6111795841234294, -0.5366025683221421}, {
        0.6115778051846976, -0.5200846856912567}, {
        0.6118920512861975, -0.4968592131860481}, {
        0.6120087251620391, -0.47163807211770753`}, {
        0.6116398466568556, -0.4441794570075699}, {
        0.6104974356152795, -0.41424156237696985`}, {
        0.6085814920373113, -0.3818243882259078}, {
        0.6076520234375474, -0.36976435997073753`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6073312797962204, -0.3656026514654115}, {
        0.6058920159229505, -0.3469279345543835}, {
        0.6038573643050182, -0.3253816283718549}, {
        0.6013464616882176, -0.3029496802754579}, {
        0.5983593080725489, -0.2796320902651926}, {
        0.5948959034580115, -0.2554288583410588}, {
        0.590874766999163, -0.2303821223017643}, {
        0.5862144178505599, -0.2045340199460168}, {
        0.5853508775735136, -0.20019160631593777`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5845367598578013, -0.1960977198358655}, {
        0.5809148560122026, -0.1778845512738163}, {
        0.5749760814840909, -0.15043371628516267`}, {
        0.5683399721676783, -0.1222935221391503}, {
        0.5609484059644183, -0.09357597599487348}, {
        0.5528013828743108, -0.0642810778523322}, {
        0.5438989028973559, -0.03440882771152646}, {
        0.5438508407077435, -0.03425262430688744}}]}, 
      {Arrowheads[{{0.008089503573218138, 1.}}], 
       ArrowBox[{{0.542623320892741, -0.03026315200211687}, {
        0.533439785591892, -0.0004164160921574303}, {0.5219848196743624, 
        0.03403340154264756}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9447805361810259, -0.17022230830566934`}, \
{-0.9397894124693859, -0.17315506867057803`}, {-0.934368827102898, \
-0.17581112701890278`}, {-0.9332309130434381, -0.17630585925186365`}, \
{-0.932074287500105, -0.1767872660445846}, {-0.9311943787176746, \
-0.17713932920794576`}, {-0.9094417708328533, -0.1823737098624903}, \
{-0.8815242125949148, -0.18187072006188623`}, {-0.8535206690744224, \
-0.1749917140918981}, {-0.8201374380759249, -0.16070861973341058`}, \
{-0.801427480697092, -0.1504020624764516}, {-0.788911995226341, \
-0.14233088544144523`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7854041298423222, -0.14006867974470633`}, \
{-0.7813706832980931, -0.1374675292583118}, {-0.7599670458789288, \
-0.12190502007899123`}, {-0.7372165684395985, -0.1037145349384899}, \
{-0.7086455340189668, -0.07839632056882925}, {-0.6786489235817567, \
-0.0488353589147579}, {-0.6632119793070971, -0.03249526822500335}, \
{-0.6606686432344057, -0.029668848618251836`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6578766187635507, -0.02656606059440903}, \
{-0.6476105449286178, -0.015157331452016403`}, {-0.6318446204463187, 
        0.0031784514042029234`}, {-0.6159142058602, 
        0.022512080343654636`}, {-0.5999419693403958, 
        0.04272800175763877}, {-0.5840505790570407, 
        0.06371066203745539}, {-0.5682400350101344, 
        0.08546006118310447}, {-0.5548352071930777, 0.10464828442718625`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.552445627649605, 
        0.10807064695285847`}, {-0.5371832605327335, 
        0.13034705528070534`}, {-0.5220839878646653, 
        0.15325005375871503`}, {-0.5078565374838283, 
        0.1768925746248579}, {-0.4939778524767312, 
        0.20080362058593376`}, {-0.4805595895340422, 
        0.22468660405219132`}, {-0.4675645297588721, 
        0.24864038755354775`}, {-0.46630392519567193`, 0.250960053000671}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4643108622011396, 
        0.25462753088970874`}, {-0.4541085994343093, 
        0.27340093304415675`}, {-0.4411989492490117, 
        0.2979535484348886}, {-0.4288355792029795, 
        0.3222982337257434}, {-0.4170184892962123, 
        0.346434988916721}, {-0.40575904044922556`, 
        0.37020841413609024`}, {-0.395068593582534, 
        0.39346310951211966`}, {-0.39027847252259656`, 
        0.40422323600972365`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.388580909649878, 
        0.4080364989773044}, {-0.38494714869613794`, 
        0.4161990750448095}, {-0.37539470579003703`, 
        0.4384163107341596}, {-0.36638206465051787`, 
        0.46003154908204974`}, {-0.35788002506386674`, 
        0.48096152259035974`}, {-0.34988858703008363`, 
        0.5012062312590896}, {-0.34240775054916855`, 
        0.5207656750882392}, {-0.33062655699305304`, 
        0.5525464612024146}, {-0.32683098292022816`, 0.5631190340501091}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.3254206225598067, 
        0.5670475933051677}, {-0.31995673706047517`, 
        0.582267248188665}, {-0.31039829075143477`, 
        0.6099280360469903}, {-0.3019512180659319, 
        0.6355288247773907}, {-0.2943761856355681, 
        0.659239168460551}, {-0.2874338600919448, 
        0.6812286211771559}, {-0.2811242414350622, 
        0.7014971829272058}, {-0.27544732966492014`, 
        0.7200448537107004}, {-0.27368924541260015`, 0.7257730754344838}}]}, 
      {Arrowheads[{{0.013593199724244961`, 1.}}], 
       ArrowBox[{{-0.2724645456144194, 
        0.7297634143387739}, {-0.2653523027324264, 
        0.7529366519852037}, {-0.2565094552420321, 
        0.7808631456078456}, {-0.24612887496086217`, 
        0.8121485729113092}, {-0.23674772415280304`, 0.8374467808767397}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8427064586361708, -0.45586647008027037`}, {
        0.8411690015142801, -0.45347931280049203`}, {
        0.8407250051931225, -0.4526690231271914}, {
        0.8403610784205553, -0.45195949249318684`}, {
        0.8358697731011223, -0.438697094923859}, {
        0.8322741439346839, -0.41815494039958895`}, {
        0.8300915902828423, -0.3989015009390291}, {
        0.827946753222861, -0.374853985618929}, {
        0.8255550997315317, -0.3439191027909468}, {
        0.8223104324837347, -0.306463783961082}, {
        0.8207757649642664, -0.2911384595494845}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.820359858567442, -0.2869851818034343}, {
        0.8201658218419863, -0.2850475140495723}, {
        0.8175650815301121, -0.2617089987425464}, {
        0.8143331726731381, -0.23638802375278167`}, {
        0.8102950563960911, -0.20902437479305588`}, {
        0.8052745857155433, -0.17940250654055157`}, {
        0.7990965001348306, -0.14743113850092723`}, {
        0.793575767564481, -0.12229205035539313`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7926804500511229, -0.11821515193661578`}, {
        0.7915870905091238, -0.11323645362967424`}, {
        0.7825726476935945, -0.07694463488228398}, {
        0.7717151489873498, -0.038371815711668186`}, {0.7588080225343482, 
        0.0024178308271977852`}, {0.7515931823785785, 0.02348826362266619}, {
        0.7450404325576475, 0.04168836700722453}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7436155866775221, 0.045611615300601004`}, {
        0.7356556151600309, 0.06666894679155728}, {0.7269387548778649, 
        0.08865463657533322}, {0.7133731578131302, 0.12080787740356416`}, {
        0.6986546950975789, 0.15326516383746466`}, {0.6827833667312113, 
        0.18602649587703468`}, {0.6764388836888898, 0.19834911905358132`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6745281913056138, 0.20206017669032666`}, {
        0.6657591727140272, 0.21909187352227427`}, {0.647682612711714, 
        0.2521367013035693}, {0.6286541863899592, 0.2848363837513056}, {
        0.6086738937487626, 0.31719092086548323`}, {0.5899125433408048, 
        0.3458807190210904}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5876237257241488, 0.34937120384255}, {0.5660726274918265, 
        0.3805797639108673}, {0.5438814898436504, 0.41104447947748357`}, {
        0.5211683218435964, 0.4405944593459511}, {0.4979331234916643, 
        0.46922970351626975`}, {0.48701826786456237`, 0.48252105153128}}]}, 
      {Arrowheads[{{0.007951174145275276, 1.}}], 
       ArrowBox[{{0.4843692739047093, 0.48574681115769625`}, {
        0.48373766883433117`, 0.48651593565052015`}, {0.46947005480285064`, 
        0.5033640898200507}, {0.44071834861744735`, 0.5357461642649519}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.4092067658766789, 0.524041423971361}, {0.3941255282543307,
         0.5405026592891076}, {0.3790794337133531, 0.5564117558608428}, {
        0.3490926738755102, 0.5865735327662788}, {0.3196407916936798, 
        0.6145749070582752}, {0.2911180924983916, 0.6404640311074385}, {
        0.29032305350613674`, 0.6411491029789228}}]}, 
      {Arrowheads[{{0.015699048368701913`, 1.}}], 
       ArrowBox[{{0.2871609834645178, 0.6438738061221388}, {
        0.2635245762896459, 0.6642409049137689}, {0.2368602430674424, 
        0.6859055284772659}, {0.21026575443035267`, 0.7068245315466801}, {
        0.184914847469348, 0.7257970069482325}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.30482343045420607`, -0.9034383292044856}, {
        0.30434218968456356`, -0.8948888616039391}, {
        0.30794402709030366`, -0.8826512198765728}, {
        0.3140141337013513, -0.869056406514318}, {
        0.322905643323964, -0.8514213931366994}, {
        0.33465901027908385`, -0.828484820944014}, {
        0.3416687219536957, -0.8144030758461734}, {
        0.34937040603990266`, -0.7982580278508996}, {
        0.35937682093218865`, -0.7761876130550814}, {
        0.3698584441607492, -0.7508925264736113}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.3713426073511972, -0.7469917508922814}, {
        0.38168789478829496`, -0.7191624743511316}, {
        0.3935148223076342, -0.6823528199991903}, {
        0.40302613313306657`, -0.6474303921137364}, {
        0.4121075195628727, -0.6071693934155277}, {
        0.4160460164856345, -0.58639741637536}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.41676508444895183`, -0.5822860471125302}, {
        0.42032374536630895`, -0.560776489977974}, {
        0.4239141883016532, -0.5350494816347138}, {
        0.4270106806751206, -0.5075256458938068}, {
        0.4295201737417708, -0.4780313134883154}, {
        0.43133475540203914`, -0.4464658767760573}, {
        0.4322221162924654, -0.41621109371043935`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232103061804533`, -0.4120384862961925}, {
        0.4323434926228014, -0.3772306912357988}, {
        0.43122235336130027`, -0.3393680840812231}, {
        0.4288136721547716, -0.2992465429498139}, {
        0.4271024457245781, -0.2784399473539728}, {
        0.425040464691075, -0.2571901485173348}, {
        0.42372244263128667`, -0.24540887831120564`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.42325836856561055`, -0.24126070649360673`}, {
        0.4226181060152448, -0.23553765652437036`}, {
        0.41982574665806993`, -0.21352298145954995`}, {
        0.4154422257222905, -0.18341681838590945`}, {
        0.41030369346529433`, -0.15272622823182963`}, {
        0.4044101498870814, -0.12145121099731061`}, {
        0.39776159498765173`, -0.0895917666823524}, {
        0.39483008852609774`, -0.07682445602989037}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3938959904814752, -0.07275626785703167}, {
        0.3903578295227471, -0.05734685270106163}, {
        0.3821986542481094, -0.02491542646754502}, {0.3732840691637386, 
        0.0077025120181974105`}, {0.36361407426963466`, 
        0.04050696275616569}, {0.35325467597682647`, 0.07326578552348433}, {
        0.34834183824470705`, 0.08779525151223184}}]}, 
      {Arrowheads[{{0.019626177870242713`, 1.}}], 
       ArrowBox[{{0.34700483260566695`, 0.09174937721685102}, {
        0.34227188069634285`, 0.10574684009727783`}, {0.330665688428184, 
        0.13795012647754623`}, {0.3184360991723497, 0.16987564466428948`}, {
        0.30354943774000764`, 0.20760676679595913`}, {0.2879664826000793, 
        0.24453882221609455`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.26217379763195114`, 0.2710785514217679}, {
        0.24568842656849038`, 0.30621880972652343`}, {0.22890100950865636`, 
        0.34007038426051295`}, {0.211811546452449, 0.37263327502373644`}, {
        0.19294758185711608`, 0.40755748621281307`}, {0.186064929357881, 
        0.4196262593689483}}]}, 
      {Arrowheads[{{0.0024007701447846313`, 1.}}], 
       ArrowBox[{{0.1839971443646474, 0.4232521329724421}, {
        0.17406859140946956`, 0.44066191116450315`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], ArrowBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAJvah9+f/77+BMy9by6BcP3tOYBva
/++/CJUa43KTZD92SlXVxP/vv9ji+NHMomw/cc+BQKP/77/+6JLZhZ1zPzWR
zwhu/++/v98vHMuLej+pdfHsHf/vv0oosYiXlIE/10eFQKH+77+oIzADQhuH
P2Enp/Le/e+/6G7XAZosjj8bJv6gu/zvvxy2iNVHcZM/jnSf9/v6779ZwLSs
mfCYPxuUkIpJ+O+/YxYrlc/enz/vgurNk/Tvv17zC3nh3qM/B7MQIRvv77/g
IpY8ULSoP2VdA+8t5++/d+21CbyYrj9g7H0YzNfvv/M4xUID87M/iWl0cs2+
778XAEBXwum5P/ppYEC5le+/QMB2O/jGwD9tJjX5JHjvv1ZX7RPgE8M/CPe3
HLJW77/TDSq5DGPFP0Bbra8=
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9783442743289982, 
        0.17113988450932588`}, {-0.968525423810089, 
        0.20850077477132725`}, {-0.9619070640298666, 
        0.23070149494596898`}, {-0.9541092680756014, 
        0.25467215738224797`}, {-0.945530047621401, 
        0.27861920342069135`}, {-0.9353739980976641, 
        0.3044336220386632}, {-0.9247655358372427, 0.3290241409240805}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.9230765111534944, 
        0.3328406568396081}, {-0.9100120959007658, 
        0.3604652972891348}, {-0.8990327049036562, 
        0.38182220192824223`}, {-0.8869811987182442, 
        0.4036922272248372}, {-0.8738575773445302, 
        0.4260753731789198}, {-0.8596618407825136, 
        0.44897163979049}, {-0.844422302153436, 
        0.47214922461925085`}, {-0.8405269501353105, 0.47771536302181855`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8381336792080123, 
        0.4811351507981731}, {-0.8281672745785374, 
        0.49537632522490516`}, {-0.8108967580578186, 
        0.518652941607453}, {-0.792610752591279, 
        0.5419790737668944}, {-0.773473774087974, 
        0.565096654188173}, {-0.7536503384569584, 
        0.5877476153562322}, {-0.7331404456982321, 
        0.6099319572710724}, {-0.7326984670086333, 0.6103848074388835}}]}, 
      {Arrowheads[{{0.008548198764882243, 1.}}], 
       ArrowBox[{{-0.7297830414702821, 
        0.6133719445460623}, {-0.7119440958117955, 
        0.6316496799326935}, {-0.6956764713492735, 
        0.6478756410794189}, {-0.6791844816322482, 0.66368345193582}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7706448102695043, 
        0.5725497285687507}, {-0.7448751201667366, 
        0.6014006816966502}, {-0.7181372239368963, 
        0.6294579267869701}, {-0.690897702723618, 
        0.6562668923690589}, {-0.6631565565269018, 
        0.6818275784429166}, {-0.6528647717983608, 0.690687121757916}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6497013772627245, 
        0.6934102870446112}, {-0.6349137853467474, 
        0.7061399850085431}, {-0.6066825968257463, 
        0.729036605892058}, {-0.5789761986064903, 
        0.7503499349195807}, {-0.551794590688979, 
        0.7700799720911112}, {-0.5251377730732126, 
        0.7882267174066497}, {-0.5165227863104456, 0.793891321422481}}]}, 
      {Arrowheads[{{0.002726571676818689, 1.}}], 
       ArrowBox[{{-0.5130351280597238, 
        0.7961845580201585}, {-0.5093284062639024, 
        0.7986218352613641}, {-0.4938684817738844, 0.8084612189232147}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8679904434622058, -0.36454285977254364`}, \
{-0.8457466576236844, -0.38368486124564793`}, {-0.8205414896225302, \
-0.4014694521602852}, {-0.7997438718781303, -0.41351329244710566`}, \
{-0.7770399679591922, -0.424278708963612}, {-0.7525715094677818, \
-0.4331856136845208}, {-0.7264802280059653, -0.4396539185845488}, \
{-0.7218179916281768, -0.44013971693157594`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7176664182167164, -0.44057230492957145`}, \
{-0.6896033988202379, -0.4434964313210067}, {-0.6499904449188448, \
-0.44165464373150465`}, {-0.6292640883487604, -0.43833414916799196`}, \
{-0.6080660348977325, -0.43305660322993567`}, {-0.5863962845657616, \
-0.4258220059173358}, {-0.5642548373528474, -0.4166303572301924}, \
{-0.5558397947283346, -0.4123602222567734}}]}, 
      {Arrowheads[{{0.01729694514345042, 1.}}], 
       ArrowBox[{{-0.5521175549800875, -0.4104714063781538}, \
{-0.5418251453752826, -0.40524861902278064`}, {-0.5192906607493596, \
-0.3914437531493755}, {-0.49665138347507853`, -0.3752157596099773}, \
{-0.4739073135524395, -0.35656463840458563`}, {-0.4557582247340847, \
-0.34075123859824374`}, {-0.43772185963221205`, -0.32331285805171245`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8914057068777613, -0.28082447851832426`}, \
{-0.8623555536552499, -0.29730698618402773`}, {-0.8269683723054662, \
-0.30866149025245354`}, {-0.7975079190003287, -0.31138999333734696`}, \
{-0.7644109867282891, -0.30896296708802273`}, {-0.7317194042444073, \
-0.3010947865592984}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7276692085424862, -0.3000934429776342}, \
{-0.6878979594982451, -0.28375075870194993`}, {-0.6668315044159453, \
-0.2724352819389707}, {-0.6452299946435998, -0.2586962691196728}, \
{-0.6230934301812086, -0.24253372024405634`}, {-0.6004218110287715, \
-0.22394763531212122`}, {-0.5870032958700542, -0.2123666556063375}}]}, 
      {Arrowheads[{{0.002910336540980023, 1.}}], 
       ArrowBox[{{-0.5838433775011577, -0.2096394573977972}, \
{-0.5833349607150052, -0.2092006633574085}, {-0.5661113534345141, \
-0.19303124966270246`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.4356883391412651, -0.28757249410327596`}, \
{-0.4205803080823474, -0.26908793432630196`}, {-0.40577191972819804`, \
-0.24941248710682162`}, {-0.3912631740788171, -0.228546152444835}, \
{-0.37705407113420447`, -0.20648893034034205`}, {-0.36323807555517634`, \
-0.18334380887526774`}, {-0.34990865200254884`, -0.15921377613153695`}, \
{-0.3443136571694946, -0.148272437928666}}]}, 
      {Arrowheads[{{0.011903226584929713`, 1.}}], 
       ArrowBox[{{-0.34241325882060236`, -0.14455609829371835`}, \
{-0.33706580047632206`, -0.13409883210914963`}, {-0.32470952097649586`, \
-0.10799897680810591`}, {-0.31263264950384684`, -0.08148596648227843}, \
{-0.30114247704626707`, -0.05419285837283269}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8222338892445274, -0.4534474280678998}, \
{-0.7983482224422365, -0.4737056326833995}, {-0.7721686109563948, \
-0.49275414671380924`}, {-0.7434919564768735, -0.5100929374132336}, \
{-0.712536676908141, -0.5252509830044854}, {-0.6797073820353168, \
-0.537984831392833}, {-0.6796345916370888, -0.5380048522456894}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.675609999414107, -0.5391118082545127}, \
{-0.6448412610563332, -0.5475746879506357}, {-0.6080262687759609, \
-0.5535744331820618}, {-0.5696025745586268, -0.555248450636685}, \
{-0.5468281994017262, -0.5538030779969078}, {-0.5237569218963727, \
-0.5504298963038913}, {-0.5109297682322411, -0.547520100876958}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5068591402621268, -0.5465966930062542}, \
{-0.5003887420425661, -0.5451289055576356}, {-0.4767236598403063, \
-0.5379001057581405}, {-0.45294073188969963`, -0.5284944313161634}, \
{-0.429219014790852, -0.5166628166424609}, {-0.40555850854376335`, \
-0.5024052617370336}, {-0.3819592131484338, -0.4857217665998811}, \
{-0.3611803543020746, -0.4685224992909368}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3580121012033928, -0.46580832805773703`}, \
{-0.3358981566610886, -0.4443716339221737}, {-0.31367487100608205`, \
-0.4195286659545621}, {-0.29198974707685305`, -0.3919070969011119}, \
{-0.2788235185072891, -0.3732619132981688}, {-0.26604807865324326`, \
-0.3535265418725865}, {-0.25512041431967797`, -0.3351509963301386}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2530280198690887, -0.3315399360192498}, \
{-0.2416695650917065, -0.3107852355535044}, {-0.23013575255905447`, \
-0.28784410138326016`}, {-0.21913125109159842`, -0.26394238083688776`}, \
{-0.2086560606893386, -0.2390800739143873}, {-0.1987101813522748, \
-0.2132571806157587}, {-0.1893472783097188, -0.18660759979806088`}, \
{-0.18678898021588683`, -0.1785915746571007}}]}, 
      {Arrowheads[{{0.016443501959825163`, 1.}}], 
       ArrowBox[{{-0.18551990481323846`, -0.1746151262682557}, \
{-0.18062101679098205`, -0.15926523031835266`}, {-0.17253139679606475`, \
-0.13123007217663413`}, {-0.1650784183249667, -0.10250212537290512`}, \
{-0.1576935194905693, -0.07240803022377768}, {-0.1510417742474382, \
-0.04180823506061948}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5506992185658536, 0.047490757368853186`}, {
        0.5389736925718374, 0.07773225964687173}, {0.5264950218892717, 
        0.10807152131553324`}, {0.5132632065181564, 0.1385085423748377}, {
        0.4965703923570622, 0.17590426378384846`}, {0.48469171199411537`, 
        0.20079569905229372`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4828939881827634, 0.20456277792920263`}, {
        0.47885692769197724`, 0.2130223228290431}, {0.46558313604348744`, 
        0.237573315725831}, {0.45195123976408375`, 0.2618040651555842}, {
        0.4380818803757379, 0.2855587728945731}, {0.4239348440377928, 
        0.3088893716840409}, {0.406331576320276, 0.3378497639006764}, {
        0.39926108989625875`, 0.34898961997096084`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.3970243148070794, 0.3525137555198837}, {
        0.3885110692002217, 0.3659267408597936}, {0.37047332267762983`, 
        0.3931203025613927}, {0.3522183367525003, 0.41943044900547344`}, {
        0.3339015990467499, 0.4447795863409644}, {0.3156785971822951, 
        0.46909012071679373`}, {0.3004599234063831, 0.48862582237761254`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.29789475965505774`, 0.4919186371455036}, {
        0.29754933115913595`, 0.4923620521329616}, {0.2795138009772725, 
        0.5145953805894679}, {0.26168760702956856`, 0.5357970295654315}, {
        0.24418634970888778`, 0.5559739225399717}, {0.22701002901523024`, 
        0.5751260595130883}, {0.21015864494859596`, 0.593253440484781}, {
        0.18734589201010815`, 0.6169396903856876}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.18442889552471275`, 0.6199250666470143}, {
        0.16211175664682279`, 0.6422773307276626}, {0.13966830848016565`, 
        0.6638547225083068}, {0.11827819096966155`, 0.6834757453950866}, {
        0.09797329740074312, 0.7014117687896553}, {0.07878552105884312, 
        0.7179341620936659}, {0.06129162802951263, 0.7325606948494057}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.0580526986538426, 0.7351934305463312}, {
        0.04376132005609843, 0.7467380584300131}, {0.012928912784682138`, 
        0.7708257399941727}, {-0.013988375932151173`, 
        0.7911355123761897}, {-0.04337447837968773, 
        0.8122789360909735}, {-0.0677418892406747, 
        0.8296191318471732}, {-0.07551058430961193, 0.8353180164474318}}]}, 
      {Arrowheads[{{0.010281245397831937`, 1.}}], 
       ArrowBox[{{-0.07887617865992638, 
        0.8377869167767052}, {-0.08792565285668964, 
        0.8444253430095199}, {-0.10453924235050958`, 
        0.8569727815088166}, {-0.1291018456014884, 
        0.8771284114832373}, {-0.1447767552009355, 0.8925829623492404}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAWl7ROPTb7z+RzCCO5o2zv8t6ZDtQ
2u8/eMFazuPxsr8JrB2CKNnvP+7GlDdqMbK//Br7igPY7z8g24P1tyWxv8v+
1xPB1u8/AFtDyMWGr7+kq8WXndTvP/G+9V781Kq//UlKvzLR7z/YDOkL/5ak
v0R8K3dDy+8/Vl1UgVz0mL/YTGSS3sbvP163Zi0IgI6/XyF0OBrB7z9jPtkZ
mnlxv2XL6gjZue8/ysITT1yNfT+Q4e3HdrPvP6kk8nKViJA/LjPVk9ur7z9o
nUehtl2aP9pkMSzUou8/YS1wxsl1oj9O/i4krZjvP14KcUAL3Kc/OOwsgsyM
7z+XLSSdpp6tP56KqM3vfu8/Tu3lzQzhsT9aGhaV+m7vPw50gvTrILU/Wv+P
4thk7z9ww2kBP/y2P2HGqKg=
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9803588125777635, 0.09390112687072835}, {
        0.9789914564143113, 0.10191979896033161`}, {0.9748888328429535, 
        0.12315584216209932`}, {0.9698627704634113, 0.14618725029152882`}, {
        0.963786689093672, 0.17095954876400016`}, {0.9565974594217103, 
        0.19744546310721778`}, {0.9481811914395106, 0.22559595875902655`}, {
        0.9383424537160593, 0.2553019110320714}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.936902712764465, 0.25921978525884504`}, {
        0.9268566556404005, 0.28654223511077814`}, {0.9133139586488124, 
        0.31949491120037116`}, {0.8974585543757743, 0.3541610595150799}, {
        0.8793625056625018, 0.3900562155413304}, {0.8677925641042215, 
        0.41097538219792834`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8657723836130105, 0.4146279929012042}, {
        0.8590978753502101, 0.42669591476554886`}, {0.842096990986683, 
        0.4549187481186698}, {0.8237405037233643, 0.48317305827894}, {
        0.8040284135602543, 0.5114588452463597}, {0.7829607204973528, 
        0.5397761090209284}, {0.7725331526347925, 0.5528949565689918}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.7699359102077262, 0.5561625284414686}, {
        0.7606994526328569, 0.5677828487698482}, {0.7374066380649631, 
        0.5951370636603199}, {0.7130822767936719, 0.6218387536923443}, {
        0.6877263688189829, 0.6478879188659208}, {0.6616317011591826, 
        0.6730350087824812}, {0.6560843669207903, 0.6780503685787364}}]}, 
      {Arrowheads[{{0.019910619928372023`, 1.}}], 
       ArrowBox[{{0.6529881441865785, 0.6808496718754344}, {
        0.6350910608325568, 0.6970304730434567}, {0.6081044478391061, 
        0.7198743116488474}, {0.58067186217883, 0.7415665245986534}, {
        0.5518057083492783, 0.7636072639616835}, {0.5229380143779364, 
        0.7841657986610087}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3033149846080684, -0.030373645610330423`}, \
{-0.2932121295768244, -0.0026341990674788943`}, {-0.28372207720366827`, 
        0.025507755318321883`}, {-0.2748768058124389, 
        0.053836410203734565`}, {-0.26667631540313624`, 
        0.08235176558875915}, {-0.25912060597576037`, 
        0.11105382147339564`}, {-0.254561686997231, 0.12920260278316592`}}]}, 
      {Arrowheads[{{0.004732393727097405, 1.}}], 
       ArrowBox[{{-0.2535447711384357, 
        0.13325088344325925`}, {-0.25148774467485696`, 
        0.14143978164735577`}, {-0.2445842247755975, 
        0.17172613601793385`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.17935558933235266`, -0.4548827463399764}, {
        0.18517545532234395`, -0.4238495846557671}, {
        0.19008211045305567`, -0.39128743565986346`}, {
        0.19407555472448787`, -0.35719629935226566`}, {
        0.1971557881366405, -0.3215761757329736}, {
        0.1994846607066153, -0.2892792427432798}}]}, 
      {Arrowheads[{{0.003916194324550278, 1.}}], 
       ArrowBox[{{0.19971229418864975`, -0.2851118302685301}, {
        0.20111327771245147`, -0.2524490796718798}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.20164162047447645`, -0.22234296686355792`}, {
        0.20098301366962285`, -0.1914567611894977}, {
        0.1996018730780903, -0.160000792886572}, {
        0.19749819869987859`, -0.12797506195478073`}, {
        0.19488147518520793`, -0.09367487808675143}, {
        0.191426282025736, -0.058990206592810054`}, {
        0.1909625370934199, -0.05579209868720672}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.1903635393855719, -0.05166125181123227}, {
        0.18800401422812985`, -0.03538934125514677}, {
        0.18422507917246972`, -0.011748076076641426`}, {0.18012068684423144`, 
        0.01180720145602965}, {0.17568043391492313`, 0.035318620505091915`}, {
        0.16981538737178267`, 0.0660891484678394}, {0.16345114008455663`, 
        0.09653730955975667}, {0.15982798793280673`, 0.11244044391108493`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.15890078824134565`, 0.11651020986245235`}, {
        0.1565876920532451, 0.1266631037808437}, {0.14922504327784797`, 
        0.15646653113110043`}, {0.14145056481704085`, 0.18579516392299267`}, {
        0.1333516277294994, 0.21449657446898618`}, {0.12492823201522356`, 
        0.24257076276908093`}, {0.11618037767421338`, 0.2700177288232769}, {
        0.11377066591827056`, 0.27719166422118163`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.11244158521861901`, 0.28114846073611244`}, {
        0.10720295393217939`, 0.29674435195823773`}, {0.09809085001483211, 
        0.3226575115006271}, {0.08884406592217159, 0.34775720745044497`}, {
        0.07946260165419781, 0.3720434398076913}, {0.06467281137129695, 
        0.4082323594510628}, {0.05227236119117378, 0.43682163822510156`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.05061140147006167, 0.4406509863382402}, {
        0.04983701351765266, 0.4424363403156438}, {0.03516747696791656, 
        0.47453288782568226`}, {0.020876470596740276`, 0.5043995074054259}, {
        0.007029684122475581, 0.5321361197531037}, {-0.006390952254411379, 
        0.557969740009219}, {-0.01929880893609743, 
        0.5819685152614318}, {-0.02378103043836493, 0.5900645075445164}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.025802765786227817`, 
        0.5937162578577165}, {-0.03160725632475938, 
        0.6042005925974022}, {-0.04330493543609184, 
        0.6247869876786586}, {-0.05442349906494244, 
        0.6438789267803683}, {-0.06494083528221753, 
        0.66158987291065}, {-0.07483483215882346, 
        0.6780332890776221}, {-0.09283305461267831, 
        0.7074776332400036}, {-0.10857865987180794`, 
        0.7329321627042442}, {-0.11119396685741581`, 0.7371673042109133}}]}, 
      {Arrowheads[{{0.003911827878276479, 1.}}], 
       ArrowBox[{{-0.11338708741707318`, 
        0.7407187710033194}, {-0.13054530770845116`, 0.768504224617934}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9571723420403156, -0.01697344145425165}, \
{-0.9483412393391489, -0.006807017869339894}, {-0.9374266428218956, 
        0.00605866318989032}, {-0.9241390060999136, 
        0.021899180019393144`}, {-0.9084783291732031, 
        0.040714532619168575`}, {-0.8904446120417641, 
        0.06250472098921658}, {-0.8696058963757715, 
        0.08770651872415047}, {-0.8501549612276872, 0.11117588894474265`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.847491446048103, 0.1143896688150635}, {-0.84567068077167,
         0.11658659220368599`}, {-0.8325532844706279, 
        0.13238474120775942`}, {-0.8186845611406572, 
        0.14905997686814332`}, {-0.8040645107817584, 
        0.16661229918483778`}, {-0.788693133393931, 
        0.18504170815784265`}, {-0.7726688846837242, 
        0.2042380403139749}, {-0.7560902203576867, 
        0.22409113218005136`}, {-0.7405926960893954, 0.24264307518252914`}}]}, 
      {Arrowheads[{{0.008956444433894095, 1.}}], 
       ArrowBox[{{-0.7379165070192457, 
        0.2458463088799481}, {-0.7212696448581196, 
        0.26576759504203684`}, {-0.7057561362330119, 
        0.2843297011717608}, {-0.6899758768223418, 0.3032235117278934}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6931253631783375, 
        0.34418389035425395`}, {-0.673275237240357, 
        0.3675305456190979}, {-0.6534060514718475, 
        0.39082865325857985`}, {-0.633517805872809, 
        0.4140782132727001}, {-0.6136105004432415, 
        0.4372792256614584}, {-0.597343413306425, 
        0.4562088407050498}, {-0.5845807109337277, 0.4710470246755029}}]}, 
      {Arrowheads[{{0.00011134845264060056`, 1.}}], 
       ArrowBox[{{-0.5818588378329981, 
        0.4742115311125764}, {-0.5812526851168974, 0.4749162569028551}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9374544679628039, 
        0.1503745449287127}, {-0.9261311897663428, 
        0.17168417930684832`}, {-0.9126793579724948, 
        0.19523254090569964`}, {-0.8968792313395071, 
        0.22107805809893682`}, {-0.8788983897601089, 
        0.24884314304396268`}, {-0.8589044131270295, 
        0.2781502078981799}, {-0.8491024670239754, 0.2918707008168552}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8466760884168024, 
        0.2952670784491877}, {-0.8430567856565457, 
        0.30033327830078366`}, {-0.8261114216082645, 
        0.32312614817970353`}, {-0.8080683209821848, 
        0.3465288175349397}, {-0.7889274837783073, 
        0.3705412863664919}, {-0.7689021129153351, 
        0.39487761273782995`}, {-0.7482054113119709, 
        0.4192518547124231}, {-0.7425520357659623, 0.42571061949037164`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7398028657657345, 
        0.42885144079643195`}, {-0.726837378968215, 
        0.4436640122902714}, {-0.7047980158840674, 
        0.46811408547137495`}, {-0.682406859466996, 
        0.4923218076650451}, {-0.6599834471244688, 
        0.516006912280593}, {-0.6375277788564859, 
        0.539169399318019}, {-0.6258946702421256, 0.5508811099307692}}]}, 
      {Arrowheads[{{0.006866867897824258, 1.}}], 
       ArrowBox[{{-0.6229531254875661, 
        0.5538425299657657}, {-0.6150398546630471, 
        0.561809268777323}, {-0.5985461748841769, 
        0.5782109732812766}, {-0.5822355552570286, 0.5941932907231253}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5527219878142868, 
        0.45642039874663226`}, {-0.5378486592523939, 
        0.4750553249650366}, {-0.5233317985412842, 
        0.49334711825997835`}, {-0.5091714056809576, 
        0.5112957786314571}, {-0.49536748067141423`, 
        0.5289013060794734}, {-0.48192002351265395`, 
        0.5461637006040269}, {-0.4683159280207772, 
        0.5636858458654908}, {-0.45522421684508557`, 
        0.5806609861334545}, {-0.44977227955940274`, 0.5878602413177481}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.44725234759264537`, 
        0.5911877985373416}, {-0.43141953743119266`, 
        0.6120949430373539}, {-0.4096351707525351, 
        0.6411840746736645}, {-0.3888276437431851, 
        0.6690975741804583}, {-0.36997379607245046`, 
        0.6946598094282187}, {-0.35291150019643036`, 
        0.7180035417916317}, {-0.3476821338035896, 0.7252067263738428}}]}, 
      {Arrowheads[{{0.012604213780125152`, 1.}}], 
       ArrowBox[{{-0.3452299329890141, 
        0.7285845074993378}, {-0.3374786285712241, 
        0.7392615326453837}, {-0.32350993665258065`, 
        0.7585939033165314}, {-0.31084017989624896`, 
        0.7761607751321316}, {-0.2963857820559699, 
        0.7962501253867872}, {-0.28365816818282263`, 0.813909818379057}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019457295762091993`, 1.}}], 
       ArrowBox[{{-0.23403294719619117`, 
        0.17942632517560345`}, {-0.22792002122958593`, 
        0.21345803703349353`}, {-0.2226586035394755, 
        0.24688798915058827`}, {-0.21824869412585982`, 
        0.2797161815268876}, {-0.21449164662022638`, 
        0.310389348075086}, {-0.21139610250984317`, 0.3402173092109748}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01625577103606713, 1.}}], 
       ArrowBox[{{-0.555978191369938, -0.161227831127343}, \
{-0.5387142221665466, -0.14126007649513472`}, {-0.5215449316811935, \
-0.11989899221206307`}, {-0.5044703199138786, -0.09714457827812795}, \
{-0.4889762727621812, -0.07580515812068855}, {-0.4737143351817836, \
-0.05343142960118211}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4676046194412601, -0.027405214536444608`}, \
{-0.4537647524307385, -0.0042805995919975685`}, {-0.44024481845681207`, 
        0.019611295118475754`}, {-0.42663085461675265`, 
        0.04434835014884535}, {-0.4134657793682393, 
        0.06966925043069955}, {-0.4030395927564979, 
        0.09243592413674663}, {-0.3930055907609938, 
        0.11543430089944814`}, {-0.39082856881341677`, 
        0.12065139579755718`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.38922113152062343`, 
        0.1245035172282097}, {-0.38340229271392207`, 
        0.13844799504348773`}, {-0.3742168588378842, 
        0.16154913512730418`}, {-0.363799710481685, 
        0.1877431292439899}, {-0.35395726903283964`, 
        0.21377911450660492`}, {-0.34468953449134826`, 
        0.23965709091514942`}, {-0.33599650685721066`, 
        0.26537705846962323`}, {-0.33101468853774413`, 0.2809300793972079}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.3297414146203166, 
        0.2849051853955372}, {-0.3278605583614204, 
        0.29077713713694947`}, {-0.32026406123497086`, 
        0.3156954468840512}, {-0.3132070154778621, 
        0.3401319877109284}, {-0.30668942109009406`, 
        0.364086759617581}, {-0.3006656037787867, 
        0.3874633811094327}, {-0.29508988925106006`, 
        0.410165470691907}, {-0.2899622775069141, 
        0.43219302836500384`}, {-0.2868900821242097, 0.4462117358214678}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.285996545484055, 
        0.4502890249256958}, {-0.28528276854634876`, 
        0.45354605412872323`}, {-0.278655876280981, 
        0.48570222318706274`}, {-0.2727934013174358, 
        0.5160488656332564}, {-0.26769534365571324`, 
        0.5445859814673043}, {-0.26336170329581343`, 
        0.5713135706892063}, {-0.2596052743316417, 
        0.5963307258762429}, {-0.25696800709946044`, 0.6146669174035706}}]}, 
      {Arrowheads[{{0.005185933411451605, 1.}}], 
       ArrowBox[{{-0.25637377454149535`, 
        0.618798452449266}, {-0.25623885085710363`, 
        0.6197365396056946}, {-0.2532624328721991, 
        0.6415310118775612}, {-0.25067602037692815`, 0.661714142691843}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9451228751731271, -0.2743859714720275}, {
        0.9417349667379926, -0.2644646867314572}, {
        0.9402915951769983, -0.2554972157698667}, {
        0.9389308141684729, -0.24332465353114066`}, {
        0.9359723840181114, -0.20933282987204724`}, {
        0.9338905106970742, -0.1858090604182631}, {
        0.930989197671821, -0.15720359320634275`}, {
        0.9267655219281279, -0.12106556450280478`}, {
        0.9249623865422903, -0.10892406087751559`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.924349222984957, -0.10479529294764675`}, {
        0.9204237631156701, -0.07836300971022687}, {
        0.9161844960309546, -0.054365938086381516`}, {
        0.9110867803458081, -0.02850681860727631}, {
        0.9049461545205381, -0.0008070971255280182}, {0.8975781570154514, 
        0.028711780506246905`}, {0.8892723314112446, 0.05828521207477674}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8880797061915113, 0.06228474493655087}, {
        0.8782138961840726, 0.0936855258603229}, {0.8659138049730774, 
        0.12892115654898068`}, {0.8517266101571135, 0.16567854558310666`}, {
        0.843820786899063, 0.18461553628244606`}, {0.8352865881935354, 
        0.20394451682443693`}, {0.8286792778140141, 0.21816063927492454`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8269200120170023, 0.22194583121486888`}, {
        0.8261496270627574, 0.22360337206197406`}, {0.8164355165289553, 
        0.24352998684795188`}, {0.8061698696143558, 0.2636622460352652}, {
        0.7953782993411852, 0.28393803447680876`}, {0.7840864187316703, 
        0.30429523702547717`}, {0.7723198408080376, 0.324671738534165}, {
        0.7515063939338937, 0.3586923528698949}, {0.7456203245821333, 
        0.36763648892058437`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.7433257164070237, 0.37112324493290805`}, {
        0.7293570441218259, 0.39234924447518993`}, {0.7058717913718343, 
        0.42564241335004993`}, {0.6810506356839188, 0.45857185949447504`}, {
        0.6551943845263106, 0.49075313840353574`}, {0.643296632582313, 
        0.5046456487417377}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.6405815275589629, 0.5078159640066497}, {
        0.6286038453672411, 0.5218018055723028}, {0.6012790182067103, 
        0.551717861000776}, {0.5732199030447179, 0.5805013046889554}, {
        0.5448001205238784, 0.6079576914003204}, {0.5238870282901328, 
        0.6270509392616832}}]}, 
      {Arrowheads[{{0.018967530506982848`, 1.}}], 
       ArrowBox[{{0.5208044563615268, 0.6298652676845446}, {
        0.5163932912868059, 0.63389257589835}, {0.48799941533350044`, 
        0.6583059581830446}, {0.4596184926639618, 0.6811978382544037}, {
        0.4280388110655323, 0.7058289449000653}, {0.3970118030329112, 
        0.728473146101568}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.8196884232502586, 0.4170474496716736}, {
        0.8075963832620675, 0.4357100255522094}, {0.7949855046513779, 
        0.45431974170959466`}, {0.7818557874181897, 0.4728765981438299}, {
        0.7682072315625029, 0.49138059485491475`}, {0.7540398370843178, 
        0.5098317318428495}, {0.7393536039836341, 0.528230009107634}, {
        0.7242603583799263, 0.5464130362035798}, {0.7202819668209811, 
        0.55101628618643}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7175526020517832, 0.554174333387378}, {0.7088719263926687,
         0.5642184226849988}, {0.6931883080218613, 0.581646168551891}, {
        0.6772095032675041, 0.5986962738042563}, {0.6609355121295972, 
        0.6153687384420945}, {0.6443663346081404, 0.631663562465406}, {
        0.6275019707031338, 0.6475807458741906}, {0.6103424204145776, 
        0.6631202886684481}, {0.5997945776121821, 0.6723200959462646}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5966489206750851, 0.675063731600073}, {0.593044728606534, 
        0.6782073006733033}, {0.5757659401430655, 0.6927668917138802}, {
        0.5585060550241719, 0.7067990617901792}, {0.5412650732498535, 
        0.7203038109022}, {0.506839819734942, 0.7457310462334072}, {
        0.4724901795983306, 0.7690485977075021}, {0.46307635031886263`, 
        0.7749783110883458}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.45954455290720275`, 0.7772029686372165}, {
        0.4386865466141438, 0.7903412989958761}, {0.4058993145565054, 
        0.8096939837699203}, {0.3741284834254158, 0.8271066520296352}, {
        0.3433740532208748, 0.8425793037750204}, {0.31570608273472034`, 
        0.8558457080652663}, {0.31306099946728866`, 0.8570280074518464}}]}, 
      {Arrowheads[{{0.002632131432214499, 1.}}], 
       ArrowBox[{{0.30925029884635136`, 0.8587313145129316}, {
        0.28918976908009447`, 0.8676979706213225}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.4047811336547907, 0.7455762920176667}, {
        0.37075154845341074`, 0.767306537245971}, {0.33807116910690643`, 
        0.7869785781780738}, {0.30673999561527787`, 0.8045924148139751}, {
        0.27675802797852495`, 0.820148047153675}, {0.25990960797732027`, 
        0.8283107836139554}}]}, 
      {Arrowheads[{{0.016495789818678493`, 1.}}], 
       ArrowBox[{{0.25615319682624077`, 0.8301306927959753}, {
        0.24822549777865352`, 0.833971510988853}, {0.22124263659766924`, 
        0.8463888421111884}, {0.19580944443557224`, 0.8574000405206815}, {
        0.17192592129236242`, 0.8670051062173323}, {0.14981235121749725`, 
        0.8755237629588025}, {0.12909799199628982`, 0.8830573119410176}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.4580345257127124, -0.7763503320694549}, \
{-0.42817662760479125`, -0.7839484904564011}, {-0.3982373514450144, \
-0.7898437267707052}, {-0.36833284375714515`, -0.7940050229987284}, \
{-0.3385579267844785, -0.7963846790523452}, {-0.30897010527949, \
-0.7969058012130812}, {-0.29300522608088797`, -0.7961363146100289}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.2888360159589065, -0.7959353640551098}, \
{-0.27962688399465513`, -0.7954914957624607}, {-0.24890657447761533`, \
-0.7919703272197662}, {-0.2185633301088032, -0.7862968272490523}, \
{-0.1886972361870699, -0.7781690622282493}, {-0.15940837801126695`, \
-0.7672850985352877}, {-0.12926640143720036`, -0.752094129872636}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.12553897123366695`, -0.7502155777055292}, \
{-0.12208613125249304`, -0.7484754136581491}, {-0.08591117899940062, \
-0.7243933621853852}, {-0.06831191767767003, -0.7102124522026317}, \
{-0.05111543871272996, -0.6943879570249476}, {-0.034321742104580416`, \
-0.676919876652333}, {-0.017930827853221393`, -0.6578082110847879}, \
{-0.003276936225323176, -0.63847716996155}}]}, 
      {Arrowheads[{{0.016868116512837008`, 1.}}], 
       ArrowBox[{{-0.0008646462065368017, -0.6350732590889551}, {
        0.013202909189777155`, -0.6138906792386675}, {
        0.02783579588407968, -0.5888939516785325}, {
        0.04184602802691771, -0.5618719163603478}, {
        0.053859926701306834`, -0.5372855776237372}, {
        0.06524669369108418, -0.5110272090209215}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01171595649594341, 1.}}], 
       ArrowBox[{{0.03766514344708691, -0.4811753471556513}, {
        0.048966656847977345`, -0.44827891766690425`}, {
        0.058384263868947274`, -0.41887834230014404`}, {
        0.06699045471059456, -0.38790133568819957`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.28470814649069315`, -0.9100279170289066}, \
{-0.2610014066935325, -0.9148446406202817}, {-0.23787593703240498`, \
-0.9187984152137254}, {-0.2153317375073108, -0.9218892408092373}, \
{-0.1720033447256707, -0.9257818354309463}, {-0.13103242420906092`, \
-0.9268222149098881}, {-0.11897558661718383`, -0.9263092584974907}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.11480530905542906`, -0.9261318346414855}, \
{-0.09225708259408893, -0.9251725236062829}, {-0.05551542651736225, \
-0.9209949058803502}, {-0.02074837906612278, -0.9140838455675963}, {
        0.012524076247567911`, -0.9045809374061214}, {
        0.03586379855239622, -0.8961996111450354}, {
        0.04737929178838106, -0.8911704112501404}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.051204454483919644`, -0.8894998351460928}, {
        0.058619442669584375`, -0.8862614625432189}, {
        0.08090009376971882, -0.8745468429166237}, {
        0.10278726787172575`, -0.8608415222331246}, {
        0.13160408452892228`, -0.83916731379222}, {
        0.15989296992049756`, -0.8128652154165799}, {
        0.17391686172774923`, -0.7977689422802887}, {
        0.18205170854950925`, -0.7881681478558854}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.18475004841511933`, -0.7849835511567076}, {
        0.18790167872188185`, -0.7812639783927794}, {
        0.20172251418905968`, -0.7629846288582589}, {
        0.21525446141544688`, -0.7425651987809342}, {
        0.23357510052590783`, -0.7097692020341813}, {
        0.25120215334758517`, -0.6718386918504626}, {
        0.25964984859599494`, -0.6507383686022203}, {
        0.2638345855719731, -0.638903137964511}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.2652260393605709, -0.6349678424837432}, {
        0.26771267466393844`, -0.6279351657596949}, {
        0.27539063155141585`, -0.6034290833228864}, {
        0.282683719258427, -0.5772201212917946}, {
        0.28940629688472436`, -0.5491268578606585}, {
        0.2953727235300599, -0.5189678712237165}, {
        0.30058299919443376`, -0.48674316138096874`}, {
        0.30243068688827285`, -0.47251859074957636`}}]}, 
      {Arrowheads[{{0.009656678878690582, 1.}}], 
       ArrowBox[{{0.3029683544192412, -0.4683793145093506}, {
        0.305037123877846, -0.4524527283324153}, {
        0.3086471435298834, -0.42116807453392663`}, {
        0.3114428709111768, -0.38822420094173216`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9493417970568525, -0.10469853273716832`}, \
{-0.9194320474111941, -0.0948740648569192}, {-0.9012429878863851, \
-0.08479724905632}, {-0.87934921687698, -0.07005649778640964}, \
{-0.8534052028297852, -0.0498342806014779}, {-0.8230654141916075, \
-0.023313067055814606`}, {-0.8120463431247567, -0.012987467226086073`}}]}, 
      {Arrowheads[{{0.015318867637699234`, 1.}}], 
       ArrowBox[{{-0.8090005592223634, -0.010133365863716956`}, \
{-0.8062765485385605, -0.007580787331260629}, {-0.7884476275130882, 
        0.009945340116372235}, {-0.7695786511151912, 
        0.02926531528708399}, {-0.7496696193448691, 
        0.05037913818087461}, {-0.7353131127278215, 
        0.06584717439230083}, {-0.7205371533533863, 0.08217395018404342}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7311335322682929, 
        0.07447002258516794}, {-0.7144524498053493, 
        0.0934004270193394}, {-0.6973624104052679, 
        0.11331346252908467`}, {-0.6798634140680491, 
        0.13420912911440372`}, {-0.6642318521352407, 
        0.15309310185312847`}, {-0.6484299126117776, 
        0.1726092225505041}, {-0.6303273321355081, 
        0.1963138420140987}, {-0.6250769538415034, 0.20335397697852514`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.6225815739906879, 
        0.20669998558086}, {-0.6122205198090215, 
        0.22059293114174647`}, {-0.5943864579205317, 
        0.24505960799001253`}, {-0.5767328190406342, 
        0.2698428332067086}, {-0.5604078085437669, 
        0.29272676635664036`}, {-0.5444328267214136, 
        0.31558103091096745`}, {-0.5288078735735747, 
        0.33840562686969}, {-0.5258731913220468, 0.34278508346695397`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5235496048382702, 
        0.3462525955461205}, {-0.5135329491002498, 
        0.3612005542328078}, {-0.4986897334574878, 
        0.38379486837379734`}, {-0.4843599068013371, 
        0.4060176246661352}, {-0.47054346913179784`, 
        0.42786882310982133`}, {-0.45724042044887003`, 
        0.4493484637048556}, {-0.44447452788770225`, 
        0.47034851988987514`}, {-0.43431453575965673`, 
        0.48734080209187863`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4321737645889004, 
        0.4909240613378921}, {-0.4206255125360926, 
        0.5105857993457813}, {-0.40954238974565077`, 
        0.5298230226166678}, {-0.3929926213255415, 
        0.5591070342930593}, {-0.3777035485980035, 
        0.586705375319911}, {-0.36367517156303636`, 
        0.6126180456972224}, {-0.35094519324615464`, 0.6367735029761837}}]}, 
      {Arrowheads[{{0.002560341979330513, 1.}}], 
       ArrowBox[{{-0.349028903123707, 
        0.6404816701914662}, {-0.3392191961545189, 0.659471592657246}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.04112329878423103, -0.47042832902851156`}, {
        0.050937384343897864`, -0.4407187339227689}, {
        0.0598405892940623, -0.4093575386641604}, {
        0.06783291363472439, -0.3763447432526863}, {
        0.07491435736588409, -0.3416803476883465}, {
        0.08098335246900691, -0.30917359969991887`}, {
        0.08108277021618264, -0.3085234743895864}}]}, 
      {Arrowheads[{{0.0035128937815036895`, 1.}}], 
       ArrowBox[{{0.08171373485217734, -0.30439738934503396`}, {
        0.08614675834444634, -0.27540839235510683`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.26725957089447533`, -0.6313294152803777}, {
        0.27424134427350033`, -0.6096517615568084}, {
        0.28092264222268426`, -0.586616095160502}, {
        0.28717389173473007`, -0.5620825175349748}, {
        0.29286551980234043`, -0.5359111301237429}, {
        0.2979975264255154, -0.5081019329268068}, {
        0.30256991160425495`, -0.4786549259441661}, {
        0.3037956526720906, -0.46870667714486813`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.3043060847816544, -0.46456395422047636`}, {
        0.30640599297389914`, -0.4475208692653291}, {
        0.309329088169788, -0.41465052297980365`}, {
        0.31133919719192155`, -0.3800438870875901}, {
        0.31243632004029975`, -0.34370096158868835`}, {
        0.31302030332251785`, -0.3097802100471829}, {
        0.31289923302963785`, -0.297941077330511}}]}, 
      {Arrowheads[{{0.002305533323804756, 1.}}], 
       ArrowBox[{{0.3128565502540395, -0.29376724547627653`}, {
        0.31265973713105083`, -0.27452142862048584`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6011245833008471, -0.7931732934689378}, \
{-0.5659985628483879, -0.8180337037174019}, {-0.5358444521278046, \
-0.8377454561124}, {-0.5057616484727373, -0.8559077892649883}, \
{-0.475939681366529, -0.8725313728751847}, {-0.45937832043888754`, \
-0.881043067067597}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.45566588026913757`, -0.8829510718246094}, \
{-0.4465680802925223, -0.8876268766430069}, {-0.4177945532048566, \
-0.9012508917930182}, {-0.3897668080576707, -0.9134600095497822}, \
{-0.36916231988308756`, -0.9217772443826384}, {-0.34908397388700363`, \
-0.9293712901345881}, {-0.3106167325691698, -0.9425525332356764}, \
{-0.301057997087768, -0.9454083896177038}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.29705863002220323`, -0.9466032775796613}, \
{-0.2745350224116101, -0.9533326392892878}, {-0.23824539216275065`, \
-0.9626797752545881}, {-0.20483439358828553`, -0.9699845694623856}, \
{-0.17423544741835334`, -0.9755967576718442}, {-0.13507150349294078`, \
-0.9814596659725136}, {-0.1340073140862324, -0.9815767627942271}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.12985830536460954`, -0.9820332940578363}, \
{-0.10095060799168398`, -0.9852141183209707}, {-0.0712647790506256, \
-0.9873745062088082}, {-0.04540603480580853, -0.988455221127619}, \
{-0.0031188654708149775`, -0.9884266588856193}, {
        0.014973380081238403`, -0.9876406015726995}, {
        0.030905470075553994`, -0.9865249815070974}, {
        0.036742268784423236`, -0.9859345543440654}}]}, 
      {Arrowheads[{{0.018146145685162006`, 1.}}], 
       ArrowBox[{{0.04089512582575137, -0.9855144679707487}, {
        0.04996493827920062, -0.9845970020954933}, {
        0.06648883275357095, -0.9822958441255122}, {
        0.08114820180680632, -0.9796557670953209}, {
        0.09449990988630817, -0.9766584941640477}, {
        0.10701601124166912`, -0.9732470745864932}, {
        0.11795020761507834`, -0.9697268821216314}, {
        0.12879530406467268`, -0.9656895303728795}, {
        0.14365563363464656`, -0.9592095795146199}, {
        0.1594527050271402, -0.9510621197887992}, {
        0.17686457714403253`, -0.9405127804418567}, {
        0.17964967978639113`, -0.938700369894801}, {
        0.18248574490873287`, -0.9368104457684657}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.010907745641641362`, 1.}}], 
       ArrowBox[{{-0.17486762114938909`, 
        0.3566322677115871}, {-0.17468524319104317`, 
        0.39078328316886224`}, {-0.17487862539425167`, 
        0.41987903156830086`}, {-0.1755030701072388, 
        0.44768308023603565`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.008131750402250434, 1.}}], 
       ArrowBox[{{0.08585076966095782, 0.87803034162571}, {
        0.05123656759606477, 0.8900780263918253}, {0.035801833863949514`, 
        0.8951487369619308}, {0.021516496552459893`, 0.8996821710032123}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.30922915809949614`, -0.4284831500129993}, {
        0.311344367259265, -0.399913257651827}, {
        0.31283390475780265`, -0.37009300708728554`}, {
        0.3135865132028055, -0.339084481165962}, {
        0.3134909352019699, -0.3069497627344433}, {
        0.31254717075529603`, -0.2736888517927295}, {
        0.3119211403637909, -0.2616754802619149}}]}, 
      {Arrowheads[{{0.010672794230659005`, 1.}}], 
       ArrowBox[{{0.31170392062558916`, -0.25750708611643264`}, {
        0.31075521986278365`, -0.23930174834082055`}, {
        0.30854414870457547`, -0.2044299793143594}, {
        0.3053767775033869, -0.16864415698846663`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.057279522192905497`, -0.4224523511583239}, {
        0.0645398722234975, -0.39471436608521787`}, {
        0.07114721307261883, -0.3657424166341257}, {
        0.07701763881295243, -0.3356224475275482}, {
        0.08206724351718117, -0.3044404034879862}, {
        0.08629602718530513, -0.27219628451543976`}, {
        0.08769855253216136, -0.2584893322381666}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.08812343205333915, -0.25433696284717566`}, {
        0.0897039898173242, -0.23889009060990873`}, {
        0.0926987673090385, -0.20508417997278994`}, {
        0.09478908681900244, -0.17043287753371497`}, {
        0.09489461604895237, -0.14382038434432579`}, {
        0.0944963364564139, -0.11690321119341057`}, {
        0.0936043567456149, -0.08986629103109375}, {
        0.09349235954863509, -0.08767171494205214}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.09327961944964615, -0.08350308977096309}, {
        0.0922153073484794, -0.0626479795406672}, {
        0.09050375255035134, -0.029993224882391603`}, {0.0881169151347803, 
        0.002612824785313647}, {0.08505479510176632, 0.03517016946244854}, {
        0.08131739245130935, 0.06767880914901311}, {0.07928268613778333, 
        0.08280565883846307}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.07872624758998169, 0.08694245352871245}, {
        0.07698000293458891, 0.0999247597453556}, {0.07211792230278444, 
        0.13169403715182418`}, {0.06673115055589594, 0.16298664136841887`}, {
        0.06081968769392343, 0.19380257239513968`}, {0.05448601323109031, 
        0.223983560188721}, {0.048357479707785755`, 0.2510529959679262}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.0474068533681639, 0.25511720981757824`}, {
        0.0408594680455125, 0.2819658959466681}, {0.03356659732276782, 
        0.30976724391103383`}, {0.02205054881055267, 0.35021731379187226`}, {
        0.010150046627695815`, 0.3887011984491133}, {0.001245624813943835, 
        0.4155061126891482}}]}, 
      {Arrowheads[{{0.01965222317904378, 1.}}], 
       ArrowBox[{{-0.00007026189605735989, 
        0.41946731658862085`}, {-0.0019029734495394557`, 
        0.4249843144404004}, {-0.013876575644889921`, 
        0.4588320783233765}, {-0.025670942628684863`, 
        0.49032529026322014`}, {-0.037261753326449286`, 
        0.5197249696294152}, {-0.04853031634471359, 
        0.5470668617860638}, {-0.05935794029000815, 0.5723867120972678}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.31452568198724157`, -0.32346739532251545`}, {
        0.3141290778433483, -0.2947757453020692}, {
        0.3130970284925666, -0.2651886006173857}, {
        0.3113721875167482, -0.23482212659773366`}, {
        0.30889720849774494`, -0.20379248857238186`}, {
        0.3056720914355569, -0.1720996865413303}, {
        0.3038109475782164, -0.15695119774215224`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.30330195079982597`, -0.1528082982205197}, {
        0.30169683633018396`, -0.13974372050457892`}, {
        0.29709064528235446`, -0.10513363473597329`}, {
        0.2916018101847126, -0.0700339897744216}, {
        0.2867821943543689, -0.04623740935640652}, {
        0.28158385377157596`, -0.02235378827085558}, {0.27603526790235017`, 
        0.0014853870578055792`}, {0.27359137853575194`, 
        0.011345847701657046`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.27258723300922505`, 0.015397314834475855`}, {
        0.27012694359135275`, 0.02532394543771882}, {0.2623877066525973, 
        0.056297145514431324`}, {0.2541183890064621, 0.08700926591577034}, {
        0.24531899065294727`, 0.11746030664173597`}, {0.2359895115920527, 
        0.1476502676923281}, {0.22672570371619616`, 0.1758770910838301}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2253837494945779, 0.179829394831146}, {0.2161062456850731,
         0.20658474114546194`}, {0.2056439424232252, 0.23516370114252116`}, {
        0.19483452562247194`, 0.2631504766532418}, {0.1837822343998143, 
        0.2904370086740997}, {0.17259130787225332`, 0.3169152382015705}, {
        0.1645067375854571, 0.33523283357135014`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.16282135110030083`, 0.3390514938812504}, {
        0.161261746039789, 0.3425851652356543}, {0.1497935489024214, 
        0.36744678977635103`}, {0.13172027584911242`, 0.4046163594164508}, {
        0.11363112608157584`, 0.43976910357322474`}, {0.0957647410899039, 
        0.4727510589027454}, {0.08720107276948352, 0.48783514051049137`}}]}, 
      {Arrowheads[{{0.019110231088004106`, 1.}}], 
       ArrowBox[{{0.085140295823987, 0.4914650017402996}, {
        0.07835976236418896, 0.5034082620610852}, {0.061493481835458795`, 
        0.5318396608170992}, {0.04515099168670433, 0.5582887235755176}, {
        0.02943263378596255, 0.5828182679462264}, {0.014438750001270439`, 
        0.6054911115391117}, {0.0001820322193334216, 0.6264353821359467}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1562988240305744, -0.09129487959850048}, \
{-0.14921897363102155`, -0.05812184594220518}, {-0.14297986786787142`, \
-0.024518842404256856`}, {-0.1375882716652107, 
        0.009222343554277649}, {-0.13304418502303936`, 
        0.04310171193339833}, {-0.1297478856951056, 0.07343572833865225}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1293074941282169, 
        0.07758637456619925}, {-0.1264395969163824, 
        0.11098207093277765`}, {-0.12426120844433194`, 
        0.14439721151179508`}, {-0.1228124425252061, 
        0.17736468447015757`}, {-0.12209329915900478`, 
        0.209884489807865}, {-0.12172535069298154`, 
        0.24342154029342017`}, {-0.12173369570302389`, 0.2443127052546279}}]}, 
      {Arrowheads[{{0.0033127989369726887`, 1.}}], 
       ArrowBox[{{-0.1217727804565336, 
        0.24848657235227226`}, {-0.12203174031629117`, 
        0.2761409373205553}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5118195101582416, 0.8231861899464941}, {
        0.4758570569437308, 0.8445195063156887}, {0.44093175725000283`, 
        0.8636881187919423}, {0.40704361107705794`, 0.8806920273752548}, {
        0.37419261842489593`, 0.895531232065626}, {0.36370124183331237`, 
        0.8998519326644705}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.35984168265185196`, 0.9014414285252892}, {
        0.34263951894693395`, 0.9085258562333639}, {0.3126450522965889, 
        0.919996023248776}, {0.2842092184738609, 0.9299417331118626}, {
        0.25733201747874984`, 0.9383629858226231}, {0.2376292967152785, 
        0.9441452021311734}, {0.21887711951762803`, 0.9492554595184484}, {
        0.20133298332066646`, 0.9532135121027233}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.1972612679442724, 0.9541321132459794}, {
        0.19049084188113966`, 0.9556595582039401}, {0.1643909833997361, 
        0.9608880432616093}, {0.1394448520565863, 0.9656365646496792}, {
        0.11680617498994406`, 0.9694251586985511}, {0.07772070338270533, 
        0.9748129706323785}, {0.04575256975674052, 0.9781936862728694}, {
        0.03234559301121053, 0.9793174129614656}}]}, 
      {Arrowheads[{{0.001965594786424169, 1.}}], 
       ArrowBox[{{0.028186127919061003`, 0.9796660450224476}, {
        0.02760861719848481, 0.9797144499851755}, {0.011818350127974228`, 
        0.9808274823254273}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.017847572745859436`, 1.}}], 
       ArrowBox[{{-0.17405590648848435`, 
        0.3869869671838845}, {-0.17437272241504811`, 
        0.42205393742321995`}, {-0.17526193844748675`, 
        0.4552000260473744}, {-0.17672355458580008`, 
        0.48642523305634755`}, {-0.17819013422462626`, 
        0.5118201745307257}, {-0.17987392755953582`, 0.5358314678500179}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5299350618934111, -0.7189517701664168}, \
{-0.5058812834977009, -0.7264130329122697}, {-0.46823368317334807`, \
-0.7357656334193305}, {-0.43011769537960953`, -0.7423001947467172}, \
{-0.3917755701562516, -0.7456437857443988}, {-0.3659500323108776, \
-0.7454953320884057}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3617760511797564, -0.7454713386768194}, \
{-0.35344955754303986`, -0.7454234752623428}, {-0.33077504970458893`, \
-0.7434551476982084}, {-0.30823393719418934`, -0.7400796804478169}, \
{-0.2858262200118413, -0.7352970735111684}, {-0.2635518981575447, \
-0.7291073268882625}, {-0.24148791143808224`, -0.7213622287815342}, \
{-0.2197111996602366, -0.711913567393418}, {-0.20202121917686466`, \
-0.702733120355499}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.19831636060463995`, -0.7008104354810153}, \
{-0.19822176282400783`, -0.700761342723914}, {-0.17701960092939586`, \
-0.6879055547730221}, {-0.1562074816005264, -0.6731498414629105}, \
{-0.13588817246152493`, -0.6562978407157473}, {-0.11606167351239163`, \
-0.6373495525315328}, {-0.09672798475312636, -0.6163049769102666}, \
{-0.08091729055073932, -0.5980047705674775}, {-0.07482491193236646, \
-0.5901212916860624}}]}, 
      {Arrowheads[{{0.0013147353593513983`, 1.}}], 
       ArrowBox[{{-0.0722725421843043, -0.5868185499710729}, \
{-0.06556116066847203, -0.5781340873400695}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0002233989150471175, 1.}}], 
       ArrowBox[{{0.9125637542039919, -0.353415572163436}, {
        0.9107742424863451, -0.35289049060086275`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8169645495446864, -0.35112526340564465`}, \
{-0.7898819031286118, -0.3579279732066332}, {-0.7513073583947684, \
-0.36086721829530666`}, {-0.7081909330472533, -0.35598828172447355`}, \
{-0.6850727420669709, -0.35015735963813044`}, {-0.6611055347804741, \
-0.3414526207796875}, {-0.6542011664905434, -0.33823123570310404`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6504185754935514, -0.3364663845716399}, \
{-0.6362893111877629, -0.3298740651491446}, {-0.6106240712888376, \
-0.3154216927465018}, {-0.5785820905385328, -0.2934838524418966}, \
{-0.5460207558487916, -0.26638269838376094`}, {-0.5296498473805603, \
-0.25087628477949786`}, {-0.5170143831147269, -0.23781835168461457`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5141118069523245, -0.23481872741010806`}, \
{-0.5133581336353253, -0.23403985490160945`}, {-0.49714561461308693`, \
-0.2158734087500958}, {-0.48101229031384485`, -0.19637694632495686`}, \
{-0.4650772623524353, -0.1756197175230494}, {-0.4494596323436942, \
-0.15367097224123014`}, {-0.43415940028762157`, -0.13053071047949913`}, \
{-0.41917656618421734`, -0.1061989322378563}, {-0.41570039132830283`, \
-0.10035356758120315`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.413566886459475, -0.0967659707335288}, \
{-0.40495863908989804`, -0.08229076536684857}, {-0.3911666664094169, \
-0.05744879530902329}, {-0.38034201398689227`, -0.034681966347264045`}, \
{-0.36990356639764477`, -0.011403295139526155`}, {-0.3599094487265996, 
        0.012170596025251074`}, {-0.3503402859454484, 
        0.03611191457671407}, {-0.34306758673997684`, 0.05431052110803542}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.34151862166570124`, 
        0.05818652438014827}, {-0.3398717268698017, 
        0.06230757896281384}, {-0.32996805012763436`, 
        0.08867060769708983}, {-0.3206292557189466, 
        0.11520100077954207`}, {-0.31185534364373846`, 
        0.1418987582101705}, {-0.30364643320929713`, 
        0.16857344143535113`}, {-0.29600264372291, 
        0.19503461190145993`}, {-0.2900967821256071, 0.21693350896546196`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2890099231914945, 
        0.2209635749480601}, {-0.28892397518457713`, 
        0.22128226960849687`}, {-0.2824104275942985, 
        0.24731641455646197`}, {-0.27642811782006527`, 
        0.272988878644495}, {-0.27094316272986874`, 
        0.2981514937717358}, {-0.26595556232370887`, 
        0.32280425993818435`}, {-0.26146531660158556`, 
        0.3469471771438406}, {-0.2552680326979433, 
        0.384296755473383}, {-0.2552520008947134, 0.38440778183746077`}}]}, 
      {Arrowheads[{{0.011780199581642612`, 1.}}], 
       ArrowBox[{{-0.25465547008334705`, 
        0.3885389856762765}, {-0.25009493720122866`, 
        0.4201224187373418}, {-0.245821944857189, 
        0.45414757528470645`}, {-0.2423249704115715, 0.4860956334644663}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.00972148020640085, 1.}}], 
       ArrowBox[{{0.1840708031492033, 0.7561472572343078}, {
        0.16014474905714893`, 0.7712253649767484}, {0.13672940981414422`, 
        0.7855185435555464}, {0.11475795013202829`, 0.7983462498074126}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.004915135602341788, 1.}}], 
       ArrowBox[{{0.19561061011253467`, -0.8925926655014558}, {
        0.21367746109556787`, -0.8766125175760033}, {
        0.21973085874680548`, -0.8709143854742722}, {
        0.22585065548492778`, -0.8648741522455516}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6390505917708796, -0.5997574001927017}, \
{-0.6099409914279743, -0.6094405563525673}, {-0.579835595455551, \
-0.6169822780923236}, {-0.5489533212325685, -0.6220109115320551}, \
{-0.5240083320736165, -0.6239430295303201}, {-0.49875638645017956`, \
-0.6239412389677534}, {-0.47513622716097736`, -0.622152370202055}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.4709922701358267, -0.6216756333810275}, \
{-0.4473316258098512, -0.6181359321601262}, {-0.4213424554545653, \
-0.6120486176427454}, {-0.39541361795800567`, -0.6034597980198935}, \
{-0.36954511332017237`, -0.5923694732915701}, {-0.34373694154106527`, \
-0.5787776434577756}, {-0.3182296873344769, -0.5624043044443379}, \
{-0.3171194886516528, -0.5615400585983932}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3138257830370289, -0.5589760388069426}, \
{-0.2932639354141994, -0.5429694521770848}, {-0.2688396857802328, \
-0.5204730866560167}, {-0.24495693843257726`, -0.4949152078811332}, \
{-0.23056867618711352`, -0.4775363983265219}, {-0.21658037628427057`, \
-0.4588724133855324}, {-0.2029920387240483, -0.4389232530581646}, \
{-0.20157010019584526`, -0.43663381864535866`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.199367843564906, -0.43308800986621687`}, \
{-0.18980366350644678`, -0.4176889173444185}, {-0.17710039606282346`, \
-0.39518477196349067`}, {-0.16496738182453557`, -0.3714261826345774}, \
{-0.1534046207915833, -0.34641314935767886`}, {-0.14241211296396653`, \
-0.32014567213279493`}, {-0.13206988112054688`, -0.2927242800836291}, \
{-0.12855906718358204`, -0.2823237034524793}}]}, 
      {Arrowheads[{{0.017010783523492497`, 1.}}], 
       ArrowBox[{{-0.1272240836908256, -0.27836889457709446`}, \
{-0.12245794804018587`, -0.26424950233388483`}, {-0.11357631372288356`, \
-0.23472133888356214`}, {-0.1054249781686399, -0.20413978973266095`}, \
{-0.09765619212776236, -0.17310106668465558`}, {-0.09069770167787294, \
-0.1412266033683682}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.015452923762150524`, 1.}}], 
       ArrowBox[{{-0.5056634101146068, 
        0.8456721565478349}, {-0.4756497379163718, 
        0.8630615783253964}, {-0.4468513705386333, 
        0.8785378771024078}, {-0.4192683079813911, 
        0.8921010528788689}, {-0.4050164325052706, 
        0.8987614853194005}, {-0.3911942243411465, 0.90497110915056}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.9145135105866892, -0.40179324438119157`}, {
        0.9078203929418039, -0.41643624605465396`}, {
        0.9007074339946057, -0.4313328527402476}, {
        0.8968456545887908, -0.4391585475249506}, {
        0.8823734718555973, -0.4669995260410893}, {
        0.861657128647703, -0.5034033090340613}, {
        0.8457178467535311, -0.5291199847107766}, {
        0.8334844513173107, -0.5475353829257169}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8311747985726456, -0.5510121915724239}, {
        0.8286495739490018, -0.5548135088166035}, {
        0.8104993742123545, -0.5803334312708717}, {
        0.7913143115218285, -0.6055293019929113}, {
        0.770584909379625, -0.6309633819083169}, {
        0.74897502867362, -0.6557076804343679}, {
        0.7266273374354271, -0.6796021129835895}, {
        0.7258996291502839, -0.6803360164230849}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.7229606665827831, -0.6832999990805214}, {
        0.7102709893009365, -0.6960977066143882}, {
        0.6936830279026766, -0.7120370590272989}, {
        0.6769304315698287, -0.7273796903503373}, {
        0.6490651229645501, -0.7513484685884313}, {
        0.6212142666631871, -0.7735093380410138}, {
        0.5963596482678866, -0.7918189805786504}}]}, 
      {Arrowheads[{{0.003320614618956371, 1.}}], 
       ArrowBox[{{0.5929899924175202, -0.7942821382080091}, {
        0.5819138393974015, -0.8021259260535725}, {
        0.5702449221139343, -0.810127069077552}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012606885148794027`, 1.}}], 
       ArrowBox[{{0.7654429096818072, -0.5848622513844924}, {
        0.7476816334277638, -0.584450778450489}, {
        0.7353206814682389, -0.5671305751215041}, {
        0.728460378630424, -0.5262418059000702}, {
        0.7275426768159597, -0.5146045248722494}, {
        0.7267608097043498, -0.5015628248413748}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009908958741884242, 1.}}], 
       ArrowBox[{{0.7225363339711164, -0.4739816999180372}, {
        0.7207694730607864, -0.4344373622201319}, {
        0.7198620352553614, -0.41382752065034095`}, {
        0.7186775876068184, -0.391351326640308}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009965442173331666, 1.}}], 
       ArrowBox[{{0.7177499397313638, -0.3644502600770647}, {
        0.7151953265359603, -0.33679217493973973`}, {
        0.7126091287183766, -0.3101918252365232}, {
        0.7093335402553838, -0.28168849911467303`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.720519918002883, -0.37642207680352785`}, {
        0.7185011383705401, -0.35207538191558313`}, {
        0.7158804889266712, -0.32582766585711365`}, {
        0.712410516486849, -0.2975516604158252}, {
        0.7080912210510738, -0.2672473655917181}, {
        0.7029226026193454, -0.23491478138479222`}, {
        0.6989009483018355, -0.21093797029465006`}}]}, 
      {Arrowheads[{{0.004142404397941288, 1.}}], 
       ArrowBox[{{0.6982104761318377, -0.20682142534175404`}, {
        0.6978516125839452, -0.2046819069208165}, {
        0.6918119135277265, -0.17283780420442782`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7072021254271745, -0.24937186811457693`}, {
        0.7025473452355834, -0.22195482463005778`}, {
        0.6969820922143163, -0.1931794084860663}, {
        0.6905063663633739, -0.16304561968260253`}, {
        0.6831201676827556, -0.13155345821966652`}, {
        0.6753763831104241, -0.09978274486486613}, {
        0.6717629562218048, -0.08628333230859009}}]}, 
      {Arrowheads[{{0.0019083739519509973`, 1.}}], 
       ArrowBox[{{0.670683672016556, -0.08225123114777387}, {
        0.666564316288458, -0.06686171749390778}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.011130609505739053`, 1.}}], 
       ArrowBox[{{-0.3767306843967313, 
        0.904584598322667}, {-0.35271339716087236`, 
        0.9146933848527459}, {-0.33039730676200096`, 
        0.923511229331735}, {-0.309782413200117, 
        0.9310381317596341}, {-0.29967789093523595`, 
        0.9345562727464426}, {-0.2899941076076893, 0.937826100388165}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.00832098009434666, 1.}}], 
       ArrowBox[{{0.6677961984886721, -0.037666358554490534`}, {
        0.6575261437887367, -0.005050021889563647}, {0.646157781185612, 
        0.028336917410561685`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006503698867429337, 1.}}], 
       ArrowBox[{{-0.06231310820853829, -0.5543847589017867}, \
{-0.048113182010739865`, -0.5319091790306817}, {-0.0344966381721565, \
-0.5077777922771446}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.9145589871692067, -0.22733355684055898`}, \
{-0.8897930333279018, -0.23948399121412944`}, {-0.8678696225907849, \
-0.24436528006377317`}, {-0.8422831711318474, -0.24544293305149592`}, \
{-0.8128166572655144, -0.24150728353767595`}, {-0.7792530593062109, \
-0.23134866488269146`}, {-0.7609778764332791, -0.22362376485095586`}, \
{-0.7550488827513608, -0.22056734246152682`}}]}, 
      {Arrowheads[{{0.011900582232982673`, 1.}}], 
       ArrowBox[{{-0.751338791586912, -0.21865477410504042`}, \
{-0.7417644678202723, -0.2137191679813158}, {-0.7216128334671905, \
-0.20163487427377125`}, {-0.7005229733740336, -0.18737088372832222`}, \
{-0.6848300766180719, -0.1761947386453744}, {-0.6687364477017002, \
-0.1637369456892744}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012787403690897108`, 1.}}], 
       ArrowBox[{{0.6585101855448057, 0.01319228714936458}, {
        0.6476763085590233, 0.04262542940269685}, {0.6344859703830827, 
        0.07746365431425276}, {0.6200996785335054, 0.11278112147293266`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7224243345646002, -0.47759810127026936`}, \
{-0.6959913073228297, -0.48481027091591233`}, {-0.668144116102725, \
-0.4896283730810941}, {-0.639111445159641, -0.49155918105156826`}, \
{-0.6188949026556073, -0.4909459342704314}, {-0.5982364161605451, \
-0.48866938930865916`}, {-0.5771359856744547, -0.4847295461662514}, \
{-0.5580408150261637, -0.4797629191194678}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5540372626917148, -0.4785923684648785}, \
{-0.5337535985768896, -0.4716323498803411}, {-0.511760253660817, \
-0.462019765818461}, {-0.4896135764491182, -0.45028865265756834`}, \
{-0.46731356694179293`, -0.43643901039766286`}, {-0.44506417080935434`, \
-0.42030738316280897`}, {-0.42306933372231553`, -0.401730315077071}, \
{-0.41305525004910787`, -0.39204685274467227`}}]}, 
      {Arrowheads[{{0.011681670209735893`, 1.}}], 
       ArrowBox[{{-0.4100546329630379, -0.38914530293990585`}, \
{-0.4013290556806764, -0.3807078061404491}, {-0.379843336684437, \
-0.3572398563529429}, {-0.36265575420450263`, -0.33737075817769235`}, \
{-0.3458186907873159, -0.31589075245483905`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0091689363487488, 1.}}], 
       ArrowBox[{{-0.5974385090171817, 
        0.6204817345880548}, {-0.5721869345376149, 
        0.6433358671642738}, {-0.5560987287097744, 
        0.6576413678037184}, {-0.5403179738239413, 0.6714307094732669}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.004407456519442466, 1.}}], 
       ArrowBox[{{-0.49173906750689156`, 
        0.6962128291284418}, {-0.4775389295570285, 
        0.7084483631440873}, {-0.4638043626906257, 0.7201592990546515}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01730632736145736, 1.}}], 
       ArrowBox[{{0.6408633755061552, 0.059654948531069917`}, {
        0.6289142642126601, 0.0890065496757014}, {0.6161283991655804, 
        0.11869763457236668`}, {0.5999795092083344, 0.1552176565747378}, {
        0.5826215433855894, 0.1918381804883851}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.007536374244968709, 1.}}], 
       ArrowBox[{{-0.45973495932192265`, 
        0.7501322919598825}, {-0.4338452667721173, 
        0.7698252349857372}, {-0.4214044940800057, 
        0.7791085870282354}, {-0.40944596509076164`, 0.7879355999764094}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.44762846054788197`, -0.4218623829764315}, \
{-0.4276485759299806, -0.4053667621027052}, {-0.4077747584159271, \
-0.3869175378233495}, {-0.38818498517310746`, -0.36646889667338556`}, \
{-0.3690572333689078, -0.3439750251878351}, {-0.3503915030033281, \
-0.319435923366698}, {-0.33612049250824966`, -0.2985948252841316}}]}, 
      {Arrowheads[{{0.007195834849221444, 1.}}], 
       ArrowBox[{{-0.33376220049168537`, -0.2951508228260366}, \
{-0.3321877940763684, -0.29285159120997417`}, {-0.31681816129554624`, \
-0.2692430802521297}, {-0.30195648480497206`, -0.24420770030057046`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.005473881929052703, 1.}}], 
       ArrowBox[{{-0.6463537822519358, -0.13309460689041516`}, \
{-0.6301426626405031, -0.11772515863143626`}, {-0.6137229296602318, \
-0.10111260530073764`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6371564616284152, 0.07124646470573238}, {
        0.624823891233423, 0.10094337721481932`}, {0.6116754091550993, 
        0.13073528684654653`}, {0.5977110153934443, 0.1606221936009141}, {
        0.5829307099484576, 0.19060409747792192`}, {0.5667610625439721, 
        0.22257384306176187`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5648771682708947, 0.22629857614409424`}, {
        0.5639667971545853, 0.22809851229899233`}, {0.5438640343641342, 
        0.2652768737015056}, {0.5284883210091955, 0.2903019724743413}, {
        0.5126979188737528, 0.3149581244864934}, {0.4966460142709786, 
        0.33906561179794015`}, {0.4802815450964822, 0.3626843403886889}, {
        0.4766710430539555, 0.36788712910719945`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.47429131448886697`, 0.37131635440211036`}, {
        0.4608204557478792, 0.39072806808091304`}, {0.44115808983258276`, 
        0.4178509581354837}, {0.4212944473505929, 0.4440530105524009}, {
        0.40122952830190955`, 0.4693342253316647}, {0.3811321373695494, 
        0.49362501800373587`}, {0.3725616482720867, 0.5035993990024182}}]}, 
      {Arrowheads[{{0.01196014217638366, 1.}}], 
       ArrowBox[{{0.36984136846505, 0.506765275174694}, {0.3611710792365289, 
        0.5168558040990754}, {0.34134635390284823`, 0.5390265836176832}, {
        0.3216579613685074, 0.5601373565595593}, {0.30222837491487253`, 
        0.5802045844358444}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009389189003743206, 1.}}], 
       ArrowBox[{{-0.6124021281727997, -0.09795546228188137}, \
{-0.5934644973034106, -0.07659824665874813}, {-0.577492895082331, \
-0.058014541828330844`}, {-0.56151412599423, -0.0383554288962715}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.004333293439071961, 1.}}], 
       ArrowBox[{{0.5515151427015773, -0.7686367918270854}, {
        0.5333164519437719, -0.7499875015697093}, {
        0.5319232269289005, -0.7453965883535829}, {
        0.5308635821923952, -0.7401834927024484}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.42419965742702437`, -0.40249617826655504`}, \
{-0.40662394628040066`, -0.3859967358075006}, {-0.38933215755480316`, \
-0.36788856532544356`}, {-0.372324291250232, -0.3481716668203841}, \
{-0.35560034736668716`, -0.3268460402923221}, {-0.339292923998636, \
-0.30395565170712047`}, {-0.3235346192405459, -0.2795444670306421}, \
{-0.31973213451691795`, -0.2730611509766183}}]}, 
      {Arrowheads[{{0.013069014524554775`, 1.}}], 
       ArrowBox[{{-0.3176204424222617, -0.2694606717496096}, \
{-0.30832543309241683`, -0.253612486262887}, {-0.2936653655542488, \
-0.2261597094038551}, {-0.2803042934358154, -0.19995568112200213`}, \
{-0.2675550614751308, -0.17258654923965452`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5579592205010737, -0.8235988252326006}, {
        0.5280690159175624, -0.8426573835729289}, {
        0.4989816119152548, -0.8597925990316622}, {
        0.47093729608457924`, -0.8750603986795126}, {
        0.44409770494107836`, -0.8885750610141283}, {
        0.41862447500029476`, -0.9004508645331575}, {
        0.4116225878704572, -0.9035737096123325}}]}, 
      {Arrowheads[{{0.001358297500782086, 1.}}], 
       ArrowBox[{{0.40781012604753314`, -0.9052730574112704}, {
        0.3973988063276347, -0.9097654910849046}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5108951248469633, -0.694726788368658}, {
        0.5152791823377779, -0.6659243188806625}, {
        0.520422290306953, -0.6308583162930973}, {
        0.5248646951625286, -0.5964933645873245}, {
        0.5290482618326785, -0.5563621992566182}, {
        0.5308815644193379, -0.5338756705280203}, {
        0.531194471223793, -0.5290598732774362}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.531465109772282, -0.5248946063060613}, {
        0.5324564577449835, -0.5096372492485154}, {
        0.5336406734554167, -0.48356377810492224`}, {
        0.5343019431964374, -0.45557209978405927`}, {
        0.5343247640600751, -0.425468669995141}, {
        0.533580220781376, -0.39314825402946507`}, {
        0.531915926470667, -0.3586601589469754}, {
        0.5318703067201968, -0.35804988331992893`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5315591533547445, -0.3538874468039058}, {
        0.5291794942382748, -0.32205369180761567`}, {
        0.5251436070767909, -0.28309847336532606`}, {
        0.5196408920729946, -0.24178787341884939`}, {
        0.5163199520213574, -0.22036959620252472`}, {
        0.512608878478496, -0.198506822595334}, {
        0.5107299305879759, -0.18832828080384964`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.509972207642866, -0.18422358226373622`}, {
        0.5084998626008613, -0.1762476689256706}, {
        0.5039850955449047, -0.1536402515219281}, {
        0.49718257210894456`, -0.12258402560977631`}, {
        0.48954157593875136`, -0.09098790205255264}, {
        0.48106210703432506`, -0.05885188085025714}, {
        0.4717441653956656, -0.026175962002889866`}, {
        0.47048546711410555`, -0.022081394047131553`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.46925897846750064`, -0.01809160460826334}, {
        0.4616046843620752, 0.006807950612532532}, {0.4506605972728559, 
        0.03986795311899327}, {0.4389119041280077, 0.07300404551649234}, {
        0.42635860492753064`, 0.10621622780502979`}, {0.4131607108461229, 
        0.1390914436201658}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.4115295422478744, 0.1429335383473749}, {
        0.39922212130314483`, 0.1718545966521171}, {0.3847349201150999, 
        0.20402721685989136`}, {0.36963507934315354`, 0.2357687942571526}, {
        0.35114686948473006`, 0.2736017336693559}, {0.3405420435957711, 
        0.29399780598174063`}}]}, 
      {Arrowheads[{{0.0017118544743485679`, 1.}}], 
       ArrowBox[{{0.3386164959159036, 0.2977011774590991}, {
        0.33202398109319814`, 0.3103804435264808}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.005295395074361126, 1.}}], 
       ArrowBox[{{-0.012148706914988917`, 
        0.9031047593794754}, {-0.03645305722519832, 
        0.9107410058867479}, {-0.04578424286183031, 
        0.9136085572769654}, {-0.054357573539242095`, 0.9162427293881358}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.014160468046192018`, 1.}}], 
       ArrowBox[{{-0.2656376423731433, -0.1529529748236355}, \
{-0.2552443294312965, -0.12631836278637948`}, {-0.24542794663594344`, \
-0.09888275196561151}, {-0.23569483305732306`, -0.070447155627821}, \
{-0.22663686554157128`, -0.04139834017571723}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0068855929103504255`, 1.}}], 
       ArrowBox[{{0.23007791956235885`, -0.8472064236588547}, {
        0.251082474365685, -0.8211386926274562}, {
        0.25812403071117884`, -0.8117636671325329}, {
        0.2652280648972958, -0.8017476935716804}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.13093043931915865`, -0.3014776539648111}, \
{-0.12191085829614719`, -0.2753778511607323}, {-0.1134778669963528, \
-0.2483035078539298}, {-0.10568217894296415`, -0.220385532644071}, \
{-0.09857450765916992, -0.19175483413082373`}, {-0.09215485314497013, \
-0.1624114123141879}, {-0.08794625171039203, -0.1403419199445631}}]}, 
      {Arrowheads[{{0.008195566067655766, 1.}}], 
       ArrowBox[{{-0.08716435998983918, -0.13624175659366036`}, \
{-0.08642321540036474, -0.1323552671941635}, {-0.0808352373706104, \
-0.10081181675974638`}, {-0.07603359777631555, -0.06874300329695078}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006276517148107572, 1.}}], 
       ArrowBox[{{-0.5526247755949794, -0.0185642221368613}, \
{-0.5372088348014195, 0.002235538736490992}, {-0.5219404078048285, 
        0.023903647570118054`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.510878940872197, -0.6848338699472066}, {
        0.5150826784929525, -0.6574948364442231}, {
        0.5197870088567443, -0.6249823552091962}, {
        0.5244406490323414, -0.5881057033825045}, {
        0.5286838327981761, -0.544859665081535}, {
        0.5304576030851318, -0.520550692934241}, {
        0.5305371464536612, -0.5190986914822869}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5307654664190197, -0.514930890604105}, {
        0.531896078738886, -0.4942924544856312}, {
        0.5328435901986611, -0.4660055763552604}, {
        0.5331444679036794, -0.4356106851626828}, {
        0.5326485784602135, -0.40287934038973844`}, {
        0.5312013595408958, -0.3677023552284389}, {
        0.5298632945190139, -0.348096306634555}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5295790868878014, -0.34393194351528744`}, {
        0.5286404981844882, -0.3301792368635961}, {
        0.5248036814297529, -0.29040949248002196`}, {
        0.5223205929186285, -0.2696230745778401}, {
        0.5193995997372812, -0.24816478581298596`}, {
        0.5160397622522814, -0.22609624110099208`}, {
        0.5122401408302006, -0.20347905535739153`}, {
        0.5079997958376095, -0.18037484349771704`}, {
        0.5076318368098197, -0.1785256504032004}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5068172396743269, -0.17443185929060048`}, {
        0.5033177876410787, -0.1568452204375016}, {
        0.49819317660717943`, -0.132951801092278}, {
        0.49262502310248235`, -0.10875620037757901`}, {
        0.4841588827197712, -0.07495914596573745}, {
        0.47475100312750595`, -0.040748013192507024`}, {
        0.46631889357333445`, -0.012537933264528765`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4651235104476912, -0.00853871417204553}, {
        0.4644013843256867, -0.006122802057887698}, {0.45311002631431335`, 
        0.028916487438120503`}, {0.4409370611209011, 0.06407621396993649}, {
        0.4279426207729651, 0.09906273621197918}, {0.4141267052705052, 
        0.13387605416424855`}, {0.4080378894381923, 0.14828553994241858`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.40641321130559444`, 0.15213042162229032`}, {
        0.3994893146135216, 0.1685161678267446}, {0.384179874481236, 
        0.20270241700961145`}, {0.36834781055286986`, 0.23615414152299316`}, {
        0.35199312282842354`, 0.2688713413668897}, {0.33511581130789686`, 
        0.30085401654130123`}, {0.334178456524686, 0.3025831436552295}}]}, 
      {Arrowheads[{{0.009263936115653848, 1.}}], 
       ArrowBox[{{0.33218920573891897`, 0.30625269069513517`}, {
        0.3149755844261191, 0.33800645124980855`}, {0.2944294346122959, 
        0.373737207791365}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.24447520890231086`, -0.10483025942864377`}, \
{-0.23570064540715985`, -0.0783708926130515}, {-0.2275057401260248, \
-0.05141792025250169}, {-0.2198904930589056, -0.02397134234699438}, \
{-0.2120660175304953, 0.005608700811466048}, {-0.20494202063422978`, 
        0.035500620752881365`}, {-0.2010401813506292, 0.05624123423776378}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2003020185866966, 
        0.06034935410740054}, {-0.1967490697498028, 
        0.08109392962271791}, {-0.19320540707227962`, 
        0.10376181718167288`}, {-0.1900302862378834, 
        0.12634386015665233`}, {-0.18598369310632407`, 
        0.1553004581885794}, {-0.1825007285611599, 
        0.18386799118445962`}, {-0.17958139260239092`, 
        0.2120464591442931}, {-0.1784139182683234, 0.2258187192531069}}]}, 
      {Arrowheads[{{0.010755503313824695`, 1.}}], 
       ArrowBox[{{-0.17806134859573708`, 
        0.22997785243115343`}, {-0.17722568523001717`, 
        0.2398358620680797}, {-0.17536752367404587`, 
        0.26709622608863653`}, {-0.17394082516448445`, 
        0.2936875773387808}, {-0.17294558970133286`, 0.3196099158185124}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0057960169370332585`, 1.}}], 
       ArrowBox[{{-0.3963308239500903, 
        0.8089598257382972}, {-0.3763621913122666, 
        0.8224742119902472}, {-0.36602826546880746`, 
        0.8293630128937696}, {-0.3561372482300701, 0.8358968310784043}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0037143323607483933`, 1.}}], 
       ArrowBox[{{0.2840164783246855, -0.7661156144945074}, {
        0.2913444020925923, -0.7529363068491395}, {
        0.29868240940872837`, -0.7387992193402556}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.2820326511516411, 0.33005071136196384`}, {
        0.2611757868448816, 0.3675261578959722}, {0.24014643768235208`, 
        0.4032842107367216}, {0.21928885605588244`, 0.437120518422481}, {
        0.19860304196547268`, 0.4690350809532505}, {0.19588776408011452`, 
        0.47300498681869135`}}]}, 
      {Arrowheads[{{0.011836963908966758`, 1.}}], 
       ArrowBox[{{0.193531320614444, 0.4764502543496465}, {
        0.17808899541112275`, 0.49902789832902994`}, {0.15694613467081123`, 
        0.5290755522620402}, {0.13634215405020503`, 0.5570234648878287}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8871605885719629, -0.342978307613518}, {
        0.8831017540200511, -0.3014088343801125}, {
        0.8806215361894458, -0.27231003778493285`}, {
        0.8771569993235817, -0.23670985817292248`}, {
        0.8749924461924405, -0.21752253012798814`}, {
        0.8723899500699688, -0.19663934469112063`}, {
        0.8696268558408828, -0.17696399350944833`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8690244213544531, -0.17283379394060905`}, {
        0.8653271293384986, -0.14962684065759796`}, {
        0.8606210550638748, -0.12333567763512233`}, {
        0.8549645383941555, -0.09509101951613388}, {
        0.8481900793424371, -0.06495230277522734}, {
        0.8401301779218148, -0.03297896388699735}, {
        0.8335744467708313, -0.009804829535226926}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8324382383250755, -0.005788397718981541}, {
        0.8305362951946543, 0.0009348623749276738}, {0.8192247233839054, 
        0.03676279987614614}, {0.8061252092435403, 0.07424705010090368}, {
        0.7911674995275307, 0.11312981453344541`}, {0.7828976816134208, 
        0.13306671497205155`}, {0.7750945026684259, 0.15088486593159234`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.7733948687310718, 0.15469702641890765`}, {
        0.764561590942201, 0.17389248033025406`}, {0.7545565027745174, 
        0.19466056387845038`}, {0.7440341757784019, 0.21558492709177687`}, {
        0.7330252022485675, 0.23660517928453334`}, {0.7215601744797268, 
        0.25766092977101995`}, {0.709669684766593, 0.27869178786553683`}, {
        0.6986199463104177, 0.29752040622912107`}, {0.6956739647673644, 
        0.30235759036759696`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6935028152171503, 0.30592253129240343`}, {
        0.6872437866573318, 0.31619960642996314`}, {0.6755412058073352, 
        0.3347293884680629}, {0.663512203760428, 0.35310975234342046`}, {
        0.6511567805166101, 0.37134069805603576`}, {0.6384749360758816, 
        0.38942222560590867`}, {0.6254666704382427, 0.40735433499303936`}, {
        0.612131983603693, 0.4251370262174277}, {0.5985659238340753, 
        0.4426663553054084}, {0.5983216516714163, 0.44297248065224415`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.5957182272317544, 0.4462351291705075}, {0.584863539391231,
         0.45983837828331586`}, {0.5570497964858646, 0.4931105059089109}, {
        0.5286907548875941, 0.5249534090942133}, {0.4997864145964191, 
        0.5553670878392225}, {0.4844599406255467, 0.5705792983352622}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4814974189150667, 0.5735197335550366}, {
        0.47074388745111245`, 0.5841930942064394}, {0.44197028529044646`, 
        0.6112729802583644}, {0.4134656081144214, 0.6366067459949976}, {
        0.38522985592303705`, 0.660194391416339}, {0.35616621912657975`, 
        0.6836868525508966}}]}, 
      {Arrowheads[{{0.00421314339890819, 1.}}], 
       ArrowBox[{{0.3528793400392855, 0.6862588774055514}, {
        0.32488294413432717`, 0.7075486245774024}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.015481032053165596`, 1.}}], 
       ArrowBox[{{-0.17607396565442993`, 
        0.47792678856861875`}, {-0.1778040432808475, 
        0.5090627313680516}, {-0.17982546870817376`, 
        0.5381504337832184}, {-0.18213824193640868`, 
        0.5651898958141192}, {-0.18416287499594092`, 
        0.5866146075873122}, {-0.18623560684493873`, 0.6067452042083719}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0130307865105393, 1.}}], 
       ArrowBox[{{-0.5448716167266716, -0.0071957401816387274`}, \
{-0.5295559863833919, 0.014586257634690854`}, {-0.5143920896510689, 
        0.03724387746400731}, {-0.4994927570636196, 
        0.06005046698839121}, {-0.4848818316786057, 0.08352359357575606}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.016222846953633352`, 1.}}], 
       ArrowBox[{{0.17496441242652713`, 0.5040663247461253}, {
        0.15382564832342077`, 0.5335995610204198}, {0.13319446735864618`, 
        0.5609818656235154}, {0.11270045429064354`, 0.5874392634290992}, {
        0.09300157904925559, 0.6118402669175592}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012450741278056428`, 1.}}], 
       ArrowBox[{{0.062190143362222235`, 0.6161889709746803}, {
        0.044256797116860355`, 0.638725893350201}, {0.02726260319762326, 
        0.6592688159854869}, {0.011010203800878672`, 
        0.6784927489105762}, {-0.004266362164272052, 
        0.6960913718722712}}]}}}}, {InsetBox[
     StyleBox[
      SubscriptBox["B", "-"],
      StripOnInput->False,
      FontSize->26], {0.06, -0.91}], InsetBox[
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], {-0.94, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["A", "+"],
      StripOnInput->False,
      FontSize->26], {1.06, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["B", "+"],
      StripOnInput->False,
      FontSize->26], {0.06, 1.09}], InsetBox[
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], {-0.94, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], {-0.94, 0.09}]}, GraphicsComplexBox[CompressedData["
1:eJydmn9sltUVxws6EpidG8EBVRkasO2YDBte0nTCddQxtpBZOgeVuMIcIBSG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    "], {{
      {GrayLevel[1], AbsoluteThickness[1.6], Opacity[1], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmgnYj1Xzx+9z7oTsu4Ts+xLZd1psRbz/NvsSEtkiEqJEIoVUSkWKkkqb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          "]], PolygonBox[CompressedData["
1:eJwtlnmwl1Mcxn/nHI3tKkmytiraLClE2rd72/fF1kq30qqUSl260qZNmxYp
6bbeWynRaCaMRKSGoZloRsk2/hAZEfk8nt8fz7zPc77nnPd9z3c7VQaM7Doi
ZjKZ3eAi0ChlMgsZuCdkMgPBJegmYAG8DagFfxF7XXgf8DX8G9BNc1k/Et4f
DEWPAdvgxawpw7MKujY8FyyGbwLTGF+LPgUvz/o5yXto7S7wGXwLY6V4NkVf
Dm8JXoLngRHwKdm9u4PL0M3BInguyMd2DNSEt2D/U/DOoBd6PFgM1wGMht8P
JrJ2bvK78/XP2E6AJ4P/MRd+HIyFVwbn4f+Ap+G3gz/gZ8HVwWcwnr2eBzvh
g8EN8Eoag18P3mFuEfq8vp/vO43+LprrG/+FDweT4ZPAKObOQFeH9wA10LPR
teC9QT109+i5c8Gf8HPRvqoNCrH/jH4q+Js6wk+CccFnlI99CHgGvgr8hu13
MAR+BXgQvgz7Idn4xnHo0ugO8h84ij4DJgSv6RB95jrrniAyNyXHVgPwF7a/
wcTgmNoJL8FelmdV9CM8V6A/hwdwL7wjWAbfCg5h36w9eTZGl4FfBabCK4By
8AqgAH4tuAveHiyFbwEfsm4TOvBshP6B5/dgP/82CD0d2/vRXGd2QcmimNNe
oCF8HmP14QOUE/AljB2An2Tqe+iN6AvBOTUdvQ59Gl4t49jrDR4LjsFe8MV6
Z/A37EFvR5fjeTNjP/L8KTpWj2KfD9+KPYfn3Yzt5rkAvS84RvRtY5PPSt+4
Bv0Aehi8tWJI6/QP8A3yEfo+9Hx4kXJCZ5PsK41Nhd8KXoAXg5uSY1qxXAia
K/bR0+Cv6p+Tz0xnpXdcp/xFPwt/Tj7RWjA9eKxF9BzZ1oJW6BuT916nOfD6
qkHwHcq55BxU7s0CL6Mfjo7NI8Gx+pH+OThmF6E7RdeC/ejl6OXZ2DkMlqL7
RvvuYLAvP0A3DPapfLM/e9byURf4bcnvXg+mweuAmfAScCe8G3Nmw+eArtE5
qtx8HRQkz5FtO6gKr6wzhc9QzDG/Grpr8Fhr1bpk22vBubJDuZJxzmwB8xjb
g60SuAOeB5YEf8N27PPRexV/oBt8FGPLdXbyGbyVxuDt9L3wi5NjRXOawnuA
lfCFqjHMb5Nce+qAxsl7ai/1DM0drRwOXtM9uaeol2isJ3xMdK1ZDZolj4mr
hveGj8X+imJX8ZE8Jq4e0Cu55qvWa841yTGk2FHOX5r8zfpW1bSyyTGq2FSN
UK60j85F5YxiUTGnWFNMPhGdE8oF5fzQaJ/L16pZFZN9Il+opg+L9rF8q57Q
D3v/5NpXI7iWK+eUa6rps5RL4HH4G8G1c2YyVw1V7fuUsSbBNfAL+BrGTig3
wCD9C/rb4J6jvWaAZsF79oX3Se6V8mkXeOfktaoBR3T26GPBawborNHH4Tmg
Q3LOKddUcx/FvhL9JTwT3DumoLcF95BV0T1UvbOlzjy5Z6lXac7B6BxTbikn
H4rOQeXeGbb8JDqHlbv65yvh46NruXqMenFedK9XTy6Cb2NOadUJnZlqe7aW
q6ZWR0/I2pRDbZNrmGrX/3cQ+Q79i2KF978l36DPoeuh18ke3dv0y8XyPfZf
dd7or9CDo23t5UP5HvvZ4JycDF8fbdOdYW90DVLtUc9ul1wDlPvqSYui7wy6
K6jm6O60NfpdZbK1vlNyr8nJ3h32Rfd23SF0Fhui72I6E92dDkf7slS2F70b
3TvUk9Q7P472ZcrWhnbRdzHVCJ3F29GxqzNRbWkbfVaqMeqdB6J9F7KxsSL6
rqYY0VnsyvYunYlia3V0bCjGFMsDo+8WiukxyTVFtWQjqIm+JZmr59RNvkPq
7qgaO4m5w5PvYhVBg+Qer96uHqHap5qsWqwaWD75TqC7gHqUfFmSvWvIp8ql
tdG1Tzml2NgcvbdiRHfVgujaqjurcqdf9N1EOaTeXhhdW9Xj1bvfjI4l9fD/
AH6bWFw=
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1Hecz3UcwPHf3WmgUiGVlpIUUilEQ4VsZTt3zrxDnJEzEiJRyI7ILoXs
MspeGSmzSKgUTRraIc/3wx9Pr8/78338zu8+3+/3irTqXC87KZFI5PjnbHIi
0Ucb6D0piUQ9fYoznKa0vTt50roD//EvI7jDfjr/WP/NXwxnDbPtr9ZjHGcV
4+w9od9Qm5bmFmTwovl93rJ+T4+ynMXmFfo8S3nT/K5+xRIWmd/R/rFmlnmh
fsl8FpoXaD86WffVbK2hX/B4/C7mOXqEw/EdWGBvtvamqHUvvVXTuIWe5pv0
ZopQ1XyD3khhruc6qti/Vq9moHOubL7G+jG9SguRn4IU4FH7V+iV5KOH+XJt
xmXkmC/V7voGr9OWA3E2cS9dm6XP6iGtTkfrPnFf9Rl9Oz5rPVczqcZI87z4
HAOYaX5Os6jJKPNiHcgL8f+aB2k7ajHavEwH09l6iHbRfnHmfG2uwxjrl/Qz
2lOXsfZW6lC6Wg/TYro27o++rN30Nm6nOP2pRnVKUIqS8Z3j3nJX/BznXd9n
77YeQE1qUYb7uDfuCbWpQ3meZqTP3K/r4vvpfEZZd9fRup5XrBvrt3zH5nhG
7W3SQfpjnJMOjnvIWHOOjtMPGG/dVH8ilQnmbfoq26Nxz/Uk6UwyfxTlY14z
N9dfaMEU826dTJs4/3inGBrnzW/29zDMeq/+zilaM93eJzqNC+MdjfedT80P
6nS9KP42kEkXc319iIe5mAZk0dW1hlqJ3HH/3YN22p5urjXSR+I5J0+cIR3i
3F1rEu8Flckb50Mq+12rojP0knjXmGk9Q9voH/zJPqbaaxnPIMPj2aE3U+I9
ieefqfG7aiv9lZ3MM+/Sz+Ns4xzNGfozH8Y7Y96hB5kYzGl6gi3MNW+N84yf
ywTrXtpEs+N5oad5vP7A92xgjr2NeoHmYoz1A3FvSSGZJCpSgUaudyJh/b+W
07I0jPc8+fzf83Pjbb1u
       "]]}}], GraphicsComplexBox[CompressedData["
1:eJxllgtMk1cUx5HMjTnYHPMxO434yFZkLEytio+dbZ2woCBpXATn6mORPWok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    "], {{
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[0.3], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwBewKE/SFib1JiAgAAAM4AAAADAAAATEsdV0U5CgQFYmFeCQMENCoeIAMI
Ny0hEAkKWwgOEgsMIwcNEQoLDwgJBAoJXgoFFQ4PFg8QOxUaPhYbUicUFxAR
Wk4lSEIXIiAHSzkETQ4UHx0DAwkIRR4FWFQSYSELNSkgCA8OJBIMTk0TCxIR
CRAPChEQDhUUWVgmEBcWPhoVDxYVUjsZVBcRICkDWw0HAx0EYF8eKyEGCyEM
ByAIMR8DQhsWMiIHUVAnLiQMSUgoLyMNVSgXMCYSYCoGNisGIywHLDIHIS0M
OC4MWi8NJDASBDkFKTEDOjkBRzQeHzMdKjYGKzchLTgMIjUgVzoCQ0IcOzwZ
PDsaPTwaPz4bFj4VFTsUPj8aP0AaF0IWQT8bQkMbQ0QbOUUFRkUCRUYeRkce
KEgXOUsBS0wBHUsESEkcSkkoXVxNTk8lT04TJ1AUUE0UTVATXU4NQkgcUFET
O1IUVVYoUlMnElQRVVQYVFUXVlUYRVcCU1IZVFgYOlc5JlgSTloNWFkYL1ol
CFsHXFsOW1wNrowsv6sBzWkukK8vdMECpcA6wZwCymYrY3MBuoNBiNIpCl4L
kqIYbKETw8VJt4E9xpZKqGowjNMskX0lvrtDTl1NrKU6X14FHl8FTVwOXF0N
b6MZX2JeYWIGlX8n040sIWEG0okpKmAeXmELX2AGxKQcspAvd8sio20Zf5Qn
abAuom4YsXwlj80uhLxEfbElarMwfqkmqpMmqaomgJkopHIcgrlAyYoqe6Yk
ea0jc78BzI4tnIYCtW8ZtLY8cr0cyGQfZckqdcgfi8ormpszaMwtpqcknp00
Yl8GoWsTrXgjy2ci74mi7Q==
          "]], 
         PolygonBox[{{148, 207, 81, 39}, {160, 104, 45, 55}, {159, 136, 41, 
          53}, {107, 206, 79, 19}, {157, 101, 42, 52}, {109, 208, 83, 25}, {
          131, 184, 63, 65}, {151, 117, 31, 49}, {134, 194, 70, 2}, {152, 119,
           34, 50}, {110, 209, 86, 24}, {112, 183, 61, 26}, {135, 158, 52, 
          71}, {102, 160, 55, 43}, {142, 122, 56, 45}, {155, 133, 29, 51}, {
          138, 118, 54, 42}, {182, 181, 25, 60}, {199, 99, 1, 76}, {103, 159, 
          53, 34}, {209, 128, 40, 86}, {100, 154, 51, 31}, {153, 198, 74, 
          40}, {171, 172, 58, 1}, {167, 168, 48, 36}, {137, 151, 49, 41}, {
          192, 116, 2, 58}, {124, 178, 47, 37}, {141, 152, 50, 44}, {120, 174,
           44, 35}, {118, 139, 43, 54}, {208, 149, 39, 83}, {207, 108, 19, 
          81}, {147, 212, 89, 38}, {150, 195, 73, 74}, {122, 143, 46, 56}, {
          179, 126, 38, 48}, {176, 123, 36, 46}, {133, 199, 76, 29}, {129, 
          180, 60, 61}, {206, 145, 37, 79}, {175, 121, 35, 47}, {194, 135, 71,
           70}, {187, 132, 68, 67}, {185, 112, 26, 64}, {113, 186, 65, 27}, {
          189, 190, 67, 28}, {188, 113, 27, 68}, {197, 196, 28, 73}, {184, 
          130, 64, 63}, {212, 146, 24, 89}}]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], AbsoluteThickness[1.6], 
      LineBox[{172, 165, 192, 116, 193, 156, 134, 194, 135, 158, 157, 101, 
       201, 138, 118, 139, 202, 102, 160, 104, 204, 142, 122, 143, 205, 105, 
       176, 123, 166, 167, 168, 106, 179, 126, 169, 170, 147, 212, 146, 162, 
       110, 209, 128, 153, 198, 150, 195, 197, 196, 164, 114, 189, 190, 187, 
       132, 188, 113, 186, 131, 184, 130, 185, 112, 183, 129, 180, 182, 181, 
       111, 163, 109, 208, 149, 127, 148, 207, 108, 161, 107, 206, 145, 125, 
       177, 124, 178, 144, 175, 121, 173, 120, 174, 140, 211, 141, 152, 119, 
       203, 103, 159, 136, 210, 137, 151, 117, 200, 100, 154, 155, 133, 199, 
       99, 115, 191, 171, 172}]}}], {{}, {
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAkmz4loX8779W3frReiCcv92UtM+2
+++/9WS1PH8qn79XcRB2uPrvv7bF3tAmQ6G/mGK2IK35778DpNfZdNyiv2RJ
02xt+O+/GKDNHaOapL8WP6o17/bvv9mPYXjWgKa/Qe0W6W/177+JJIqMvECo
v6oHXfax8++/vg9wnGoiqr8khFtUq/Hvv8wBMd2AKKy/U6nXtNTt7797qi8L
nZ2vvyQqtHP66O+/QlFWM3i9sb81i0AZ2eLvv1SEkqmx5bO/r2ymfcre77+B
gmjP8DK1v2Q2xXct2u+/VdMkjfeUtr/egnzs7tTvv1xivKHsDLi/A/pXU1nR
779aQKyoXAC5v9Oglpl4ze+/KdRNbOn8ub/DlMngR8nvv1XdNXCeA7u/R4OL
imCy77+Ph4Ziy/u/v/0jvEMdku+/spqwhCbiwr9WByQ6vmTvvz58/JxpQ8a/
dFrKiHw/7790d4oyR6PIvyA41JY=
        "]]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.975505920732018, -0.19653684741714034`}, \
{-0.9733044186803401, -0.20551657744663532`}, {-0.9625929557563302, \
-0.24197641757338204`}, {-0.9558200353594589, -0.26239339086741426`}, \
{-0.9479401168404944, -0.28445972193977315`}, {-0.9387412333760046, \
-0.30801615529490234`}, {-0.9280114181425578, -0.3329034354372452}, \
{-0.9183462487167485, -0.35309199257118756`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9165438488273063, -0.35685683636679105`}, \
{-0.9154748495978154, -0.35908975656403946`}, {-0.9009067899745644, \
-0.3864413531182876}, {-0.884171898112061, -0.41464602997307937`}, \
{-0.8651348328495614, -0.44339159200150474`}, {-0.843457738921966, \
-0.4725891486163503}, {-0.8243389295788894, -0.49552427079092703`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8216662557351141, -0.49873043808094086`}, \
{-0.81896477234766, -0.5019711655986452}, {-0.7917636088911264, \
-0.5309574823738433}, {-0.7619619243168487, -0.5589679383673987}, \
{-0.7347300227047528, -0.581493490354957}, {-0.7056107888365566, \
-0.6028180633769257}, {-0.6966366299594218, -0.6085714068416389}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6931227047971724, -0.6108241882604334}, \
{-0.6747127506307838, -0.6226268308188054}, {-0.6421444360059589, \
-0.6406049660660974}, {-0.6080745837881867, -0.6564336018733985}, \
{-0.5726719328035721, -0.669793870995306}, {-0.5414180778798916, \
-0.6786546458440958}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5374022986704498, -0.6797931586932854}, \
{-0.536002526747495, -0.6801900077821177}, {-0.49843582605618364`, \
-0.6874433827806786}, {-0.47116212145469155`, -0.6907804605346809}, \
{-0.44362057547955064`, -0.6922841201129015}, {-0.415901465653584, \
-0.6918208980308004}, {-0.3880950694996147, -0.6892573308038366}, \
{-0.3717872189078472, -0.6864984649128139}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.3676716469363864, -0.6858022167426323}, \
{-0.360227827117047, -0.6845429152495919}, {-0.33237724854402007`, \
-0.6775607799439503}, {-0.3047102162114599, -0.6680779090398241}, \
{-0.2773936125502923, -0.6558612866901263}, {-0.2569087727268957, \
-0.6445495242363848}, {-0.23674794763321189`, -0.6314414221265567}, \
{-0.21749568284117726`, -0.6169761802761827}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2142954774810886, -0.614298266687059}, \
{-0.19739834163498227`, -0.5998361989386409}, {-0.17833954147961045`, \
-0.5811878858165624}, {-0.15986471755229942`, -0.5604408489504158}, \
{-0.141973869853049, -0.5375950883402011}, {-0.12466699838185924`, \
-0.5126506039859182}, {-0.10857151003800637`, -0.4862759428564161}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.10656698918178281`, -0.48261608748530666`}, \
{-0.09250445274373865, -0.45617313089789374`}, {-0.07782359573182704, \
-0.4245670588773386}, {-0.06407634925801453, -0.3907160965390881}, \
{-0.055754202235825376`, -0.3676687994752774}, {-0.04795947118498604, \
-0.34374778630608105`}, {-0.043469230726661014`, -0.32842791984588576`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.042295209545938996`, -0.3244223776311574}, \
{-0.0406921561054965, -0.3189530570314992}, {-0.03395225699735677, \
-0.29328461165153163`}, {-0.027784226796005163`, -0.2668341641828786}, \
{-0.022232518436879997`, -0.23969342864224008`}, {-0.01729713191998128, \
-0.21186240502961606`}, {-0.012978067245309003`, -0.18334109334500662`}, \
{-0.010118272253510321`, -0.16077207085596362`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.009593560332255368, -0.15663113236735407`}, \
{-0.009295584759095324, -0.154279559114334}, {-0.00626994480757239, \
-0.12482786786352054`}, {-0.003901147390740203, -0.09498601959256625}, \
{-0.002189192508598764, -0.06475401430147114}, {-0.0007210417570128021, \
-0.03246600519673041}, {5.239223735416961*^-6, 
        6.957047776698811*^-6}, {-0.00020699027473701634`, 
        0.00997101699618749}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.00029587529627999286`, 
        0.014144120591798358`}, {-0.00046965310962458203`, 
        0.022302894760009177`}, {-0.0012609930894049925`, 
        0.044555567388246876`}, {-0.002337665578506198, 
        0.06665507730821676}, {-0.003710042289294737, 
        0.08863805706134321}, {-0.005645715642675454, 
        0.1188843196109432}, {-0.00806684021090358, 
        0.14867753578522855`}, {-0.010973415993979123`, 
        0.1780177055841993}, {-0.011288271150502602`, 
        0.18069906978697176`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.011775058213014862`, 
        0.1848446376036316}, {-0.014365442991902079`, 
        0.20690482900785545`}, {-0.018159371861550866`, 
        0.23520697598536777`}, {-0.02227165325980389, 
        0.26279221644590695`}, {-0.026702287186661157`, 
        0.2896605503894731}, {-0.03145127364212266, 
        0.31581197781606607`}, {-0.0364348052905813, 
        0.3411811573051028}, {-0.038205537695026014`, 
        0.34963828527702334`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.03906094103530414, 
        0.35372374477286905`}, {-0.04156907479642998, 
        0.36570274743600006`}, {-0.04685408215966869, 
        0.38937674820875784`}, {-0.05228982738029742, 
        0.41220315962337606`}, {-0.06083600422190492, 
        0.44550003991958476`}, {-0.06951360748538171, 
        0.47687538171053767`}, {-0.07814936107858186, 
        0.5062708374546301}, {-0.08092488595066376, 0.5152880570788587}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.08215281744515152, 
        0.5192774026908107}, {-0.08656998890935938, 
        0.533628059610257}, {-0.09472679988878026, 
        0.5590523481785762}, {-0.10264229435831729`, 
        0.5827425160423234}, {-0.11024998337143478`, 
        0.6047804849822619}, {-0.11748337798159701`, 
        0.6252481767791541}, {-0.1308218634035606, 
        0.6619263010536913}, {-0.1364810964086989, 0.6771249230844926}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{-0.1379376172142419, 
        0.6810366031979189}, {-0.14264690944521785`, 
        0.6936840330857158}, {-0.15293010619713118`, 
        0.7212518250696405}, {-0.16175574261773953`, 
        0.7452463796679304}, {-0.17452080296581565`, 
        0.7816540957483724}, {-0.18336913091070836`, 
        0.8105378533608806}, {-0.18896545535081002`, 
        0.8340738940580272}, {-0.18984443815538116`, 0.8394983768918224}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19051209244465675`, 
        0.8436186841518173}, {-0.19209399331685384`, 
        0.8533810982529506}, {-0.19294073570595835`, 
        0.883143723003916}, {-0.18888109611893722`, 
        0.904704008308045}, {-0.1834997530024128, 
        0.9183064206778573}, {-0.17702095822780975`, 
        0.92930135066124}, {-0.17006869285470275`, 
        0.9383269911386203}, {-0.1635332780955394, 
        0.9453091660996708}, {-0.15706448357380504`, 
        0.9512388786289249}, {-0.15075578940912815`, 
        0.9563118022667663}, {-0.1461274567309779, 
        0.9596743651409513}, {-0.1416502586736262, 
        0.9626870259357403}, {-0.12288195190561398`, 
        0.9735742122087001}, {-0.11621641345245401`, 0.9766155187424574}}]}, 
      {Arrowheads[{{0.011106982928135714`, 1.}}], 
       ArrowBox[{{-0.11241897367183852`, 
        0.9783481887281599}, {-0.10740506956798457`, 
        0.9806358987785692}, {-0.09489325344790049, 
        0.9852688000154873}, {-0.07915736933178137, 
        0.9899301963702944}, {-0.06784543984189959, 
        0.9927228187506791}, {-0.05955417008840736, 
        0.9944452815099256}, {-0.052233764867099755`, 
        0.9958133115060668}, {-0.04622465856302927, 
        0.9967012359068774}, {-0.04148719648746584, 
        0.997337867477388}, {-0.032350575432433734`, 
        0.9983415252233296}, {-0.02630150223358033, 
        0.9989188123331342}, {-0.022546174697376156`, 0.9992243485115306}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4511911059232156, -0.8341571469700724}, {
        0.44132418016889047`, -0.8269284906081521}, {
        0.43680089526059285`, -0.8134703997999135}, {
        0.4384686907675448, -0.7862425256474019}, {
        0.44221229346278773`, -0.7668199819373851}, {
        0.44780696428295974`, -0.742445290727617}, {
        0.4529989133201146, -0.7206876687504835}, {
        0.45892906800002053`, -0.6951365945441422}, {
        0.46307014124533274`, -0.675706566460539}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.4639402049389668, -0.6716242039906234}, {
        0.465342787654066, -0.6650432478158433}, {
        0.4719854316136396, -0.6296588082728372}, {
        0.4752603581619089, -0.6097517923535983}, {
        0.4783280316943792, -0.5880607305462418}, {
        0.48118845221105044`, -0.5645856228507673}, {
        0.48384161971192263`, -0.5393264692671751}, {
        0.4862816519364861, -0.5142985471378215}, {
        0.48688275808053927`, -0.5063655326661748}}]}, 
      {Arrowheads[{{0.0017703089750053518`, 1.}}], 
       ArrowBox[{{0.4871981331726154, -0.5022034138886706}, {
        0.48831475588460643`, -0.48746694143496266`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7785961857904901, -0.5954582000084633}, \
{-0.763671922058, -0.6120146967053947}, {-0.7481664547489564, \
-0.6284026936357414}, {-0.7320346319924469, -0.6445414729351568}, \
{-0.715254862857511, -0.6603614545021059}, {-0.697882129468031, \
-0.6758292559641916}, {-0.6799714139478883, -0.6909114949490177}, \
{-0.6615776984209653, -0.7055747890841872}, {-0.6567639400362936, \
-0.7092093194243422}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6534327594333837, -0.7117244595710442}, \
{-0.6427559650111435, -0.7197857559973035}, {-0.6235611958423052, \
-0.73351101331597}, {-0.6040483730383321, -0.7467171786677899}, \
{-0.58234012611132, -0.7605388415008583}, {-0.5603651567787693, \
-0.7736036525398589}, {-0.5381234650406803, -0.7859116117847916}, \
{-0.5156150508970531, -0.7974627192356566}, {-0.5116354419875593, \
-0.7993519299577447}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5078647113082774, -0.8011419814405455}, \
{-0.492957776409195, -0.8082186419580233}, {-0.4702695036384137, \
-0.8181410470174613}, {-0.4475502325847093, -0.827229934413971}, \
{-0.4247999632480813, -0.8354853041475518}, {-0.40211209617254146`, \
-0.842903280650912}, {-0.3795800319021011, -0.8494799883567592}, \
{-0.35720377043676016`, -0.8552154272650934}, {-0.3507736522624567, \
-0.8566316938084133}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.3466973076981923, -0.857529529628676}, \
{-0.3349833117765188, -0.8601095973759145}, {-0.31300494001538215`, \
-0.8640293237213256}, {-0.29127284649907814`, -0.8671183360167561}, \
{-0.2486368817575431, -0.8708356769085107}, {-0.21694750034221383`, \
-0.8717065008946201}, {-0.18598220274678753`, -0.8707049720007314}, \
{-0.18079553152505262`, -0.8702021144466474}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.1766409615533026, -0.8697993210547104}, \
{-0.15574372878384574`, -0.8677732949373163}, {-0.12622767001585966`, \
-0.8628749987797921}, {-0.10301711299452546`, -0.8575459431873717}, \
{-0.0802598147777169, -0.8509523112113111}, {-0.05795006776091778, \
-0.8429885248776515}, {-0.036082164339611866`, -0.8335490062124338}, \
{-0.017305309218236645`, -0.8240729042177876}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.013611704228357191`, -0.8221319422637107}, {
        0.006538567991127148, -0.8103813687036466}, {
        0.02724417902942331, -0.7962668099396096}, {
        0.047460417194087896`, -0.78004386618112}, {
        0.07473908318613426, -0.7534546507355531}, {
        0.10105854145790301`, -0.7220585838228429}, {
        0.10900069316304664`, -0.7110255377875468}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.11143927842174436`, -0.7076379138262995}, {
        0.1137953118952248, -0.7043649688186169}, {
        0.12616576879556016`, -0.68508361645222}, {
        0.13816991215890911`, -0.6642145267236528}, {
        0.14980774198527166`, -0.6417576996329148}, {
        0.16094540942347396`, -0.6175054787099682}, {
        0.17144906562234208`, -0.5912502074847741}, {
        0.18131871058187615`, -0.562991885957333}, {
        0.18299837667092314`, -0.5574883112584795}}]}, 
      {Arrowheads[{{0.009738216918024525, 1.}}], 
       ArrowBox[{{0.18421679662451573`, -0.5534960503722846}, {
        0.19055434430207605`, -0.5327305141276444}, {
        0.19852494436390358`, -0.5047907855282107}, {
        0.2058050964537173, -0.47514140020413487`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6264133729574772, -0.702440668251215}, {
        0.6257914600783985, -0.7021185605550455}, {
        0.6150294780078748, -0.6900521300460436}, {
        0.6091894278563675, -0.666681860353223}, {
        0.6079320929874326, -0.6469883082171852}, {
        0.6080424763661861, -0.621698003005602}, {
        0.6089698896544442, -0.5940722706079871}, {
        0.6103565963047237, -0.5605486250122775}, {
        0.6110659868575398, -0.5413144896333331}, {
        0.6110789833469619, -0.5407754059238862}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6111795841234294, -0.5366025683221421}, {
        0.6115778051846976, -0.5200846856912567}, {
        0.6118920512861975, -0.4968592131860481}, {
        0.6120087251620391, -0.47163807211770753`}, {
        0.6116398466568556, -0.4441794570075699}, {
        0.6104974356152795, -0.41424156237696985`}, {
        0.6085814920373113, -0.3818243882259078}, {
        0.6076520234375474, -0.36976435997073753`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6073312797962204, -0.3656026514654115}, {
        0.6058920159229505, -0.3469279345543835}, {
        0.6038573643050182, -0.3253816283718549}, {
        0.6013464616882176, -0.3029496802754579}, {
        0.5983593080725489, -0.2796320902651926}, {
        0.5948959034580115, -0.2554288583410588}, {
        0.590874766999163, -0.2303821223017643}, {
        0.5862144178505599, -0.2045340199460168}, {
        0.5853508775735136, -0.20019160631593777`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5845367598578013, -0.1960977198358655}, {
        0.5809148560122026, -0.1778845512738163}, {
        0.5749760814840909, -0.15043371628516267`}, {
        0.5683399721676783, -0.1222935221391503}, {
        0.5609484059644183, -0.09357597599487348}, {
        0.5528013828743108, -0.0642810778523322}, {
        0.5438989028973559, -0.03440882771152646}, {
        0.5438508407077435, -0.03425262430688744}}]}, 
      {Arrowheads[{{0.008089503573218138, 1.}}], 
       ArrowBox[{{0.542623320892741, -0.03026315200211687}, {
        0.533439785591892, -0.0004164160921574303}, {0.5219848196743624, 
        0.03403340154264756}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9447805361810259, -0.17022230830566934`}, \
{-0.9397894124693859, -0.17315506867057803`}, {-0.934368827102898, \
-0.17581112701890278`}, {-0.9332309130434381, -0.17630585925186365`}, \
{-0.932074287500105, -0.1767872660445846}, {-0.9311943787176746, \
-0.17713932920794576`}, {-0.9094417708328533, -0.1823737098624903}, \
{-0.8815242125949148, -0.18187072006188623`}, {-0.8535206690744224, \
-0.1749917140918981}, {-0.8201374380759249, -0.16070861973341058`}, \
{-0.801427480697092, -0.1504020624764516}, {-0.788911995226341, \
-0.14233088544144523`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7854041298423222, -0.14006867974470633`}, \
{-0.7813706832980931, -0.1374675292583118}, {-0.7599670458789288, \
-0.12190502007899123`}, {-0.7372165684395985, -0.1037145349384899}, \
{-0.7086455340189668, -0.07839632056882925}, {-0.6786489235817567, \
-0.0488353589147579}, {-0.6632119793070971, -0.03249526822500335}, \
{-0.6606686432344057, -0.029668848618251836`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6578766187635507, -0.02656606059440903}, \
{-0.6476105449286178, -0.015157331452016403`}, {-0.6318446204463187, 
        0.0031784514042029234`}, {-0.6159142058602, 
        0.022512080343654636`}, {-0.5999419693403958, 
        0.04272800175763877}, {-0.5840505790570407, 
        0.06371066203745539}, {-0.5682400350101344, 
        0.08546006118310447}, {-0.5548352071930777, 0.10464828442718625`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.552445627649605, 
        0.10807064695285847`}, {-0.5371832605327335, 
        0.13034705528070534`}, {-0.5220839878646653, 
        0.15325005375871503`}, {-0.5078565374838283, 
        0.1768925746248579}, {-0.4939778524767312, 
        0.20080362058593376`}, {-0.4805595895340422, 
        0.22468660405219132`}, {-0.4675645297588721, 
        0.24864038755354775`}, {-0.46630392519567193`, 0.250960053000671}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4643108622011396, 
        0.25462753088970874`}, {-0.4541085994343093, 
        0.27340093304415675`}, {-0.4411989492490117, 
        0.2979535484348886}, {-0.4288355792029795, 
        0.3222982337257434}, {-0.4170184892962123, 
        0.346434988916721}, {-0.40575904044922556`, 
        0.37020841413609024`}, {-0.395068593582534, 
        0.39346310951211966`}, {-0.39027847252259656`, 
        0.40422323600972365`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.388580909649878, 
        0.4080364989773044}, {-0.38494714869613794`, 
        0.4161990750448095}, {-0.37539470579003703`, 
        0.4384163107341596}, {-0.36638206465051787`, 
        0.46003154908204974`}, {-0.35788002506386674`, 
        0.48096152259035974`}, {-0.34988858703008363`, 
        0.5012062312590896}, {-0.34240775054916855`, 
        0.5207656750882392}, {-0.33062655699305304`, 
        0.5525464612024146}, {-0.32683098292022816`, 0.5631190340501091}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.3254206225598067, 
        0.5670475933051677}, {-0.31995673706047517`, 
        0.582267248188665}, {-0.31039829075143477`, 
        0.6099280360469903}, {-0.3019512180659319, 
        0.6355288247773907}, {-0.2943761856355681, 
        0.659239168460551}, {-0.2874338600919448, 
        0.6812286211771559}, {-0.2811242414350622, 
        0.7014971829272058}, {-0.27544732966492014`, 
        0.7200448537107004}, {-0.27368924541260015`, 0.7257730754344838}}]}, 
      {Arrowheads[{{0.013593199724244961`, 1.}}], 
       ArrowBox[{{-0.2724645456144194, 
        0.7297634143387739}, {-0.2653523027324264, 
        0.7529366519852037}, {-0.2565094552420321, 
        0.7808631456078456}, {-0.24612887496086217`, 
        0.8121485729113092}, {-0.23674772415280304`, 0.8374467808767397}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8427064586361708, -0.45586647008027037`}, {
        0.8411690015142801, -0.45347931280049203`}, {
        0.8407250051931225, -0.4526690231271914}, {
        0.8403610784205553, -0.45195949249318684`}, {
        0.8358697731011223, -0.438697094923859}, {
        0.8322741439346839, -0.41815494039958895`}, {
        0.8300915902828423, -0.3989015009390291}, {
        0.827946753222861, -0.374853985618929}, {
        0.8255550997315317, -0.3439191027909468}, {
        0.8223104324837347, -0.306463783961082}, {
        0.8207757649642664, -0.2911384595494845}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.820359858567442, -0.2869851818034343}, {
        0.8201658218419863, -0.2850475140495723}, {
        0.8175650815301121, -0.2617089987425464}, {
        0.8143331726731381, -0.23638802375278167`}, {
        0.8102950563960911, -0.20902437479305588`}, {
        0.8052745857155433, -0.17940250654055157`}, {
        0.7990965001348306, -0.14743113850092723`}, {
        0.793575767564481, -0.12229205035539313`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7926804500511229, -0.11821515193661578`}, {
        0.7915870905091238, -0.11323645362967424`}, {
        0.7825726476935945, -0.07694463488228398}, {
        0.7717151489873498, -0.038371815711668186`}, {0.7588080225343482, 
        0.0024178308271977852`}, {0.7515931823785785, 0.02348826362266619}, {
        0.7450404325576475, 0.04168836700722453}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7436155866775221, 0.045611615300601004`}, {
        0.7356556151600309, 0.06666894679155728}, {0.7269387548778649, 
        0.08865463657533322}, {0.7133731578131302, 0.12080787740356416`}, {
        0.6986546950975789, 0.15326516383746466`}, {0.6827833667312113, 
        0.18602649587703468`}, {0.6764388836888898, 0.19834911905358132`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6745281913056138, 0.20206017669032666`}, {
        0.6657591727140272, 0.21909187352227427`}, {0.647682612711714, 
        0.2521367013035693}, {0.6286541863899592, 0.2848363837513056}, {
        0.6086738937487626, 0.31719092086548323`}, {0.5899125433408048, 
        0.3458807190210904}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5876237257241488, 0.34937120384255}, {0.5660726274918265, 
        0.3805797639108673}, {0.5438814898436504, 0.41104447947748357`}, {
        0.5211683218435964, 0.4405944593459511}, {0.4979331234916643, 
        0.46922970351626975`}, {0.48701826786456237`, 0.48252105153128}}]}, 
      {Arrowheads[{{0.007951174145275276, 1.}}], 
       ArrowBox[{{0.4843692739047093, 0.48574681115769625`}, {
        0.48373766883433117`, 0.48651593565052015`}, {0.46947005480285064`, 
        0.5033640898200507}, {0.44071834861744735`, 0.5357461642649519}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.4092067658766789, 0.524041423971361}, {0.3941255282543307,
         0.5405026592891076}, {0.3790794337133531, 0.5564117558608428}, {
        0.3490926738755102, 0.5865735327662788}, {0.3196407916936798, 
        0.6145749070582752}, {0.2911180924983916, 0.6404640311074385}, {
        0.29032305350613674`, 0.6411491029789228}}]}, 
      {Arrowheads[{{0.015699048368701913`, 1.}}], 
       ArrowBox[{{0.2871609834645178, 0.6438738061221388}, {
        0.2635245762896459, 0.6642409049137689}, {0.2368602430674424, 
        0.6859055284772659}, {0.21026575443035267`, 0.7068245315466801}, {
        0.184914847469348, 0.7257970069482325}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.30482343045420607`, -0.9034383292044856}, {
        0.30434218968456356`, -0.8948888616039391}, {
        0.30794402709030366`, -0.8826512198765728}, {
        0.3140141337013513, -0.869056406514318}, {
        0.322905643323964, -0.8514213931366994}, {
        0.33465901027908385`, -0.828484820944014}, {
        0.3416687219536957, -0.8144030758461734}, {
        0.34937040603990266`, -0.7982580278508996}, {
        0.35937682093218865`, -0.7761876130550814}, {
        0.3698584441607492, -0.7508925264736113}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.3713426073511972, -0.7469917508922814}, {
        0.38168789478829496`, -0.7191624743511316}, {
        0.3935148223076342, -0.6823528199991903}, {
        0.40302613313306657`, -0.6474303921137364}, {
        0.4121075195628727, -0.6071693934155277}, {
        0.4160460164856345, -0.58639741637536}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.41676508444895183`, -0.5822860471125302}, {
        0.42032374536630895`, -0.560776489977974}, {
        0.4239141883016532, -0.5350494816347138}, {
        0.4270106806751206, -0.5075256458938068}, {
        0.4295201737417708, -0.4780313134883154}, {
        0.43133475540203914`, -0.4464658767760573}, {
        0.4322221162924654, -0.41621109371043935`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232103061804533`, -0.4120384862961925}, {
        0.4323434926228014, -0.3772306912357988}, {
        0.43122235336130027`, -0.3393680840812231}, {
        0.4288136721547716, -0.2992465429498139}, {
        0.4271024457245781, -0.2784399473539728}, {
        0.425040464691075, -0.2571901485173348}, {
        0.42372244263128667`, -0.24540887831120564`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.42325836856561055`, -0.24126070649360673`}, {
        0.4226181060152448, -0.23553765652437036`}, {
        0.41982574665806993`, -0.21352298145954995`}, {
        0.4154422257222905, -0.18341681838590945`}, {
        0.41030369346529433`, -0.15272622823182963`}, {
        0.4044101498870814, -0.12145121099731061`}, {
        0.39776159498765173`, -0.0895917666823524}, {
        0.39483008852609774`, -0.07682445602989037}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3938959904814752, -0.07275626785703167}, {
        0.3903578295227471, -0.05734685270106163}, {
        0.3821986542481094, -0.02491542646754502}, {0.3732840691637386, 
        0.0077025120181974105`}, {0.36361407426963466`, 
        0.04050696275616569}, {0.35325467597682647`, 0.07326578552348433}, {
        0.34834183824470705`, 0.08779525151223184}}]}, 
      {Arrowheads[{{0.019626177870242713`, 1.}}], 
       ArrowBox[{{0.34700483260566695`, 0.09174937721685102}, {
        0.34227188069634285`, 0.10574684009727783`}, {0.330665688428184, 
        0.13795012647754623`}, {0.3184360991723497, 0.16987564466428948`}, {
        0.30354943774000764`, 0.20760676679595913`}, {0.2879664826000793, 
        0.24453882221609455`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.26217379763195114`, 0.2710785514217679}, {
        0.24568842656849038`, 0.30621880972652343`}, {0.22890100950865636`, 
        0.34007038426051295`}, {0.211811546452449, 0.37263327502373644`}, {
        0.19294758185711608`, 0.40755748621281307`}, {0.186064929357881, 
        0.4196262593689483}}]}, 
      {Arrowheads[{{0.0024007701447846313`, 1.}}], 
       ArrowBox[{{0.1839971443646474, 0.4232521329724421}, {
        0.17406859140946956`, 0.44066191116450315`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], ArrowBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAJvah9+f/77+BMy9by6BcP3tOYBva
/++/CJUa43KTZD92SlXVxP/vv9ji+NHMomw/cc+BQKP/77/+6JLZhZ1zPzWR
zwhu/++/v98vHMuLej+pdfHsHf/vv0oosYiXlIE/10eFQKH+77+oIzADQhuH
P2Enp/Le/e+/6G7XAZosjj8bJv6gu/zvvxy2iNVHcZM/jnSf9/v6779ZwLSs
mfCYPxuUkIpJ+O+/YxYrlc/enz/vgurNk/Tvv17zC3nh3qM/B7MQIRvv77/g
IpY8ULSoP2VdA+8t5++/d+21CbyYrj9g7H0YzNfvv/M4xUID87M/iWl0cs2+
778XAEBXwum5P/ppYEC5le+/QMB2O/jGwD9tJjX5JHjvv1ZX7RPgE8M/CPe3
HLJW77/TDSq5DGPFP0Bbra8=
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9783442743289982, 
        0.17113988450932588`}, {-0.968525423810089, 
        0.20850077477132725`}, {-0.9619070640298666, 
        0.23070149494596898`}, {-0.9541092680756014, 
        0.25467215738224797`}, {-0.945530047621401, 
        0.27861920342069135`}, {-0.9353739980976641, 
        0.3044336220386632}, {-0.9247655358372427, 0.3290241409240805}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.9230765111534944, 
        0.3328406568396081}, {-0.9100120959007658, 
        0.3604652972891348}, {-0.8990327049036562, 
        0.38182220192824223`}, {-0.8869811987182442, 
        0.4036922272248372}, {-0.8738575773445302, 
        0.4260753731789198}, {-0.8596618407825136, 
        0.44897163979049}, {-0.844422302153436, 
        0.47214922461925085`}, {-0.8405269501353105, 0.47771536302181855`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8381336792080123, 
        0.4811351507981731}, {-0.8281672745785374, 
        0.49537632522490516`}, {-0.8108967580578186, 
        0.518652941607453}, {-0.792610752591279, 
        0.5419790737668944}, {-0.773473774087974, 
        0.565096654188173}, {-0.7536503384569584, 
        0.5877476153562322}, {-0.7331404456982321, 
        0.6099319572710724}, {-0.7326984670086333, 0.6103848074388835}}]}, 
      {Arrowheads[{{0.008548198764882243, 1.}}], 
       ArrowBox[{{-0.7297830414702821, 
        0.6133719445460623}, {-0.7119440958117955, 
        0.6316496799326935}, {-0.6956764713492735, 
        0.6478756410794189}, {-0.6791844816322482, 0.66368345193582}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7706448102695043, 
        0.5725497285687507}, {-0.7448751201667366, 
        0.6014006816966502}, {-0.7181372239368963, 
        0.6294579267869701}, {-0.690897702723618, 
        0.6562668923690589}, {-0.6631565565269018, 
        0.6818275784429166}, {-0.6528647717983608, 0.690687121757916}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6497013772627245, 
        0.6934102870446112}, {-0.6349137853467474, 
        0.7061399850085431}, {-0.6066825968257463, 
        0.729036605892058}, {-0.5789761986064903, 
        0.7503499349195807}, {-0.551794590688979, 
        0.7700799720911112}, {-0.5251377730732126, 
        0.7882267174066497}, {-0.5165227863104456, 0.793891321422481}}]}, 
      {Arrowheads[{{0.002726571676818689, 1.}}], 
       ArrowBox[{{-0.5130351280597238, 
        0.7961845580201585}, {-0.5093284062639024, 
        0.7986218352613641}, {-0.4938684817738844, 0.8084612189232147}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8679904434622058, -0.36454285977254364`}, \
{-0.8457466576236844, -0.38368486124564793`}, {-0.8205414896225302, \
-0.4014694521602852}, {-0.7997438718781303, -0.41351329244710566`}, \
{-0.7770399679591922, -0.424278708963612}, {-0.7525715094677818, \
-0.4331856136845208}, {-0.7264802280059653, -0.4396539185845488}, \
{-0.7218179916281768, -0.44013971693157594`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7176664182167164, -0.44057230492957145`}, \
{-0.6896033988202379, -0.4434964313210067}, {-0.6499904449188448, \
-0.44165464373150465`}, {-0.6292640883487604, -0.43833414916799196`}, \
{-0.6080660348977325, -0.43305660322993567`}, {-0.5863962845657616, \
-0.4258220059173358}, {-0.5642548373528474, -0.4166303572301924}, \
{-0.5558397947283346, -0.4123602222567734}}]}, 
      {Arrowheads[{{0.01729694514345042, 1.}}], 
       ArrowBox[{{-0.5521175549800875, -0.4104714063781538}, \
{-0.5418251453752826, -0.40524861902278064`}, {-0.5192906607493596, \
-0.3914437531493755}, {-0.49665138347507853`, -0.3752157596099773}, \
{-0.4739073135524395, -0.35656463840458563`}, {-0.4557582247340847, \
-0.34075123859824374`}, {-0.43772185963221205`, -0.32331285805171245`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8914057068777613, -0.28082447851832426`}, \
{-0.8623555536552499, -0.29730698618402773`}, {-0.8269683723054662, \
-0.30866149025245354`}, {-0.7975079190003287, -0.31138999333734696`}, \
{-0.7644109867282891, -0.30896296708802273`}, {-0.7317194042444073, \
-0.3010947865592984}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7276692085424862, -0.3000934429776342}, \
{-0.6878979594982451, -0.28375075870194993`}, {-0.6668315044159453, \
-0.2724352819389707}, {-0.6452299946435998, -0.2586962691196728}, \
{-0.6230934301812086, -0.24253372024405634`}, {-0.6004218110287715, \
-0.22394763531212122`}, {-0.5870032958700542, -0.2123666556063375}}]}, 
      {Arrowheads[{{0.002910336540980023, 1.}}], 
       ArrowBox[{{-0.5838433775011577, -0.2096394573977972}, \
{-0.5833349607150052, -0.2092006633574085}, {-0.5661113534345141, \
-0.19303124966270246`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.4356883391412651, -0.28757249410327596`}, \
{-0.4205803080823474, -0.26908793432630196`}, {-0.40577191972819804`, \
-0.24941248710682162`}, {-0.3912631740788171, -0.228546152444835}, \
{-0.37705407113420447`, -0.20648893034034205`}, {-0.36323807555517634`, \
-0.18334380887526774`}, {-0.34990865200254884`, -0.15921377613153695`}, \
{-0.3443136571694946, -0.148272437928666}}]}, 
      {Arrowheads[{{0.011903226584929713`, 1.}}], 
       ArrowBox[{{-0.34241325882060236`, -0.14455609829371835`}, \
{-0.33706580047632206`, -0.13409883210914963`}, {-0.32470952097649586`, \
-0.10799897680810591`}, {-0.31263264950384684`, -0.08148596648227843}, \
{-0.30114247704626707`, -0.05419285837283269}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8222338892445274, -0.4534474280678998}, \
{-0.7983482224422365, -0.4737056326833995}, {-0.7721686109563948, \
-0.49275414671380924`}, {-0.7434919564768735, -0.5100929374132336}, \
{-0.712536676908141, -0.5252509830044854}, {-0.6797073820353168, \
-0.537984831392833}, {-0.6796345916370888, -0.5380048522456894}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.675609999414107, -0.5391118082545127}, \
{-0.6448412610563332, -0.5475746879506357}, {-0.6080262687759609, \
-0.5535744331820618}, {-0.5696025745586268, -0.555248450636685}, \
{-0.5468281994017262, -0.5538030779969078}, {-0.5237569218963727, \
-0.5504298963038913}, {-0.5109297682322411, -0.547520100876958}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5068591402621268, -0.5465966930062542}, \
{-0.5003887420425661, -0.5451289055576356}, {-0.4767236598403063, \
-0.5379001057581405}, {-0.45294073188969963`, -0.5284944313161634}, \
{-0.429219014790852, -0.5166628166424609}, {-0.40555850854376335`, \
-0.5024052617370336}, {-0.3819592131484338, -0.4857217665998811}, \
{-0.3611803543020746, -0.4685224992909368}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3580121012033928, -0.46580832805773703`}, \
{-0.3358981566610886, -0.4443716339221737}, {-0.31367487100608205`, \
-0.4195286659545621}, {-0.29198974707685305`, -0.3919070969011119}, \
{-0.2788235185072891, -0.3732619132981688}, {-0.26604807865324326`, \
-0.3535265418725865}, {-0.25512041431967797`, -0.3351509963301386}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2530280198690887, -0.3315399360192498}, \
{-0.2416695650917065, -0.3107852355535044}, {-0.23013575255905447`, \
-0.28784410138326016`}, {-0.21913125109159842`, -0.26394238083688776`}, \
{-0.2086560606893386, -0.2390800739143873}, {-0.1987101813522748, \
-0.2132571806157587}, {-0.1893472783097188, -0.18660759979806088`}, \
{-0.18678898021588683`, -0.1785915746571007}}]}, 
      {Arrowheads[{{0.016443501959825163`, 1.}}], 
       ArrowBox[{{-0.18551990481323846`, -0.1746151262682557}, \
{-0.18062101679098205`, -0.15926523031835266`}, {-0.17253139679606475`, \
-0.13123007217663413`}, {-0.1650784183249667, -0.10250212537290512`}, \
{-0.1576935194905693, -0.07240803022377768}, {-0.1510417742474382, \
-0.04180823506061948}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5506992185658536, 0.047490757368853186`}, {
        0.5389736925718374, 0.07773225964687173}, {0.5264950218892717, 
        0.10807152131553324`}, {0.5132632065181564, 0.1385085423748377}, {
        0.4965703923570622, 0.17590426378384846`}, {0.48469171199411537`, 
        0.20079569905229372`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4828939881827634, 0.20456277792920263`}, {
        0.47885692769197724`, 0.2130223228290431}, {0.46558313604348744`, 
        0.237573315725831}, {0.45195123976408375`, 0.2618040651555842}, {
        0.4380818803757379, 0.2855587728945731}, {0.4239348440377928, 
        0.3088893716840409}, {0.406331576320276, 0.3378497639006764}, {
        0.39926108989625875`, 0.34898961997096084`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.3970243148070794, 0.3525137555198837}, {
        0.3885110692002217, 0.3659267408597936}, {0.37047332267762983`, 
        0.3931203025613927}, {0.3522183367525003, 0.41943044900547344`}, {
        0.3339015990467499, 0.4447795863409644}, {0.3156785971822951, 
        0.46909012071679373`}, {0.3004599234063831, 0.48862582237761254`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.29789475965505774`, 0.4919186371455036}, {
        0.29754933115913595`, 0.4923620521329616}, {0.2795138009772725, 
        0.5145953805894679}, {0.26168760702956856`, 0.5357970295654315}, {
        0.24418634970888778`, 0.5559739225399717}, {0.22701002901523024`, 
        0.5751260595130883}, {0.21015864494859596`, 0.593253440484781}, {
        0.18734589201010815`, 0.6169396903856876}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.18442889552471275`, 0.6199250666470143}, {
        0.16211175664682279`, 0.6422773307276626}, {0.13966830848016565`, 
        0.6638547225083068}, {0.11827819096966155`, 0.6834757453950866}, {
        0.09797329740074312, 0.7014117687896553}, {0.07878552105884312, 
        0.7179341620936659}, {0.06129162802951263, 0.7325606948494057}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.0580526986538426, 0.7351934305463312}, {
        0.04376132005609843, 0.7467380584300131}, {0.012928912784682138`, 
        0.7708257399941727}, {-0.013988375932151173`, 
        0.7911355123761897}, {-0.04337447837968773, 
        0.8122789360909735}, {-0.0677418892406747, 
        0.8296191318471732}, {-0.07551058430961193, 0.8353180164474318}}]}, 
      {Arrowheads[{{0.010281245397831937`, 1.}}], 
       ArrowBox[{{-0.07887617865992638, 
        0.8377869167767052}, {-0.08792565285668964, 
        0.8444253430095199}, {-0.10453924235050958`, 
        0.8569727815088166}, {-0.1291018456014884, 
        0.8771284114832373}, {-0.1447767552009355, 0.8925829623492404}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAWl7ROPTb7z+RzCCO5o2zv8t6ZDtQ
2u8/eMFazuPxsr8JrB2CKNnvP+7GlDdqMbK//Br7igPY7z8g24P1tyWxv8v+
1xPB1u8/AFtDyMWGr7+kq8WXndTvP/G+9V781Kq//UlKvzLR7z/YDOkL/5ak
v0R8K3dDy+8/Vl1UgVz0mL/YTGSS3sbvP163Zi0IgI6/XyF0OBrB7z9jPtkZ
mnlxv2XL6gjZue8/ysITT1yNfT+Q4e3HdrPvP6kk8nKViJA/LjPVk9ur7z9o
nUehtl2aP9pkMSzUou8/YS1wxsl1oj9O/i4krZjvP14KcUAL3Kc/OOwsgsyM
7z+XLSSdpp6tP56KqM3vfu8/Tu3lzQzhsT9aGhaV+m7vPw50gvTrILU/Wv+P
4thk7z9ww2kBP/y2P2HGqKg=
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9803588125777635, 0.09390112687072835}, {
        0.9789914564143113, 0.10191979896033161`}, {0.9748888328429535, 
        0.12315584216209932`}, {0.9698627704634113, 0.14618725029152882`}, {
        0.963786689093672, 0.17095954876400016`}, {0.9565974594217103, 
        0.19744546310721778`}, {0.9481811914395106, 0.22559595875902655`}, {
        0.9383424537160593, 0.2553019110320714}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.936902712764465, 0.25921978525884504`}, {
        0.9268566556404005, 0.28654223511077814`}, {0.9133139586488124, 
        0.31949491120037116`}, {0.8974585543757743, 0.3541610595150799}, {
        0.8793625056625018, 0.3900562155413304}, {0.8677925641042215, 
        0.41097538219792834`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8657723836130105, 0.4146279929012042}, {
        0.8590978753502101, 0.42669591476554886`}, {0.842096990986683, 
        0.4549187481186698}, {0.8237405037233643, 0.48317305827894}, {
        0.8040284135602543, 0.5114588452463597}, {0.7829607204973528, 
        0.5397761090209284}, {0.7725331526347925, 0.5528949565689918}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.7699359102077262, 0.5561625284414686}, {
        0.7606994526328569, 0.5677828487698482}, {0.7374066380649631, 
        0.5951370636603199}, {0.7130822767936719, 0.6218387536923443}, {
        0.6877263688189829, 0.6478879188659208}, {0.6616317011591826, 
        0.6730350087824812}, {0.6560843669207903, 0.6780503685787364}}]}, 
      {Arrowheads[{{0.019910619928372023`, 1.}}], 
       ArrowBox[{{0.6529881441865785, 0.6808496718754344}, {
        0.6350910608325568, 0.6970304730434567}, {0.6081044478391061, 
        0.7198743116488474}, {0.58067186217883, 0.7415665245986534}, {
        0.5518057083492783, 0.7636072639616835}, {0.5229380143779364, 
        0.7841657986610087}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3033149846080684, -0.030373645610330423`}, \
{-0.2932121295768244, -0.0026341990674788943`}, {-0.28372207720366827`, 
        0.025507755318321883`}, {-0.2748768058124389, 
        0.053836410203734565`}, {-0.26667631540313624`, 
        0.08235176558875915}, {-0.25912060597576037`, 
        0.11105382147339564`}, {-0.254561686997231, 0.12920260278316592`}}]}, 
      {Arrowheads[{{0.004732393727097405, 1.}}], 
       ArrowBox[{{-0.2535447711384357, 
        0.13325088344325925`}, {-0.25148774467485696`, 
        0.14143978164735577`}, {-0.2445842247755975, 
        0.17172613601793385`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.17935558933235266`, -0.4548827463399764}, {
        0.18517545532234395`, -0.4238495846557671}, {
        0.19008211045305567`, -0.39128743565986346`}, {
        0.19407555472448787`, -0.35719629935226566`}, {
        0.1971557881366405, -0.3215761757329736}, {
        0.1994846607066153, -0.2892792427432798}}]}, 
      {Arrowheads[{{0.003916194324550278, 1.}}], 
       ArrowBox[{{0.19971229418864975`, -0.2851118302685301}, {
        0.20111327771245147`, -0.2524490796718798}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.20164162047447645`, -0.22234296686355792`}, {
        0.20098301366962285`, -0.1914567611894977}, {
        0.1996018730780903, -0.160000792886572}, {
        0.19749819869987859`, -0.12797506195478073`}, {
        0.19488147518520793`, -0.09367487808675143}, {
        0.191426282025736, -0.058990206592810054`}, {
        0.1909625370934199, -0.05579209868720672}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.1903635393855719, -0.05166125181123227}, {
        0.18800401422812985`, -0.03538934125514677}, {
        0.18422507917246972`, -0.011748076076641426`}, {0.18012068684423144`, 
        0.01180720145602965}, {0.17568043391492313`, 0.035318620505091915`}, {
        0.16981538737178267`, 0.0660891484678394}, {0.16345114008455663`, 
        0.09653730955975667}, {0.15982798793280673`, 0.11244044391108493`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.15890078824134565`, 0.11651020986245235`}, {
        0.1565876920532451, 0.1266631037808437}, {0.14922504327784797`, 
        0.15646653113110043`}, {0.14145056481704085`, 0.18579516392299267`}, {
        0.1333516277294994, 0.21449657446898618`}, {0.12492823201522356`, 
        0.24257076276908093`}, {0.11618037767421338`, 0.2700177288232769}, {
        0.11377066591827056`, 0.27719166422118163`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.11244158521861901`, 0.28114846073611244`}, {
        0.10720295393217939`, 0.29674435195823773`}, {0.09809085001483211, 
        0.3226575115006271}, {0.08884406592217159, 0.34775720745044497`}, {
        0.07946260165419781, 0.3720434398076913}, {0.06467281137129695, 
        0.4082323594510628}, {0.05227236119117378, 0.43682163822510156`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.05061140147006167, 0.4406509863382402}, {
        0.04983701351765266, 0.4424363403156438}, {0.03516747696791656, 
        0.47453288782568226`}, {0.020876470596740276`, 0.5043995074054259}, {
        0.007029684122475581, 0.5321361197531037}, {-0.006390952254411379, 
        0.557969740009219}, {-0.01929880893609743, 
        0.5819685152614318}, {-0.02378103043836493, 0.5900645075445164}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.025802765786227817`, 
        0.5937162578577165}, {-0.03160725632475938, 
        0.6042005925974022}, {-0.04330493543609184, 
        0.6247869876786586}, {-0.05442349906494244, 
        0.6438789267803683}, {-0.06494083528221753, 
        0.66158987291065}, {-0.07483483215882346, 
        0.6780332890776221}, {-0.09283305461267831, 
        0.7074776332400036}, {-0.10857865987180794`, 
        0.7329321627042442}, {-0.11119396685741581`, 0.7371673042109133}}]}, 
      {Arrowheads[{{0.003911827878276479, 1.}}], 
       ArrowBox[{{-0.11338708741707318`, 
        0.7407187710033194}, {-0.13054530770845116`, 0.768504224617934}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9571723420403156, -0.01697344145425165}, \
{-0.9483412393391489, -0.006807017869339894}, {-0.9374266428218956, 
        0.00605866318989032}, {-0.9241390060999136, 
        0.021899180019393144`}, {-0.9084783291732031, 
        0.040714532619168575`}, {-0.8904446120417641, 
        0.06250472098921658}, {-0.8696058963757715, 
        0.08770651872415047}, {-0.8501549612276872, 0.11117588894474265`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.847491446048103, 0.1143896688150635}, {-0.84567068077167,
         0.11658659220368599`}, {-0.8325532844706279, 
        0.13238474120775942`}, {-0.8186845611406572, 
        0.14905997686814332`}, {-0.8040645107817584, 
        0.16661229918483778`}, {-0.788693133393931, 
        0.18504170815784265`}, {-0.7726688846837242, 
        0.2042380403139749}, {-0.7560902203576867, 
        0.22409113218005136`}, {-0.7405926960893954, 0.24264307518252914`}}]}, 
      {Arrowheads[{{0.008956444433894095, 1.}}], 
       ArrowBox[{{-0.7379165070192457, 
        0.2458463088799481}, {-0.7212696448581196, 
        0.26576759504203684`}, {-0.7057561362330119, 
        0.2843297011717608}, {-0.6899758768223418, 0.3032235117278934}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6931253631783375, 
        0.34418389035425395`}, {-0.673275237240357, 
        0.3675305456190979}, {-0.6534060514718475, 
        0.39082865325857985`}, {-0.633517805872809, 
        0.4140782132727001}, {-0.6136105004432415, 
        0.4372792256614584}, {-0.597343413306425, 
        0.4562088407050498}, {-0.5845807109337277, 0.4710470246755029}}]}, 
      {Arrowheads[{{0.00011134845264060056`, 1.}}], 
       ArrowBox[{{-0.5818588378329981, 
        0.4742115311125764}, {-0.5812526851168974, 0.4749162569028551}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9374544679628039, 
        0.1503745449287127}, {-0.9261311897663428, 
        0.17168417930684832`}, {-0.9126793579724948, 
        0.19523254090569964`}, {-0.8968792313395071, 
        0.22107805809893682`}, {-0.8788983897601089, 
        0.24884314304396268`}, {-0.8589044131270295, 
        0.2781502078981799}, {-0.8491024670239754, 0.2918707008168552}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8466760884168024, 
        0.2952670784491877}, {-0.8430567856565457, 
        0.30033327830078366`}, {-0.8261114216082645, 
        0.32312614817970353`}, {-0.8080683209821848, 
        0.3465288175349397}, {-0.7889274837783073, 
        0.3705412863664919}, {-0.7689021129153351, 
        0.39487761273782995`}, {-0.7482054113119709, 
        0.4192518547124231}, {-0.7425520357659623, 0.42571061949037164`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7398028657657345, 
        0.42885144079643195`}, {-0.726837378968215, 
        0.4436640122902714}, {-0.7047980158840674, 
        0.46811408547137495`}, {-0.682406859466996, 
        0.4923218076650451}, {-0.6599834471244688, 
        0.516006912280593}, {-0.6375277788564859, 
        0.539169399318019}, {-0.6258946702421256, 0.5508811099307692}}]}, 
      {Arrowheads[{{0.006866867897824258, 1.}}], 
       ArrowBox[{{-0.6229531254875661, 
        0.5538425299657657}, {-0.6150398546630471, 
        0.561809268777323}, {-0.5985461748841769, 
        0.5782109732812766}, {-0.5822355552570286, 0.5941932907231253}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5527219878142868, 
        0.45642039874663226`}, {-0.5378486592523939, 
        0.4750553249650366}, {-0.5233317985412842, 
        0.49334711825997835`}, {-0.5091714056809576, 
        0.5112957786314571}, {-0.49536748067141423`, 
        0.5289013060794734}, {-0.48192002351265395`, 
        0.5461637006040269}, {-0.4683159280207772, 
        0.5636858458654908}, {-0.45522421684508557`, 
        0.5806609861334545}, {-0.44977227955940274`, 0.5878602413177481}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.44725234759264537`, 
        0.5911877985373416}, {-0.43141953743119266`, 
        0.6120949430373539}, {-0.4096351707525351, 
        0.6411840746736645}, {-0.3888276437431851, 
        0.6690975741804583}, {-0.36997379607245046`, 
        0.6946598094282187}, {-0.35291150019643036`, 
        0.7180035417916317}, {-0.3476821338035896, 0.7252067263738428}}]}, 
      {Arrowheads[{{0.012604213780125152`, 1.}}], 
       ArrowBox[{{-0.3452299329890141, 
        0.7285845074993378}, {-0.3374786285712241, 
        0.7392615326453837}, {-0.32350993665258065`, 
        0.7585939033165314}, {-0.31084017989624896`, 
        0.7761607751321316}, {-0.2963857820559699, 
        0.7962501253867872}, {-0.28365816818282263`, 0.813909818379057}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019457295762091993`, 1.}}], 
       ArrowBox[{{-0.23403294719619117`, 
        0.17942632517560345`}, {-0.22792002122958593`, 
        0.21345803703349353`}, {-0.2226586035394755, 
        0.24688798915058827`}, {-0.21824869412585982`, 
        0.2797161815268876}, {-0.21449164662022638`, 
        0.310389348075086}, {-0.21139610250984317`, 0.3402173092109748}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01625577103606713, 1.}}], 
       ArrowBox[{{-0.555978191369938, -0.161227831127343}, \
{-0.5387142221665466, -0.14126007649513472`}, {-0.5215449316811935, \
-0.11989899221206307`}, {-0.5044703199138786, -0.09714457827812795}, \
{-0.4889762727621812, -0.07580515812068855}, {-0.4737143351817836, \
-0.05343142960118211}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4676046194412601, -0.027405214536444608`}, \
{-0.4537647524307385, -0.0042805995919975685`}, {-0.44024481845681207`, 
        0.019611295118475754`}, {-0.42663085461675265`, 
        0.04434835014884535}, {-0.4134657793682393, 
        0.06966925043069955}, {-0.4030395927564979, 
        0.09243592413674663}, {-0.3930055907609938, 
        0.11543430089944814`}, {-0.39082856881341677`, 
        0.12065139579755718`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.38922113152062343`, 
        0.1245035172282097}, {-0.38340229271392207`, 
        0.13844799504348773`}, {-0.3742168588378842, 
        0.16154913512730418`}, {-0.363799710481685, 
        0.1877431292439899}, {-0.35395726903283964`, 
        0.21377911450660492`}, {-0.34468953449134826`, 
        0.23965709091514942`}, {-0.33599650685721066`, 
        0.26537705846962323`}, {-0.33101468853774413`, 0.2809300793972079}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.3297414146203166, 
        0.2849051853955372}, {-0.3278605583614204, 
        0.29077713713694947`}, {-0.32026406123497086`, 
        0.3156954468840512}, {-0.3132070154778621, 
        0.3401319877109284}, {-0.30668942109009406`, 
        0.364086759617581}, {-0.3006656037787867, 
        0.3874633811094327}, {-0.29508988925106006`, 
        0.410165470691907}, {-0.2899622775069141, 
        0.43219302836500384`}, {-0.2868900821242097, 0.4462117358214678}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.285996545484055, 
        0.4502890249256958}, {-0.28528276854634876`, 
        0.45354605412872323`}, {-0.278655876280981, 
        0.48570222318706274`}, {-0.2727934013174358, 
        0.5160488656332564}, {-0.26769534365571324`, 
        0.5445859814673043}, {-0.26336170329581343`, 
        0.5713135706892063}, {-0.2596052743316417, 
        0.5963307258762429}, {-0.25696800709946044`, 0.6146669174035706}}]}, 
      {Arrowheads[{{0.005185933411451605, 1.}}], 
       ArrowBox[{{-0.25637377454149535`, 
        0.618798452449266}, {-0.25623885085710363`, 
        0.6197365396056946}, {-0.2532624328721991, 
        0.6415310118775612}, {-0.25067602037692815`, 0.661714142691843}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9451228751731271, -0.2743859714720275}, {
        0.9417349667379926, -0.2644646867314572}, {
        0.9402915951769983, -0.2554972157698667}, {
        0.9389308141684729, -0.24332465353114066`}, {
        0.9359723840181114, -0.20933282987204724`}, {
        0.9338905106970742, -0.1858090604182631}, {
        0.930989197671821, -0.15720359320634275`}, {
        0.9267655219281279, -0.12106556450280478`}, {
        0.9249623865422903, -0.10892406087751559`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.924349222984957, -0.10479529294764675`}, {
        0.9204237631156701, -0.07836300971022687}, {
        0.9161844960309546, -0.054365938086381516`}, {
        0.9110867803458081, -0.02850681860727631}, {
        0.9049461545205381, -0.0008070971255280182}, {0.8975781570154514, 
        0.028711780506246905`}, {0.8892723314112446, 0.05828521207477674}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8880797061915113, 0.06228474493655087}, {
        0.8782138961840726, 0.0936855258603229}, {0.8659138049730774, 
        0.12892115654898068`}, {0.8517266101571135, 0.16567854558310666`}, {
        0.843820786899063, 0.18461553628244606`}, {0.8352865881935354, 
        0.20394451682443693`}, {0.8286792778140141, 0.21816063927492454`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8269200120170023, 0.22194583121486888`}, {
        0.8261496270627574, 0.22360337206197406`}, {0.8164355165289553, 
        0.24352998684795188`}, {0.8061698696143558, 0.2636622460352652}, {
        0.7953782993411852, 0.28393803447680876`}, {0.7840864187316703, 
        0.30429523702547717`}, {0.7723198408080376, 0.324671738534165}, {
        0.7515063939338937, 0.3586923528698949}, {0.7456203245821333, 
        0.36763648892058437`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.7433257164070237, 0.37112324493290805`}, {
        0.7293570441218259, 0.39234924447518993`}, {0.7058717913718343, 
        0.42564241335004993`}, {0.6810506356839188, 0.45857185949447504`}, {
        0.6551943845263106, 0.49075313840353574`}, {0.643296632582313, 
        0.5046456487417377}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.6405815275589629, 0.5078159640066497}, {
        0.6286038453672411, 0.5218018055723028}, {0.6012790182067103, 
        0.551717861000776}, {0.5732199030447179, 0.5805013046889554}, {
        0.5448001205238784, 0.6079576914003204}, {0.5238870282901328, 
        0.6270509392616832}}]}, 
      {Arrowheads[{{0.018967530506982848`, 1.}}], 
       ArrowBox[{{0.5208044563615268, 0.6298652676845446}, {
        0.5163932912868059, 0.63389257589835}, {0.48799941533350044`, 
        0.6583059581830446}, {0.4596184926639618, 0.6811978382544037}, {
        0.4280388110655323, 0.7058289449000653}, {0.3970118030329112, 
        0.728473146101568}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.8196884232502586, 0.4170474496716736}, {
        0.8075963832620675, 0.4357100255522094}, {0.7949855046513779, 
        0.45431974170959466`}, {0.7818557874181897, 0.4728765981438299}, {
        0.7682072315625029, 0.49138059485491475`}, {0.7540398370843178, 
        0.5098317318428495}, {0.7393536039836341, 0.528230009107634}, {
        0.7242603583799263, 0.5464130362035798}, {0.7202819668209811, 
        0.55101628618643}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7175526020517832, 0.554174333387378}, {0.7088719263926687,
         0.5642184226849988}, {0.6931883080218613, 0.581646168551891}, {
        0.6772095032675041, 0.5986962738042563}, {0.6609355121295972, 
        0.6153687384420945}, {0.6443663346081404, 0.631663562465406}, {
        0.6275019707031338, 0.6475807458741906}, {0.6103424204145776, 
        0.6631202886684481}, {0.5997945776121821, 0.6723200959462646}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5966489206750851, 0.675063731600073}, {0.593044728606534, 
        0.6782073006733033}, {0.5757659401430655, 0.6927668917138802}, {
        0.5585060550241719, 0.7067990617901792}, {0.5412650732498535, 
        0.7203038109022}, {0.506839819734942, 0.7457310462334072}, {
        0.4724901795983306, 0.7690485977075021}, {0.46307635031886263`, 
        0.7749783110883458}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.45954455290720275`, 0.7772029686372165}, {
        0.4386865466141438, 0.7903412989958761}, {0.4058993145565054, 
        0.8096939837699203}, {0.3741284834254158, 0.8271066520296352}, {
        0.3433740532208748, 0.8425793037750204}, {0.31570608273472034`, 
        0.8558457080652663}, {0.31306099946728866`, 0.8570280074518464}}]}, 
      {Arrowheads[{{0.002632131432214499, 1.}}], 
       ArrowBox[{{0.30925029884635136`, 0.8587313145129316}, {
        0.28918976908009447`, 0.8676979706213225}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.4047811336547907, 0.7455762920176667}, {
        0.37075154845341074`, 0.767306537245971}, {0.33807116910690643`, 
        0.7869785781780738}, {0.30673999561527787`, 0.8045924148139751}, {
        0.27675802797852495`, 0.820148047153675}, {0.25990960797732027`, 
        0.8283107836139554}}]}, 
      {Arrowheads[{{0.016495789818678493`, 1.}}], 
       ArrowBox[{{0.25615319682624077`, 0.8301306927959753}, {
        0.24822549777865352`, 0.833971510988853}, {0.22124263659766924`, 
        0.8463888421111884}, {0.19580944443557224`, 0.8574000405206815}, {
        0.17192592129236242`, 0.8670051062173323}, {0.14981235121749725`, 
        0.8755237629588025}, {0.12909799199628982`, 0.8830573119410176}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.4580345257127124, -0.7763503320694549}, \
{-0.42817662760479125`, -0.7839484904564011}, {-0.3982373514450144, \
-0.7898437267707052}, {-0.36833284375714515`, -0.7940050229987284}, \
{-0.3385579267844785, -0.7963846790523452}, {-0.30897010527949, \
-0.7969058012130812}, {-0.29300522608088797`, -0.7961363146100289}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.2888360159589065, -0.7959353640551098}, \
{-0.27962688399465513`, -0.7954914957624607}, {-0.24890657447761533`, \
-0.7919703272197662}, {-0.2185633301088032, -0.7862968272490523}, \
{-0.1886972361870699, -0.7781690622282493}, {-0.15940837801126695`, \
-0.7672850985352877}, {-0.12926640143720036`, -0.752094129872636}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.12553897123366695`, -0.7502155777055292}, \
{-0.12208613125249304`, -0.7484754136581491}, {-0.08591117899940062, \
-0.7243933621853852}, {-0.06831191767767003, -0.7102124522026317}, \
{-0.05111543871272996, -0.6943879570249476}, {-0.034321742104580416`, \
-0.676919876652333}, {-0.017930827853221393`, -0.6578082110847879}, \
{-0.003276936225323176, -0.63847716996155}}]}, 
      {Arrowheads[{{0.016868116512837008`, 1.}}], 
       ArrowBox[{{-0.0008646462065368017, -0.6350732590889551}, {
        0.013202909189777155`, -0.6138906792386675}, {
        0.02783579588407968, -0.5888939516785325}, {
        0.04184602802691771, -0.5618719163603478}, {
        0.053859926701306834`, -0.5372855776237372}, {
        0.06524669369108418, -0.5110272090209215}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01171595649594341, 1.}}], 
       ArrowBox[{{0.03766514344708691, -0.4811753471556513}, {
        0.048966656847977345`, -0.44827891766690425`}, {
        0.058384263868947274`, -0.41887834230014404`}, {
        0.06699045471059456, -0.38790133568819957`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.28470814649069315`, -0.9100279170289066}, \
{-0.2610014066935325, -0.9148446406202817}, {-0.23787593703240498`, \
-0.9187984152137254}, {-0.2153317375073108, -0.9218892408092373}, \
{-0.1720033447256707, -0.9257818354309463}, {-0.13103242420906092`, \
-0.9268222149098881}, {-0.11897558661718383`, -0.9263092584974907}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.11480530905542906`, -0.9261318346414855}, \
{-0.09225708259408893, -0.9251725236062829}, {-0.05551542651736225, \
-0.9209949058803502}, {-0.02074837906612278, -0.9140838455675963}, {
        0.012524076247567911`, -0.9045809374061214}, {
        0.03586379855239622, -0.8961996111450354}, {
        0.04737929178838106, -0.8911704112501404}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.051204454483919644`, -0.8894998351460928}, {
        0.058619442669584375`, -0.8862614625432189}, {
        0.08090009376971882, -0.8745468429166237}, {
        0.10278726787172575`, -0.8608415222331246}, {
        0.13160408452892228`, -0.83916731379222}, {
        0.15989296992049756`, -0.8128652154165799}, {
        0.17391686172774923`, -0.7977689422802887}, {
        0.18205170854950925`, -0.7881681478558854}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.18475004841511933`, -0.7849835511567076}, {
        0.18790167872188185`, -0.7812639783927794}, {
        0.20172251418905968`, -0.7629846288582589}, {
        0.21525446141544688`, -0.7425651987809342}, {
        0.23357510052590783`, -0.7097692020341813}, {
        0.25120215334758517`, -0.6718386918504626}, {
        0.25964984859599494`, -0.6507383686022203}, {
        0.2638345855719731, -0.638903137964511}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.2652260393605709, -0.6349678424837432}, {
        0.26771267466393844`, -0.6279351657596949}, {
        0.27539063155141585`, -0.6034290833228864}, {
        0.282683719258427, -0.5772201212917946}, {
        0.28940629688472436`, -0.5491268578606585}, {
        0.2953727235300599, -0.5189678712237165}, {
        0.30058299919443376`, -0.48674316138096874`}, {
        0.30243068688827285`, -0.47251859074957636`}}]}, 
      {Arrowheads[{{0.009656678878690582, 1.}}], 
       ArrowBox[{{0.3029683544192412, -0.4683793145093506}, {
        0.305037123877846, -0.4524527283324153}, {
        0.3086471435298834, -0.42116807453392663`}, {
        0.3114428709111768, -0.38822420094173216`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9493417970568525, -0.10469853273716832`}, \
{-0.9194320474111941, -0.0948740648569192}, {-0.9012429878863851, \
-0.08479724905632}, {-0.87934921687698, -0.07005649778640964}, \
{-0.8534052028297852, -0.0498342806014779}, {-0.8230654141916075, \
-0.023313067055814606`}, {-0.8120463431247567, -0.012987467226086073`}}]}, 
      {Arrowheads[{{0.015318867637699234`, 1.}}], 
       ArrowBox[{{-0.8090005592223634, -0.010133365863716956`}, \
{-0.8062765485385605, -0.007580787331260629}, {-0.7884476275130882, 
        0.009945340116372235}, {-0.7695786511151912, 
        0.02926531528708399}, {-0.7496696193448691, 
        0.05037913818087461}, {-0.7353131127278215, 
        0.06584717439230083}, {-0.7205371533533863, 0.08217395018404342}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7311335322682929, 
        0.07447002258516794}, {-0.7144524498053493, 
        0.0934004270193394}, {-0.6973624104052679, 
        0.11331346252908467`}, {-0.6798634140680491, 
        0.13420912911440372`}, {-0.6642318521352407, 
        0.15309310185312847`}, {-0.6484299126117776, 
        0.1726092225505041}, {-0.6303273321355081, 
        0.1963138420140987}, {-0.6250769538415034, 0.20335397697852514`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.6225815739906879, 
        0.20669998558086}, {-0.6122205198090215, 
        0.22059293114174647`}, {-0.5943864579205317, 
        0.24505960799001253`}, {-0.5767328190406342, 
        0.2698428332067086}, {-0.5604078085437669, 
        0.29272676635664036`}, {-0.5444328267214136, 
        0.31558103091096745`}, {-0.5288078735735747, 
        0.33840562686969}, {-0.5258731913220468, 0.34278508346695397`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5235496048382702, 
        0.3462525955461205}, {-0.5135329491002498, 
        0.3612005542328078}, {-0.4986897334574878, 
        0.38379486837379734`}, {-0.4843599068013371, 
        0.4060176246661352}, {-0.47054346913179784`, 
        0.42786882310982133`}, {-0.45724042044887003`, 
        0.4493484637048556}, {-0.44447452788770225`, 
        0.47034851988987514`}, {-0.43431453575965673`, 
        0.48734080209187863`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4321737645889004, 
        0.4909240613378921}, {-0.4206255125360926, 
        0.5105857993457813}, {-0.40954238974565077`, 
        0.5298230226166678}, {-0.3929926213255415, 
        0.5591070342930593}, {-0.3777035485980035, 
        0.586705375319911}, {-0.36367517156303636`, 
        0.6126180456972224}, {-0.35094519324615464`, 0.6367735029761837}}]}, 
      {Arrowheads[{{0.002560341979330513, 1.}}], 
       ArrowBox[{{-0.349028903123707, 
        0.6404816701914662}, {-0.3392191961545189, 0.659471592657246}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.04112329878423103, -0.47042832902851156`}, {
        0.050937384343897864`, -0.4407187339227689}, {
        0.0598405892940623, -0.4093575386641604}, {
        0.06783291363472439, -0.3763447432526863}, {
        0.07491435736588409, -0.3416803476883465}, {
        0.08098335246900691, -0.30917359969991887`}, {
        0.08108277021618264, -0.3085234743895864}}]}, 
      {Arrowheads[{{0.0035128937815036895`, 1.}}], 
       ArrowBox[{{0.08171373485217734, -0.30439738934503396`}, {
        0.08614675834444634, -0.27540839235510683`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.26725957089447533`, -0.6313294152803777}, {
        0.27424134427350033`, -0.6096517615568084}, {
        0.28092264222268426`, -0.586616095160502}, {
        0.28717389173473007`, -0.5620825175349748}, {
        0.29286551980234043`, -0.5359111301237429}, {
        0.2979975264255154, -0.5081019329268068}, {
        0.30256991160425495`, -0.4786549259441661}, {
        0.3037956526720906, -0.46870667714486813`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.3043060847816544, -0.46456395422047636`}, {
        0.30640599297389914`, -0.4475208692653291}, {
        0.309329088169788, -0.41465052297980365`}, {
        0.31133919719192155`, -0.3800438870875901}, {
        0.31243632004029975`, -0.34370096158868835`}, {
        0.31302030332251785`, -0.3097802100471829}, {
        0.31289923302963785`, -0.297941077330511}}]}, 
      {Arrowheads[{{0.002305533323804756, 1.}}], 
       ArrowBox[{{0.3128565502540395, -0.29376724547627653`}, {
        0.31265973713105083`, -0.27452142862048584`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6011245833008471, -0.7931732934689378}, \
{-0.5659985628483879, -0.8180337037174019}, {-0.5358444521278046, \
-0.8377454561124}, {-0.5057616484727373, -0.8559077892649883}, \
{-0.475939681366529, -0.8725313728751847}, {-0.45937832043888754`, \
-0.881043067067597}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.45566588026913757`, -0.8829510718246094}, \
{-0.4465680802925223, -0.8876268766430069}, {-0.4177945532048566, \
-0.9012508917930182}, {-0.3897668080576707, -0.9134600095497822}, \
{-0.36916231988308756`, -0.9217772443826384}, {-0.34908397388700363`, \
-0.9293712901345881}, {-0.3106167325691698, -0.9425525332356764}, \
{-0.301057997087768, -0.9454083896177038}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.29705863002220323`, -0.9466032775796613}, \
{-0.2745350224116101, -0.9533326392892878}, {-0.23824539216275065`, \
-0.9626797752545881}, {-0.20483439358828553`, -0.9699845694623856}, \
{-0.17423544741835334`, -0.9755967576718442}, {-0.13507150349294078`, \
-0.9814596659725136}, {-0.1340073140862324, -0.9815767627942271}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.12985830536460954`, -0.9820332940578363}, \
{-0.10095060799168398`, -0.9852141183209707}, {-0.0712647790506256, \
-0.9873745062088082}, {-0.04540603480580853, -0.988455221127619}, \
{-0.0031188654708149775`, -0.9884266588856193}, {
        0.014973380081238403`, -0.9876406015726995}, {
        0.030905470075553994`, -0.9865249815070974}, {
        0.036742268784423236`, -0.9859345543440654}}]}, 
      {Arrowheads[{{0.018146145685162006`, 1.}}], 
       ArrowBox[{{0.04089512582575137, -0.9855144679707487}, {
        0.04996493827920062, -0.9845970020954933}, {
        0.06648883275357095, -0.9822958441255122}, {
        0.08114820180680632, -0.9796557670953209}, {
        0.09449990988630817, -0.9766584941640477}, {
        0.10701601124166912`, -0.9732470745864932}, {
        0.11795020761507834`, -0.9697268821216314}, {
        0.12879530406467268`, -0.9656895303728795}, {
        0.14365563363464656`, -0.9592095795146199}, {
        0.1594527050271402, -0.9510621197887992}, {
        0.17686457714403253`, -0.9405127804418567}, {
        0.17964967978639113`, -0.938700369894801}, {
        0.18248574490873287`, -0.9368104457684657}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.010907745641641362`, 1.}}], 
       ArrowBox[{{-0.17486762114938909`, 
        0.3566322677115871}, {-0.17468524319104317`, 
        0.39078328316886224`}, {-0.17487862539425167`, 
        0.41987903156830086`}, {-0.1755030701072388, 
        0.44768308023603565`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.008131750402250434, 1.}}], 
       ArrowBox[{{0.08585076966095782, 0.87803034162571}, {
        0.05123656759606477, 0.8900780263918253}, {0.035801833863949514`, 
        0.8951487369619308}, {0.021516496552459893`, 0.8996821710032123}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.30922915809949614`, -0.4284831500129993}, {
        0.311344367259265, -0.399913257651827}, {
        0.31283390475780265`, -0.37009300708728554`}, {
        0.3135865132028055, -0.339084481165962}, {
        0.3134909352019699, -0.3069497627344433}, {
        0.31254717075529603`, -0.2736888517927295}, {
        0.3119211403637909, -0.2616754802619149}}]}, 
      {Arrowheads[{{0.010672794230659005`, 1.}}], 
       ArrowBox[{{0.31170392062558916`, -0.25750708611643264`}, {
        0.31075521986278365`, -0.23930174834082055`}, {
        0.30854414870457547`, -0.2044299793143594}, {
        0.3053767775033869, -0.16864415698846663`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.057279522192905497`, -0.4224523511583239}, {
        0.0645398722234975, -0.39471436608521787`}, {
        0.07114721307261883, -0.3657424166341257}, {
        0.07701763881295243, -0.3356224475275482}, {
        0.08206724351718117, -0.3044404034879862}, {
        0.08629602718530513, -0.27219628451543976`}, {
        0.08769855253216136, -0.2584893322381666}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.08812343205333915, -0.25433696284717566`}, {
        0.0897039898173242, -0.23889009060990873`}, {
        0.0926987673090385, -0.20508417997278994`}, {
        0.09478908681900244, -0.17043287753371497`}, {
        0.09489461604895237, -0.14382038434432579`}, {
        0.0944963364564139, -0.11690321119341057`}, {
        0.0936043567456149, -0.08986629103109375}, {
        0.09349235954863509, -0.08767171494205214}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.09327961944964615, -0.08350308977096309}, {
        0.0922153073484794, -0.0626479795406672}, {
        0.09050375255035134, -0.029993224882391603`}, {0.0881169151347803, 
        0.002612824785313647}, {0.08505479510176632, 0.03517016946244854}, {
        0.08131739245130935, 0.06767880914901311}, {0.07928268613778333, 
        0.08280565883846307}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.07872624758998169, 0.08694245352871245}, {
        0.07698000293458891, 0.0999247597453556}, {0.07211792230278444, 
        0.13169403715182418`}, {0.06673115055589594, 0.16298664136841887`}, {
        0.06081968769392343, 0.19380257239513968`}, {0.05448601323109031, 
        0.223983560188721}, {0.048357479707785755`, 0.2510529959679262}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.0474068533681639, 0.25511720981757824`}, {
        0.0408594680455125, 0.2819658959466681}, {0.03356659732276782, 
        0.30976724391103383`}, {0.02205054881055267, 0.35021731379187226`}, {
        0.010150046627695815`, 0.3887011984491133}, {0.001245624813943835, 
        0.4155061126891482}}]}, 
      {Arrowheads[{{0.01965222317904378, 1.}}], 
       ArrowBox[{{-0.00007026189605735989, 
        0.41946731658862085`}, {-0.0019029734495394557`, 
        0.4249843144404004}, {-0.013876575644889921`, 
        0.4588320783233765}, {-0.025670942628684863`, 
        0.49032529026322014`}, {-0.037261753326449286`, 
        0.5197249696294152}, {-0.04853031634471359, 
        0.5470668617860638}, {-0.05935794029000815, 0.5723867120972678}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.31452568198724157`, -0.32346739532251545`}, {
        0.3141290778433483, -0.2947757453020692}, {
        0.3130970284925666, -0.2651886006173857}, {
        0.3113721875167482, -0.23482212659773366`}, {
        0.30889720849774494`, -0.20379248857238186`}, {
        0.3056720914355569, -0.1720996865413303}, {
        0.3038109475782164, -0.15695119774215224`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.30330195079982597`, -0.1528082982205197}, {
        0.30169683633018396`, -0.13974372050457892`}, {
        0.29709064528235446`, -0.10513363473597329`}, {
        0.2916018101847126, -0.0700339897744216}, {
        0.2867821943543689, -0.04623740935640652}, {
        0.28158385377157596`, -0.02235378827085558}, {0.27603526790235017`, 
        0.0014853870578055792`}, {0.27359137853575194`, 
        0.011345847701657046`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.27258723300922505`, 0.015397314834475855`}, {
        0.27012694359135275`, 0.02532394543771882}, {0.2623877066525973, 
        0.056297145514431324`}, {0.2541183890064621, 0.08700926591577034}, {
        0.24531899065294727`, 0.11746030664173597`}, {0.2359895115920527, 
        0.1476502676923281}, {0.22672570371619616`, 0.1758770910838301}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2253837494945779, 0.179829394831146}, {0.2161062456850731,
         0.20658474114546194`}, {0.2056439424232252, 0.23516370114252116`}, {
        0.19483452562247194`, 0.2631504766532418}, {0.1837822343998143, 
        0.2904370086740997}, {0.17259130787225332`, 0.3169152382015705}, {
        0.1645067375854571, 0.33523283357135014`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.16282135110030083`, 0.3390514938812504}, {
        0.161261746039789, 0.3425851652356543}, {0.1497935489024214, 
        0.36744678977635103`}, {0.13172027584911242`, 0.4046163594164508}, {
        0.11363112608157584`, 0.43976910357322474`}, {0.0957647410899039, 
        0.4727510589027454}, {0.08720107276948352, 0.48783514051049137`}}]}, 
      {Arrowheads[{{0.019110231088004106`, 1.}}], 
       ArrowBox[{{0.085140295823987, 0.4914650017402996}, {
        0.07835976236418896, 0.5034082620610852}, {0.061493481835458795`, 
        0.5318396608170992}, {0.04515099168670433, 0.5582887235755176}, {
        0.02943263378596255, 0.5828182679462264}, {0.014438750001270439`, 
        0.6054911115391117}, {0.0001820322193334216, 0.6264353821359467}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1562988240305744, -0.09129487959850048}, \
{-0.14921897363102155`, -0.05812184594220518}, {-0.14297986786787142`, \
-0.024518842404256856`}, {-0.1375882716652107, 
        0.009222343554277649}, {-0.13304418502303936`, 
        0.04310171193339833}, {-0.1297478856951056, 0.07343572833865225}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1293074941282169, 
        0.07758637456619925}, {-0.1264395969163824, 
        0.11098207093277765`}, {-0.12426120844433194`, 
        0.14439721151179508`}, {-0.1228124425252061, 
        0.17736468447015757`}, {-0.12209329915900478`, 
        0.209884489807865}, {-0.12172535069298154`, 
        0.24342154029342017`}, {-0.12173369570302389`, 0.2443127052546279}}]}, 
      {Arrowheads[{{0.0033127989369726887`, 1.}}], 
       ArrowBox[{{-0.1217727804565336, 
        0.24848657235227226`}, {-0.12203174031629117`, 
        0.2761409373205553}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5118195101582416, 0.8231861899464941}, {
        0.4758570569437308, 0.8445195063156887}, {0.44093175725000283`, 
        0.8636881187919423}, {0.40704361107705794`, 0.8806920273752548}, {
        0.37419261842489593`, 0.895531232065626}, {0.36370124183331237`, 
        0.8998519326644705}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.35984168265185196`, 0.9014414285252892}, {
        0.34263951894693395`, 0.9085258562333639}, {0.3126450522965889, 
        0.919996023248776}, {0.2842092184738609, 0.9299417331118626}, {
        0.25733201747874984`, 0.9383629858226231}, {0.2376292967152785, 
        0.9441452021311734}, {0.21887711951762803`, 0.9492554595184484}, {
        0.20133298332066646`, 0.9532135121027233}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.1972612679442724, 0.9541321132459794}, {
        0.19049084188113966`, 0.9556595582039401}, {0.1643909833997361, 
        0.9608880432616093}, {0.1394448520565863, 0.9656365646496792}, {
        0.11680617498994406`, 0.9694251586985511}, {0.07772070338270533, 
        0.9748129706323785}, {0.04575256975674052, 0.9781936862728694}, {
        0.03234559301121053, 0.9793174129614656}}]}, 
      {Arrowheads[{{0.001965594786424169, 1.}}], 
       ArrowBox[{{0.028186127919061003`, 0.9796660450224476}, {
        0.02760861719848481, 0.9797144499851755}, {0.011818350127974228`, 
        0.9808274823254273}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.017847572745859436`, 1.}}], 
       ArrowBox[{{-0.17405590648848435`, 
        0.3869869671838845}, {-0.17437272241504811`, 
        0.42205393742321995`}, {-0.17526193844748675`, 
        0.4552000260473744}, {-0.17672355458580008`, 
        0.48642523305634755`}, {-0.17819013422462626`, 
        0.5118201745307257}, {-0.17987392755953582`, 0.5358314678500179}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5299350618934111, -0.7189517701664168}, \
{-0.5058812834977009, -0.7264130329122697}, {-0.46823368317334807`, \
-0.7357656334193305}, {-0.43011769537960953`, -0.7423001947467172}, \
{-0.3917755701562516, -0.7456437857443988}, {-0.3659500323108776, \
-0.7454953320884057}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3617760511797564, -0.7454713386768194}, \
{-0.35344955754303986`, -0.7454234752623428}, {-0.33077504970458893`, \
-0.7434551476982084}, {-0.30823393719418934`, -0.7400796804478169}, \
{-0.2858262200118413, -0.7352970735111684}, {-0.2635518981575447, \
-0.7291073268882625}, {-0.24148791143808224`, -0.7213622287815342}, \
{-0.2197111996602366, -0.711913567393418}, {-0.20202121917686466`, \
-0.702733120355499}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.19831636060463995`, -0.7008104354810153}, \
{-0.19822176282400783`, -0.700761342723914}, {-0.17701960092939586`, \
-0.6879055547730221}, {-0.1562074816005264, -0.6731498414629105}, \
{-0.13588817246152493`, -0.6562978407157473}, {-0.11606167351239163`, \
-0.6373495525315328}, {-0.09672798475312636, -0.6163049769102666}, \
{-0.08091729055073932, -0.5980047705674775}, {-0.07482491193236646, \
-0.5901212916860624}}]}, 
      {Arrowheads[{{0.0013147353593513983`, 1.}}], 
       ArrowBox[{{-0.0722725421843043, -0.5868185499710729}, \
{-0.06556116066847203, -0.5781340873400695}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0002233989150471175, 1.}}], 
       ArrowBox[{{0.9125637542039919, -0.353415572163436}, {
        0.9107742424863451, -0.35289049060086275`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8169645495446864, -0.35112526340564465`}, \
{-0.7898819031286118, -0.3579279732066332}, {-0.7513073583947684, \
-0.36086721829530666`}, {-0.7081909330472533, -0.35598828172447355`}, \
{-0.6850727420669709, -0.35015735963813044`}, {-0.6611055347804741, \
-0.3414526207796875}, {-0.6542011664905434, -0.33823123570310404`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6504185754935514, -0.3364663845716399}, \
{-0.6362893111877629, -0.3298740651491446}, {-0.6106240712888376, \
-0.3154216927465018}, {-0.5785820905385328, -0.2934838524418966}, \
{-0.5460207558487916, -0.26638269838376094`}, {-0.5296498473805603, \
-0.25087628477949786`}, {-0.5170143831147269, -0.23781835168461457`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5141118069523245, -0.23481872741010806`}, \
{-0.5133581336353253, -0.23403985490160945`}, {-0.49714561461308693`, \
-0.2158734087500958}, {-0.48101229031384485`, -0.19637694632495686`}, \
{-0.4650772623524353, -0.1756197175230494}, {-0.4494596323436942, \
-0.15367097224123014`}, {-0.43415940028762157`, -0.13053071047949913`}, \
{-0.41917656618421734`, -0.1061989322378563}, {-0.41570039132830283`, \
-0.10035356758120315`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.413566886459475, -0.0967659707335288}, \
{-0.40495863908989804`, -0.08229076536684857}, {-0.3911666664094169, \
-0.05744879530902329}, {-0.38034201398689227`, -0.034681966347264045`}, \
{-0.36990356639764477`, -0.011403295139526155`}, {-0.3599094487265996, 
        0.012170596025251074`}, {-0.3503402859454484, 
        0.03611191457671407}, {-0.34306758673997684`, 0.05431052110803542}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.34151862166570124`, 
        0.05818652438014827}, {-0.3398717268698017, 
        0.06230757896281384}, {-0.32996805012763436`, 
        0.08867060769708983}, {-0.3206292557189466, 
        0.11520100077954207`}, {-0.31185534364373846`, 
        0.1418987582101705}, {-0.30364643320929713`, 
        0.16857344143535113`}, {-0.29600264372291, 
        0.19503461190145993`}, {-0.2900967821256071, 0.21693350896546196`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2890099231914945, 
        0.2209635749480601}, {-0.28892397518457713`, 
        0.22128226960849687`}, {-0.2824104275942985, 
        0.24731641455646197`}, {-0.27642811782006527`, 
        0.272988878644495}, {-0.27094316272986874`, 
        0.2981514937717358}, {-0.26595556232370887`, 
        0.32280425993818435`}, {-0.26146531660158556`, 
        0.3469471771438406}, {-0.2552680326979433, 
        0.384296755473383}, {-0.2552520008947134, 0.38440778183746077`}}]}, 
      {Arrowheads[{{0.011780199581642612`, 1.}}], 
       ArrowBox[{{-0.25465547008334705`, 
        0.3885389856762765}, {-0.25009493720122866`, 
        0.4201224187373418}, {-0.245821944857189, 
        0.45414757528470645`}, {-0.2423249704115715, 0.4860956334644663}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.00972148020640085, 1.}}], 
       ArrowBox[{{0.1840708031492033, 0.7561472572343078}, {
        0.16014474905714893`, 0.7712253649767484}, {0.13672940981414422`, 
        0.7855185435555464}, {0.11475795013202829`, 0.7983462498074126}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.004915135602341788, 1.}}], 
       ArrowBox[{{0.19561061011253467`, -0.8925926655014558}, {
        0.21367746109556787`, -0.8766125175760033}, {
        0.21973085874680548`, -0.8709143854742722}, {
        0.22585065548492778`, -0.8648741522455516}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6390505917708796, -0.5997574001927017}, \
{-0.6099409914279743, -0.6094405563525673}, {-0.579835595455551, \
-0.6169822780923236}, {-0.5489533212325685, -0.6220109115320551}, \
{-0.5240083320736165, -0.6239430295303201}, {-0.49875638645017956`, \
-0.6239412389677534}, {-0.47513622716097736`, -0.622152370202055}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.4709922701358267, -0.6216756333810275}, \
{-0.4473316258098512, -0.6181359321601262}, {-0.4213424554545653, \
-0.6120486176427454}, {-0.39541361795800567`, -0.6034597980198935}, \
{-0.36954511332017237`, -0.5923694732915701}, {-0.34373694154106527`, \
-0.5787776434577756}, {-0.3182296873344769, -0.5624043044443379}, \
{-0.3171194886516528, -0.5615400585983932}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3138257830370289, -0.5589760388069426}, \
{-0.2932639354141994, -0.5429694521770848}, {-0.2688396857802328, \
-0.5204730866560167}, {-0.24495693843257726`, -0.4949152078811332}, \
{-0.23056867618711352`, -0.4775363983265219}, {-0.21658037628427057`, \
-0.4588724133855324}, {-0.2029920387240483, -0.4389232530581646}, \
{-0.20157010019584526`, -0.43663381864535866`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.199367843564906, -0.43308800986621687`}, \
{-0.18980366350644678`, -0.4176889173444185}, {-0.17710039606282346`, \
-0.39518477196349067`}, {-0.16496738182453557`, -0.3714261826345774}, \
{-0.1534046207915833, -0.34641314935767886`}, {-0.14241211296396653`, \
-0.32014567213279493`}, {-0.13206988112054688`, -0.2927242800836291}, \
{-0.12855906718358204`, -0.2823237034524793}}]}, 
      {Arrowheads[{{0.017010783523492497`, 1.}}], 
       ArrowBox[{{-0.1272240836908256, -0.27836889457709446`}, \
{-0.12245794804018587`, -0.26424950233388483`}, {-0.11357631372288356`, \
-0.23472133888356214`}, {-0.1054249781686399, -0.20413978973266095`}, \
{-0.09765619212776236, -0.17310106668465558`}, {-0.09069770167787294, \
-0.1412266033683682}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.015452923762150524`, 1.}}], 
       ArrowBox[{{-0.5056634101146068, 
        0.8456721565478349}, {-0.4756497379163718, 
        0.8630615783253964}, {-0.4468513705386333, 
        0.8785378771024078}, {-0.4192683079813911, 
        0.8921010528788689}, {-0.4050164325052706, 
        0.8987614853194005}, {-0.3911942243411465, 0.90497110915056}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.9145135105866892, -0.40179324438119157`}, {
        0.9078203929418039, -0.41643624605465396`}, {
        0.9007074339946057, -0.4313328527402476}, {
        0.8968456545887908, -0.4391585475249506}, {
        0.8823734718555973, -0.4669995260410893}, {
        0.861657128647703, -0.5034033090340613}, {
        0.8457178467535311, -0.5291199847107766}, {
        0.8334844513173107, -0.5475353829257169}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8311747985726456, -0.5510121915724239}, {
        0.8286495739490018, -0.5548135088166035}, {
        0.8104993742123545, -0.5803334312708717}, {
        0.7913143115218285, -0.6055293019929113}, {
        0.770584909379625, -0.6309633819083169}, {
        0.74897502867362, -0.6557076804343679}, {
        0.7266273374354271, -0.6796021129835895}, {
        0.7258996291502839, -0.6803360164230849}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.7229606665827831, -0.6832999990805214}, {
        0.7102709893009365, -0.6960977066143882}, {
        0.6936830279026766, -0.7120370590272989}, {
        0.6769304315698287, -0.7273796903503373}, {
        0.6490651229645501, -0.7513484685884313}, {
        0.6212142666631871, -0.7735093380410138}, {
        0.5963596482678866, -0.7918189805786504}}]}, 
      {Arrowheads[{{0.003320614618956371, 1.}}], 
       ArrowBox[{{0.5929899924175202, -0.7942821382080091}, {
        0.5819138393974015, -0.8021259260535725}, {
        0.5702449221139343, -0.810127069077552}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012606885148794027`, 1.}}], 
       ArrowBox[{{0.7654429096818072, -0.5848622513844924}, {
        0.7476816334277638, -0.584450778450489}, {
        0.7353206814682389, -0.5671305751215041}, {
        0.728460378630424, -0.5262418059000702}, {
        0.7275426768159597, -0.5146045248722494}, {
        0.7267608097043498, -0.5015628248413748}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009908958741884242, 1.}}], 
       ArrowBox[{{0.7225363339711164, -0.4739816999180372}, {
        0.7207694730607864, -0.4344373622201319}, {
        0.7198620352553614, -0.41382752065034095`}, {
        0.7186775876068184, -0.391351326640308}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009965442173331666, 1.}}], 
       ArrowBox[{{0.7177499397313638, -0.3644502600770647}, {
        0.7151953265359603, -0.33679217493973973`}, {
        0.7126091287183766, -0.3101918252365232}, {
        0.7093335402553838, -0.28168849911467303`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.720519918002883, -0.37642207680352785`}, {
        0.7185011383705401, -0.35207538191558313`}, {
        0.7158804889266712, -0.32582766585711365`}, {
        0.712410516486849, -0.2975516604158252}, {
        0.7080912210510738, -0.2672473655917181}, {
        0.7029226026193454, -0.23491478138479222`}, {
        0.6989009483018355, -0.21093797029465006`}}]}, 
      {Arrowheads[{{0.004142404397941288, 1.}}], 
       ArrowBox[{{0.6982104761318377, -0.20682142534175404`}, {
        0.6978516125839452, -0.2046819069208165}, {
        0.6918119135277265, -0.17283780420442782`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7072021254271745, -0.24937186811457693`}, {
        0.7025473452355834, -0.22195482463005778`}, {
        0.6969820922143163, -0.1931794084860663}, {
        0.6905063663633739, -0.16304561968260253`}, {
        0.6831201676827556, -0.13155345821966652`}, {
        0.6753763831104241, -0.09978274486486613}, {
        0.6717629562218048, -0.08628333230859009}}]}, 
      {Arrowheads[{{0.0019083739519509973`, 1.}}], 
       ArrowBox[{{0.670683672016556, -0.08225123114777387}, {
        0.666564316288458, -0.06686171749390778}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.011130609505739053`, 1.}}], 
       ArrowBox[{{-0.3767306843967313, 
        0.904584598322667}, {-0.35271339716087236`, 
        0.9146933848527459}, {-0.33039730676200096`, 
        0.923511229331735}, {-0.309782413200117, 
        0.9310381317596341}, {-0.29967789093523595`, 
        0.9345562727464426}, {-0.2899941076076893, 0.937826100388165}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.00832098009434666, 1.}}], 
       ArrowBox[{{0.6677961984886721, -0.037666358554490534`}, {
        0.6575261437887367, -0.005050021889563647}, {0.646157781185612, 
        0.028336917410561685`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006503698867429337, 1.}}], 
       ArrowBox[{{-0.06231310820853829, -0.5543847589017867}, \
{-0.048113182010739865`, -0.5319091790306817}, {-0.0344966381721565, \
-0.5077777922771446}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.9145589871692067, -0.22733355684055898`}, \
{-0.8897930333279018, -0.23948399121412944`}, {-0.8678696225907849, \
-0.24436528006377317`}, {-0.8422831711318474, -0.24544293305149592`}, \
{-0.8128166572655144, -0.24150728353767595`}, {-0.7792530593062109, \
-0.23134866488269146`}, {-0.7609778764332791, -0.22362376485095586`}, \
{-0.7550488827513608, -0.22056734246152682`}}]}, 
      {Arrowheads[{{0.011900582232982673`, 1.}}], 
       ArrowBox[{{-0.751338791586912, -0.21865477410504042`}, \
{-0.7417644678202723, -0.2137191679813158}, {-0.7216128334671905, \
-0.20163487427377125`}, {-0.7005229733740336, -0.18737088372832222`}, \
{-0.6848300766180719, -0.1761947386453744}, {-0.6687364477017002, \
-0.1637369456892744}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012787403690897108`, 1.}}], 
       ArrowBox[{{0.6585101855448057, 0.01319228714936458}, {
        0.6476763085590233, 0.04262542940269685}, {0.6344859703830827, 
        0.07746365431425276}, {0.6200996785335054, 0.11278112147293266`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7224243345646002, -0.47759810127026936`}, \
{-0.6959913073228297, -0.48481027091591233`}, {-0.668144116102725, \
-0.4896283730810941}, {-0.639111445159641, -0.49155918105156826`}, \
{-0.6188949026556073, -0.4909459342704314}, {-0.5982364161605451, \
-0.48866938930865916`}, {-0.5771359856744547, -0.4847295461662514}, \
{-0.5580408150261637, -0.4797629191194678}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5540372626917148, -0.4785923684648785}, \
{-0.5337535985768896, -0.4716323498803411}, {-0.511760253660817, \
-0.462019765818461}, {-0.4896135764491182, -0.45028865265756834`}, \
{-0.46731356694179293`, -0.43643901039766286`}, {-0.44506417080935434`, \
-0.42030738316280897`}, {-0.42306933372231553`, -0.401730315077071}, \
{-0.41305525004910787`, -0.39204685274467227`}}]}, 
      {Arrowheads[{{0.011681670209735893`, 1.}}], 
       ArrowBox[{{-0.4100546329630379, -0.38914530293990585`}, \
{-0.4013290556806764, -0.3807078061404491}, {-0.379843336684437, \
-0.3572398563529429}, {-0.36265575420450263`, -0.33737075817769235`}, \
{-0.3458186907873159, -0.31589075245483905`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0091689363487488, 1.}}], 
       ArrowBox[{{-0.5974385090171817, 
        0.6204817345880548}, {-0.5721869345376149, 
        0.6433358671642738}, {-0.5560987287097744, 
        0.6576413678037184}, {-0.5403179738239413, 0.6714307094732669}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.004407456519442466, 1.}}], 
       ArrowBox[{{-0.49173906750689156`, 
        0.6962128291284418}, {-0.4775389295570285, 
        0.7084483631440873}, {-0.4638043626906257, 0.7201592990546515}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01730632736145736, 1.}}], 
       ArrowBox[{{0.6408633755061552, 0.059654948531069917`}, {
        0.6289142642126601, 0.0890065496757014}, {0.6161283991655804, 
        0.11869763457236668`}, {0.5999795092083344, 0.1552176565747378}, {
        0.5826215433855894, 0.1918381804883851}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.007536374244968709, 1.}}], 
       ArrowBox[{{-0.45973495932192265`, 
        0.7501322919598825}, {-0.4338452667721173, 
        0.7698252349857372}, {-0.4214044940800057, 
        0.7791085870282354}, {-0.40944596509076164`, 0.7879355999764094}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.44762846054788197`, -0.4218623829764315}, \
{-0.4276485759299806, -0.4053667621027052}, {-0.4077747584159271, \
-0.3869175378233495}, {-0.38818498517310746`, -0.36646889667338556`}, \
{-0.3690572333689078, -0.3439750251878351}, {-0.3503915030033281, \
-0.319435923366698}, {-0.33612049250824966`, -0.2985948252841316}}]}, 
      {Arrowheads[{{0.007195834849221444, 1.}}], 
       ArrowBox[{{-0.33376220049168537`, -0.2951508228260366}, \
{-0.3321877940763684, -0.29285159120997417`}, {-0.31681816129554624`, \
-0.2692430802521297}, {-0.30195648480497206`, -0.24420770030057046`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.005473881929052703, 1.}}], 
       ArrowBox[{{-0.6463537822519358, -0.13309460689041516`}, \
{-0.6301426626405031, -0.11772515863143626`}, {-0.6137229296602318, \
-0.10111260530073764`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6371564616284152, 0.07124646470573238}, {
        0.624823891233423, 0.10094337721481932`}, {0.6116754091550993, 
        0.13073528684654653`}, {0.5977110153934443, 0.1606221936009141}, {
        0.5829307099484576, 0.19060409747792192`}, {0.5667610625439721, 
        0.22257384306176187`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5648771682708947, 0.22629857614409424`}, {
        0.5639667971545853, 0.22809851229899233`}, {0.5438640343641342, 
        0.2652768737015056}, {0.5284883210091955, 0.2903019724743413}, {
        0.5126979188737528, 0.3149581244864934}, {0.4966460142709786, 
        0.33906561179794015`}, {0.4802815450964822, 0.3626843403886889}, {
        0.4766710430539555, 0.36788712910719945`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.47429131448886697`, 0.37131635440211036`}, {
        0.4608204557478792, 0.39072806808091304`}, {0.44115808983258276`, 
        0.4178509581354837}, {0.4212944473505929, 0.4440530105524009}, {
        0.40122952830190955`, 0.4693342253316647}, {0.3811321373695494, 
        0.49362501800373587`}, {0.3725616482720867, 0.5035993990024182}}]}, 
      {Arrowheads[{{0.01196014217638366, 1.}}], 
       ArrowBox[{{0.36984136846505, 0.506765275174694}, {0.3611710792365289, 
        0.5168558040990754}, {0.34134635390284823`, 0.5390265836176832}, {
        0.3216579613685074, 0.5601373565595593}, {0.30222837491487253`, 
        0.5802045844358444}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009389189003743206, 1.}}], 
       ArrowBox[{{-0.6124021281727997, -0.09795546228188137}, \
{-0.5934644973034106, -0.07659824665874813}, {-0.577492895082331, \
-0.058014541828330844`}, {-0.56151412599423, -0.0383554288962715}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.004333293439071961, 1.}}], 
       ArrowBox[{{0.5515151427015773, -0.7686367918270854}, {
        0.5333164519437719, -0.7499875015697093}, {
        0.5319232269289005, -0.7453965883535829}, {
        0.5308635821923952, -0.7401834927024484}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.42419965742702437`, -0.40249617826655504`}, \
{-0.40662394628040066`, -0.3859967358075006}, {-0.38933215755480316`, \
-0.36788856532544356`}, {-0.372324291250232, -0.3481716668203841}, \
{-0.35560034736668716`, -0.3268460402923221}, {-0.339292923998636, \
-0.30395565170712047`}, {-0.3235346192405459, -0.2795444670306421}, \
{-0.31973213451691795`, -0.2730611509766183}}]}, 
      {Arrowheads[{{0.013069014524554775`, 1.}}], 
       ArrowBox[{{-0.3176204424222617, -0.2694606717496096}, \
{-0.30832543309241683`, -0.253612486262887}, {-0.2936653655542488, \
-0.2261597094038551}, {-0.2803042934358154, -0.19995568112200213`}, \
{-0.2675550614751308, -0.17258654923965452`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5579592205010737, -0.8235988252326006}, {
        0.5280690159175624, -0.8426573835729289}, {
        0.4989816119152548, -0.8597925990316622}, {
        0.47093729608457924`, -0.8750603986795126}, {
        0.44409770494107836`, -0.8885750610141283}, {
        0.41862447500029476`, -0.9004508645331575}, {
        0.4116225878704572, -0.9035737096123325}}]}, 
      {Arrowheads[{{0.001358297500782086, 1.}}], 
       ArrowBox[{{0.40781012604753314`, -0.9052730574112704}, {
        0.3973988063276347, -0.9097654910849046}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5108951248469633, -0.694726788368658}, {
        0.5152791823377779, -0.6659243188806625}, {
        0.520422290306953, -0.6308583162930973}, {
        0.5248646951625286, -0.5964933645873245}, {
        0.5290482618326785, -0.5563621992566182}, {
        0.5308815644193379, -0.5338756705280203}, {
        0.531194471223793, -0.5290598732774362}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.531465109772282, -0.5248946063060613}, {
        0.5324564577449835, -0.5096372492485154}, {
        0.5336406734554167, -0.48356377810492224`}, {
        0.5343019431964374, -0.45557209978405927`}, {
        0.5343247640600751, -0.425468669995141}, {
        0.533580220781376, -0.39314825402946507`}, {
        0.531915926470667, -0.3586601589469754}, {
        0.5318703067201968, -0.35804988331992893`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5315591533547445, -0.3538874468039058}, {
        0.5291794942382748, -0.32205369180761567`}, {
        0.5251436070767909, -0.28309847336532606`}, {
        0.5196408920729946, -0.24178787341884939`}, {
        0.5163199520213574, -0.22036959620252472`}, {
        0.512608878478496, -0.198506822595334}, {
        0.5107299305879759, -0.18832828080384964`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.509972207642866, -0.18422358226373622`}, {
        0.5084998626008613, -0.1762476689256706}, {
        0.5039850955449047, -0.1536402515219281}, {
        0.49718257210894456`, -0.12258402560977631`}, {
        0.48954157593875136`, -0.09098790205255264}, {
        0.48106210703432506`, -0.05885188085025714}, {
        0.4717441653956656, -0.026175962002889866`}, {
        0.47048546711410555`, -0.022081394047131553`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.46925897846750064`, -0.01809160460826334}, {
        0.4616046843620752, 0.006807950612532532}, {0.4506605972728559, 
        0.03986795311899327}, {0.4389119041280077, 0.07300404551649234}, {
        0.42635860492753064`, 0.10621622780502979`}, {0.4131607108461229, 
        0.1390914436201658}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.4115295422478744, 0.1429335383473749}, {
        0.39922212130314483`, 0.1718545966521171}, {0.3847349201150999, 
        0.20402721685989136`}, {0.36963507934315354`, 0.2357687942571526}, {
        0.35114686948473006`, 0.2736017336693559}, {0.3405420435957711, 
        0.29399780598174063`}}]}, 
      {Arrowheads[{{0.0017118544743485679`, 1.}}], 
       ArrowBox[{{0.3386164959159036, 0.2977011774590991}, {
        0.33202398109319814`, 0.3103804435264808}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.005295395074361126, 1.}}], 
       ArrowBox[{{-0.012148706914988917`, 
        0.9031047593794754}, {-0.03645305722519832, 
        0.9107410058867479}, {-0.04578424286183031, 
        0.9136085572769654}, {-0.054357573539242095`, 0.9162427293881358}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.014160468046192018`, 1.}}], 
       ArrowBox[{{-0.2656376423731433, -0.1529529748236355}, \
{-0.2552443294312965, -0.12631836278637948`}, {-0.24542794663594344`, \
-0.09888275196561151}, {-0.23569483305732306`, -0.070447155627821}, \
{-0.22663686554157128`, -0.04139834017571723}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0068855929103504255`, 1.}}], 
       ArrowBox[{{0.23007791956235885`, -0.8472064236588547}, {
        0.251082474365685, -0.8211386926274562}, {
        0.25812403071117884`, -0.8117636671325329}, {
        0.2652280648972958, -0.8017476935716804}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.13093043931915865`, -0.3014776539648111}, \
{-0.12191085829614719`, -0.2753778511607323}, {-0.1134778669963528, \
-0.2483035078539298}, {-0.10568217894296415`, -0.220385532644071}, \
{-0.09857450765916992, -0.19175483413082373`}, {-0.09215485314497013, \
-0.1624114123141879}, {-0.08794625171039203, -0.1403419199445631}}]}, 
      {Arrowheads[{{0.008195566067655766, 1.}}], 
       ArrowBox[{{-0.08716435998983918, -0.13624175659366036`}, \
{-0.08642321540036474, -0.1323552671941635}, {-0.0808352373706104, \
-0.10081181675974638`}, {-0.07603359777631555, -0.06874300329695078}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006276517148107572, 1.}}], 
       ArrowBox[{{-0.5526247755949794, -0.0185642221368613}, \
{-0.5372088348014195, 0.002235538736490992}, {-0.5219404078048285, 
        0.023903647570118054`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.510878940872197, -0.6848338699472066}, {
        0.5150826784929525, -0.6574948364442231}, {
        0.5197870088567443, -0.6249823552091962}, {
        0.5244406490323414, -0.5881057033825045}, {
        0.5286838327981761, -0.544859665081535}, {
        0.5304576030851318, -0.520550692934241}, {
        0.5305371464536612, -0.5190986914822869}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5307654664190197, -0.514930890604105}, {
        0.531896078738886, -0.4942924544856312}, {
        0.5328435901986611, -0.4660055763552604}, {
        0.5331444679036794, -0.4356106851626828}, {
        0.5326485784602135, -0.40287934038973844`}, {
        0.5312013595408958, -0.3677023552284389}, {
        0.5298632945190139, -0.348096306634555}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5295790868878014, -0.34393194351528744`}, {
        0.5286404981844882, -0.3301792368635961}, {
        0.5248036814297529, -0.29040949248002196`}, {
        0.5223205929186285, -0.2696230745778401}, {
        0.5193995997372812, -0.24816478581298596`}, {
        0.5160397622522814, -0.22609624110099208`}, {
        0.5122401408302006, -0.20347905535739153`}, {
        0.5079997958376095, -0.18037484349771704`}, {
        0.5076318368098197, -0.1785256504032004}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5068172396743269, -0.17443185929060048`}, {
        0.5033177876410787, -0.1568452204375016}, {
        0.49819317660717943`, -0.132951801092278}, {
        0.49262502310248235`, -0.10875620037757901`}, {
        0.4841588827197712, -0.07495914596573745}, {
        0.47475100312750595`, -0.040748013192507024`}, {
        0.46631889357333445`, -0.012537933264528765`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4651235104476912, -0.00853871417204553}, {
        0.4644013843256867, -0.006122802057887698}, {0.45311002631431335`, 
        0.028916487438120503`}, {0.4409370611209011, 0.06407621396993649}, {
        0.4279426207729651, 0.09906273621197918}, {0.4141267052705052, 
        0.13387605416424855`}, {0.4080378894381923, 0.14828553994241858`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.40641321130559444`, 0.15213042162229032`}, {
        0.3994893146135216, 0.1685161678267446}, {0.384179874481236, 
        0.20270241700961145`}, {0.36834781055286986`, 0.23615414152299316`}, {
        0.35199312282842354`, 0.2688713413668897}, {0.33511581130789686`, 
        0.30085401654130123`}, {0.334178456524686, 0.3025831436552295}}]}, 
      {Arrowheads[{{0.009263936115653848, 1.}}], 
       ArrowBox[{{0.33218920573891897`, 0.30625269069513517`}, {
        0.3149755844261191, 0.33800645124980855`}, {0.2944294346122959, 
        0.373737207791365}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.24447520890231086`, -0.10483025942864377`}, \
{-0.23570064540715985`, -0.0783708926130515}, {-0.2275057401260248, \
-0.05141792025250169}, {-0.2198904930589056, -0.02397134234699438}, \
{-0.2120660175304953, 0.005608700811466048}, {-0.20494202063422978`, 
        0.035500620752881365`}, {-0.2010401813506292, 0.05624123423776378}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2003020185866966, 
        0.06034935410740054}, {-0.1967490697498028, 
        0.08109392962271791}, {-0.19320540707227962`, 
        0.10376181718167288`}, {-0.1900302862378834, 
        0.12634386015665233`}, {-0.18598369310632407`, 
        0.1553004581885794}, {-0.1825007285611599, 
        0.18386799118445962`}, {-0.17958139260239092`, 
        0.2120464591442931}, {-0.1784139182683234, 0.2258187192531069}}]}, 
      {Arrowheads[{{0.010755503313824695`, 1.}}], 
       ArrowBox[{{-0.17806134859573708`, 
        0.22997785243115343`}, {-0.17722568523001717`, 
        0.2398358620680797}, {-0.17536752367404587`, 
        0.26709622608863653`}, {-0.17394082516448445`, 
        0.2936875773387808}, {-0.17294558970133286`, 0.3196099158185124}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0057960169370332585`, 1.}}], 
       ArrowBox[{{-0.3963308239500903, 
        0.8089598257382972}, {-0.3763621913122666, 
        0.8224742119902472}, {-0.36602826546880746`, 
        0.8293630128937696}, {-0.3561372482300701, 0.8358968310784043}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0037143323607483933`, 1.}}], 
       ArrowBox[{{0.2840164783246855, -0.7661156144945074}, {
        0.2913444020925923, -0.7529363068491395}, {
        0.29868240940872837`, -0.7387992193402556}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.2820326511516411, 0.33005071136196384`}, {
        0.2611757868448816, 0.3675261578959722}, {0.24014643768235208`, 
        0.4032842107367216}, {0.21928885605588244`, 0.437120518422481}, {
        0.19860304196547268`, 0.4690350809532505}, {0.19588776408011452`, 
        0.47300498681869135`}}]}, 
      {Arrowheads[{{0.011836963908966758`, 1.}}], 
       ArrowBox[{{0.193531320614444, 0.4764502543496465}, {
        0.17808899541112275`, 0.49902789832902994`}, {0.15694613467081123`, 
        0.5290755522620402}, {0.13634215405020503`, 0.5570234648878287}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8871605885719629, -0.342978307613518}, {
        0.8831017540200511, -0.3014088343801125}, {
        0.8806215361894458, -0.27231003778493285`}, {
        0.8771569993235817, -0.23670985817292248`}, {
        0.8749924461924405, -0.21752253012798814`}, {
        0.8723899500699688, -0.19663934469112063`}, {
        0.8696268558408828, -0.17696399350944833`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8690244213544531, -0.17283379394060905`}, {
        0.8653271293384986, -0.14962684065759796`}, {
        0.8606210550638748, -0.12333567763512233`}, {
        0.8549645383941555, -0.09509101951613388}, {
        0.8481900793424371, -0.06495230277522734}, {
        0.8401301779218148, -0.03297896388699735}, {
        0.8335744467708313, -0.009804829535226926}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8324382383250755, -0.005788397718981541}, {
        0.8305362951946543, 0.0009348623749276738}, {0.8192247233839054, 
        0.03676279987614614}, {0.8061252092435403, 0.07424705010090368}, {
        0.7911674995275307, 0.11312981453344541`}, {0.7828976816134208, 
        0.13306671497205155`}, {0.7750945026684259, 0.15088486593159234`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.7733948687310718, 0.15469702641890765`}, {
        0.764561590942201, 0.17389248033025406`}, {0.7545565027745174, 
        0.19466056387845038`}, {0.7440341757784019, 0.21558492709177687`}, {
        0.7330252022485675, 0.23660517928453334`}, {0.7215601744797268, 
        0.25766092977101995`}, {0.709669684766593, 0.27869178786553683`}, {
        0.6986199463104177, 0.29752040622912107`}, {0.6956739647673644, 
        0.30235759036759696`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6935028152171503, 0.30592253129240343`}, {
        0.6872437866573318, 0.31619960642996314`}, {0.6755412058073352, 
        0.3347293884680629}, {0.663512203760428, 0.35310975234342046`}, {
        0.6511567805166101, 0.37134069805603576`}, {0.6384749360758816, 
        0.38942222560590867`}, {0.6254666704382427, 0.40735433499303936`}, {
        0.612131983603693, 0.4251370262174277}, {0.5985659238340753, 
        0.4426663553054084}, {0.5983216516714163, 0.44297248065224415`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.5957182272317544, 0.4462351291705075}, {0.584863539391231,
         0.45983837828331586`}, {0.5570497964858646, 0.4931105059089109}, {
        0.5286907548875941, 0.5249534090942133}, {0.4997864145964191, 
        0.5553670878392225}, {0.4844599406255467, 0.5705792983352622}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4814974189150667, 0.5735197335550366}, {
        0.47074388745111245`, 0.5841930942064394}, {0.44197028529044646`, 
        0.6112729802583644}, {0.4134656081144214, 0.6366067459949976}, {
        0.38522985592303705`, 0.660194391416339}, {0.35616621912657975`, 
        0.6836868525508966}}]}, 
      {Arrowheads[{{0.00421314339890819, 1.}}], 
       ArrowBox[{{0.3528793400392855, 0.6862588774055514}, {
        0.32488294413432717`, 0.7075486245774024}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.015481032053165596`, 1.}}], 
       ArrowBox[{{-0.17607396565442993`, 
        0.47792678856861875`}, {-0.1778040432808475, 
        0.5090627313680516}, {-0.17982546870817376`, 
        0.5381504337832184}, {-0.18213824193640868`, 
        0.5651898958141192}, {-0.18416287499594092`, 
        0.5866146075873122}, {-0.18623560684493873`, 0.6067452042083719}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0130307865105393, 1.}}], 
       ArrowBox[{{-0.5448716167266716, -0.0071957401816387274`}, \
{-0.5295559863833919, 0.014586257634690854`}, {-0.5143920896510689, 
        0.03724387746400731}, {-0.4994927570636196, 
        0.06005046698839121}, {-0.4848818316786057, 0.08352359357575606}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.016222846953633352`, 1.}}], 
       ArrowBox[{{0.17496441242652713`, 0.5040663247461253}, {
        0.15382564832342077`, 0.5335995610204198}, {0.13319446735864618`, 
        0.5609818656235154}, {0.11270045429064354`, 0.5874392634290992}, {
        0.09300157904925559, 0.6118402669175592}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012450741278056428`, 1.}}], 
       ArrowBox[{{0.062190143362222235`, 0.6161889709746803}, {
        0.044256797116860355`, 0.638725893350201}, {0.02726260319762326, 
        0.6592688159854869}, {0.011010203800878672`, 
        0.6784927489105762}, {-0.004266362164272052, 
        0.6960913718722712}}]}}}}, {InsetBox[
     StyleBox[
      SubscriptBox["B", "-"],
      StripOnInput->False,
      FontSize->26], {0.06, -0.91}], InsetBox[
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], {-0.94, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["A", "+"],
      StripOnInput->False,
      FontSize->26], {1.06, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["B", "+"],
      StripOnInput->False,
      FontSize->26], {0.06, 1.09}], InsetBox[
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], {-0.94, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], {-0.94, 0.09}]}, {{}, {{}, 
     {GrayLevel[0], PointSize[0.03], AbsoluteThickness[1.6], 
      PointBox[{{0., -1.}, {-1., 0.}, {1., 0.}, {0., 1.}, {-1., 0.}, {-1., 
       0.}}]}, {}}, {}}},
  AspectRatio->1,
  AxesStyle->Thickness[Large],
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["y", TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 12],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0435125228870954`, 
   1.0435125228870954`}, {-1.0435125228870954`, 1.0435125228870954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6336811976853776`*^9, 3.6336816916829767`*^9, 3.6336817883568726`*^9, 
   3.6336835877396045`*^9, 3.633696256652006*^9, 3.6343851628383956`*^9, 
   3.6343855839974966`*^9, 3.634385786461173*^9, 3.634386064030078*^9, 
   3.6343862891174393`*^9, {3.6374702129177427`*^9, 3.6374702172515397`*^9}, 
   3.637470757532225*^9, 3.6374708247294025`*^9, 3.6374708821994143`*^9, 
   3.6374822011991544`*^9, 3.6374822507689247`*^9, 3.6374826011566844`*^9, 
   3.637489172812558*^9, 3.63748922162764*^9, 3.63748927411517*^9, 
   3.6374893098663883`*^9, 3.6374893621477213`*^9, {3.637489652430379*^9, 
   3.637489705160491*^9}, 3.637489735407653*^9, 3.637490124468712*^9, 
   3.637490185321619*^9, {3.6627245713800716`*^9, 3.6627246093943853`*^9}, 
   3.662724652439081*^9, 3.662724730973899*^9, 3.662724940787442*^9, 
   3.6627249880563374`*^9, 
   3.66279249134426*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RegionFunction", "\[Rule]", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "vx", ",", "vy", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "^", "2"}], "+", 
      RowBox[{"y", "^", "2"}]}], "<=", "1"}]}]}]}]], "Input",
 EmphasizeSyntaxErrors->True]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1548, 48, 49, "Input"],
Cell[2131, 72, 1648, 51, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3816, 128, 1670, 54, 49, "Input"],
Cell[5489, 184, 1711, 55, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7237, 244, 2306, 68, 46, "Input"],
Cell[9546, 314, 2245, 68, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11828, 387, 893, 28, 49, "Input"],
Cell[12724, 417, 937, 29, 49, "Output"]
}, Open  ]],
Cell[13676, 449, 140, 3, 31, "Input"],
Cell[13819, 454, 139, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[13983, 461, 128, 2, 31, "Input"],
Cell[14114, 465, 1206, 30, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15357, 500, 126, 2, 31, "Input"],
Cell[15486, 504, 1331, 35, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16854, 544, 312, 9, 35, "Input"],
Cell[17169, 555, 643, 13, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17849, 573, 124, 2, 31, "Input"],
Cell[17976, 577, 1471, 40, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19484, 622, 124, 2, 31, "Input"],
Cell[19611, 626, 1448, 39, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21096, 670, 115, 2, 31, "Input"],
Cell[21214, 674, 476, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21727, 686, 652, 18, 31, "Input"],
Cell[22382, 706, 7838, 225, 204, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30257, 936, 340, 9, 31, "Input"],
Cell[30600, 947, 12037, 348, 435, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42674, 1300, 1631, 48, 52, "Input"],
Cell[44308, 1350, 3792, 107, 170, "Output"]
}, Open  ]],
Cell[48115, 1460, 492, 8, 31, "Input"],
Cell[48610, 1470, 394, 7, 31, "Input"],
Cell[49007, 1479, 165, 4, 31, "Input"],
Cell[49175, 1485, 1883, 47, 72, "Input"],
Cell[CellGroupData[{
Cell[51083, 1536, 381, 10, 31, "Input"],
Cell[51467, 1548, 1417, 31, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52921, 1584, 266, 8, 31, "Input"],
Cell[53190, 1594, 1382, 33, 236, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54609, 1632, 1000, 19, 31, "Input"],
Cell[55612, 1653, 930, 18, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56579, 1676, 885, 22, 31, "Input"],
Cell[57467, 1700, 1690, 39, 31, "Output"]
}, Open  ]],
Cell[59172, 1742, 143, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[59340, 1748, 1949, 38, 52, "Input"],
Cell[61292, 1788, 2885, 75, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64214, 1868, 927, 25, 31, "Input"],
Cell[65144, 1895, 26387, 449, 366, 16857, 293, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91568, 2349, 1211, 36, 59, "Input"],
Cell[92782, 2387, 548, 15, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93367, 2407, 1426, 39, 46, "Input"],
Cell[94796, 2448, 708, 13, 21, "Message"],
Cell[95507, 2463, 708, 13, 21, "Message"],
Cell[96218, 2478, 708, 13, 21, "Message"],
Cell[96929, 2493, 693, 13, 21, "Message"],
Cell[97625, 2508, 6089, 107, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103751, 2620, 3435, 87, 131, "Input"],
Cell[107189, 2709, 114570, 2067, 365, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221796, 4781, 655, 11, 31, "Input"],
Cell[222454, 4794, 293590, 5176, 398, 252770, 4507, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[516059, 9973, 346, 10, 31, "Input"]
}
]
*)

(* End of internal cache information *)


==> pictures/2dgamma1lambda3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    525742,      10085]
NotebookOptionsPosition[    522177,       9963]
NotebookOutlinePosition[    522520,       9978]
CellTagsIndexPosition[    522477,       9975]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Dx", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Lambda]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "-", "1"}]], 
    RowBox[{"y", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], "\[Alpha]"]}], "-", 
   RowBox[{
    FractionBox["3", "2"], "\[Gamma]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}], "-", "1"}]], 
    RowBox[{"x", "[", "t", "]"}], 
    RowBox[{"y", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}]}]]}], "+", 
   RowBox[{
    FractionBox["3", "2"], 
    RowBox[{"x", "[", "t", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "1", "+", 
         RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], 
       RowBox[{
        RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
      RowBox[{"w", " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6627211276534967`*^9, 3.662721269947236*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Lambda]"}], " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], "\[Alpha]"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], 
    RowBox[{"\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
        RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6627212720053267`*^9, 3.662721292832304*^9}, 
   3.662724493028616*^9, 3.662725048966989*^9, 3.6627251460667534`*^9, 
   3.6627920133243923`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dy", "=", 
  RowBox[{
   RowBox[{"\[Lambda]", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "-", "1"}]], " ", 
    RowBox[{"x", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], "\[Alpha]"]}], "-", 
   RowBox[{
    FractionBox["3", "2"], "\[Gamma]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}], "-", "1"}]], 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["3", "2"], 
    RowBox[{"y", "[", "t", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Alpha]", 
          RowBox[{"(", 
           RowBox[{"1", "+", "w"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], "^", "2"}], "+", 
      RowBox[{"w", " ", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "t", "]"}], "^", "2"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.66272129668233*^9, 3.6627213946705427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], "\[Alpha]"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], 
    RowBox[{"\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "w"}], ")"}], " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"y", "[", "t", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.6627213955066614`*^9, 3.662724495580804*^9, 
  3.6627250494813337`*^9, 3.66272514821316*^9, 3.662792013589101*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dz", "=", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"z", "[", "t", "]"}], 
    RowBox[{"1", "-", "\[Alpha]", "-", 
     RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", "\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", "\[Gamma]", " ", 
      RowBox[{"y", "[", "t", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "[", "t", "]"}]}], ")"}], 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"z", "[", "t", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "t", "]"}], 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"z", "[", "t", "]"}], 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "t", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
           RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
        RowBox[{"w", " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"z", "[", "t", "]"}], 
       RowBox[{"1", "+", "\[Alpha]", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"x", "[", "t", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
           RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
        RowBox[{"w", " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6627220859864707`*^9, 3.662722108399018*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  SuperscriptBox[
   RowBox[{"z", "[", "t", "]"}], 
   RowBox[{"1", "-", "\[Alpha]", "-", 
    RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]], " ", "\[Gamma]", " ", 
     RowBox[{"y", "[", "t", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"z", "[", "t", "]"}]}], ")"}], 
      RowBox[{"\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
     RowBox[{"z", "[", "t", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Sigma]", "[", "t", "]"}], 
      RowBox[{"\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"z", "[", "t", "]"}], 
      RowBox[{"\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"x", "[", "t", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
          RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"z", "[", "t", "]"}], 
      RowBox[{"1", "+", "\[Alpha]", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"x", "[", "t", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
          RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6627221102165585`*^9, 3.6627244961949873`*^9, 
  3.6627250495333652`*^9, 3.6627251535092173`*^9, 3.662792013616119*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"weff", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"x", "[", "t", "]"}], "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
      RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
   RowBox[{"w", " ", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], "-", " ", 
   RowBox[{"\[Gamma]", "  ", 
    RowBox[{"y", "[", "t", "]"}], 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "t", "]"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"z", "[", "t", "]"}]}], 
       RowBox[{"z", "[", "t", "]"}]], ")"}], 
     RowBox[{"\[Alpha]", "+", 
      RowBox[{"2", "\[Beta]"}], "-", "1"}]]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"x", "[", "t", "]"}], "2"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
     RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
  RowBox[{"w", " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], "-", 
  RowBox[{"\[Gamma]", " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"z", "[", "t", "]"}]}], 
      RowBox[{"z", "[", "t", "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"\[Sigma]", "[", "t", "]"}], 
    RowBox[{"\[Alpha]", "+", 
     RowBox[{"2", " ", "\[Beta]"}]}]]}]}]], "Output",
 CellChangeTimes->{3.66272449735723*^9, 3.6627250496114216`*^9, 
  3.66272515476455*^9, 3.6627920136391373`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.633673194763111*^9, 3.633673197454917*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.633673198483601*^9, 3.633673200234969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w", "=", "0"}]], "Input",
 CellChangeTimes->{{3.6627251629877877`*^9, 3.6627251636137447`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.662725164133622*^9, 3.6627920136801744`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dx", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6336732017499847`*^9, 3.6336732037190895`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "3"]}], "-", 
    RowBox[{"2", " ", "\[Lambda]", " ", 
     RowBox[{"y", "[", "t", "]"}], " ", 
     RowBox[{"\[Sigma]", "[", "t", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"x", "[", "t", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"y", "[", "t", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "t", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.633673204074325*^9, 3.633681775160295*^9, 3.633683576786247*^9, 
   3.633696236382221*^9, 3.6343851477182436`*^9, 3.6343855780171013`*^9, 
   3.637469685548173*^9, 3.637470104162083*^9, 3.6374707139572024`*^9, 
   3.637470748507142*^9, 3.637470815296612*^9, 3.6374708740411267`*^9, 
   3.6374821867397823`*^9, 3.6374891586125274`*^9, 3.6374892118551297`*^9, 
   3.637489264032362*^9, 3.662365893559106*^9, {3.6627251572429557`*^9, 
   3.66272516500247*^9}, 3.662792013801265*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dy", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6336732067353144`*^9, 3.633673208557159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "t", "]"}], "2"], " ", 
   RowBox[{"y", "[", "t", "]"}]}], "+", 
  RowBox[{"\[Lambda]", " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   RowBox[{"\[Sigma]", "[", "t", "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}], ")"}], " ", 
   RowBox[{"\[Sigma]", "[", "t", "]"}]}]}]], "Output",
 CellChangeTimes->{3.633673208931408*^9, 3.6336817752537527`*^9, 
  3.633683576871306*^9, 3.6336962364582787`*^9, 3.63438514778728*^9, 
  3.6343855780681357`*^9, 3.6374696861265574`*^9, 3.6374701054191976`*^9, 
  3.6374707145648937`*^9, 3.6374707486342225`*^9, 3.6374708153876677`*^9, 
  3.6374708741411934`*^9, 3.6374821867978206`*^9, 3.637489158746621*^9, 
  3.6374892119371834`*^9, 3.637489264093397*^9, 3.6623658938444676`*^9, 
  3.66272516643848*^9, 3.66279201382528*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "[", "t", "]"}], "=", 
  SqrtBox[
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"x", "[", "t", "]"}], "^", "2"}], "-", 
    RowBox[{
     RowBox[{"y", "[", "t", "]"}], "^", "2"}]}]]}]], "Input",
 CellChangeTimes->{{3.6336732694197984`*^9, 3.6336732974787188`*^9}}],

Cell[BoxData[
 SqrtBox[
  RowBox[{"1", "-", 
   SuperscriptBox[
    RowBox[{"x", "[", "t", "]"}], "2"], "-", 
   SuperscriptBox[
    RowBox[{"y", "[", "t", "]"}], "2"]}]]], "Output",
 CellChangeTimes->{3.633673343869708*^9, 3.6336817752797747`*^9, 
  3.6336835768923173`*^9, 3.6336962365353265`*^9, 3.6343851478132954`*^9, 
  3.6343855780901456`*^9, 3.637469686817281*^9, 3.6374701061823835`*^9, 
  3.6374707486592402`*^9, 3.63747081541669*^9, 3.6374708741652145`*^9, 
  3.6374821868468485`*^9, 3.6374891587746353`*^9, 3.6374892119652033`*^9, 
  3.6374892641244183`*^9, 3.662365893962614*^9, 3.6627251675859833`*^9, 
  3.6627920138442945`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Dx", "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.633673344895408*^9, 3.633673346834445*^9}, 
   3.662725168583497*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "3"]}], "-", 
    RowBox[{"2", " ", "\[Lambda]", " ", 
     RowBox[{"y", "[", "t", "]"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"x", "[", "t", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"y", "[", "t", "]"}], "2"]}]]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"x", "[", "t", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"y", "[", "t", "]"}], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"x", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y", "[", "t", "]"}], "2"]}]]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6336733473978195`*^9, 3.633681775405286*^9, 
  3.633683577030409*^9, 3.633696236715442*^9, 3.6343851479463882`*^9, 
  3.6343855781982217`*^9, 3.6374696875947967`*^9, 3.63747010693091*^9, 
  3.6374707487913275`*^9, 3.637470815554777*^9, 3.6374708742792845`*^9, 
  3.6374821870019555`*^9, 3.6374891588887157`*^9, 3.6374892121233077`*^9, 
  3.6374892642750683`*^9, 3.6623658942168546`*^9, 3.6627251695211616`*^9, 
  3.6627920139904823`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dy", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.633673349581287*^9, 3.633673352804616*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "t", "]"}], "2"], " ", 
   RowBox[{"y", "[", "t", "]"}]}], "+", 
  RowBox[{"\[Lambda]", " ", 
   RowBox[{"x", "[", "t", "]"}], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}]]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[Gamma]", " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.6336733532659225`*^9, 3.6336817755525923`*^9, 
  3.633683577138486*^9, 3.633696236862543*^9, 3.63438514804445*^9, 
  3.6343855782902784`*^9, 3.6374696882612343`*^9, 3.6374701075813427`*^9, 
  3.637470748928419*^9, 3.637470815680868*^9, 3.6374708743953667`*^9, 
  3.6374821871210327`*^9, 3.6374891590047917`*^9, 3.6374892122419043`*^9, 
  3.637489264375651*^9, 3.6627251708746414`*^9, 3.662792014111143*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w", "=", "0"}]], "Input",
 CellChangeTimes->{{3.633673429283879*^9, 3.633673429815232*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.633673430432642*^9, 3.6336817755786085`*^9, 
  3.633683577168502*^9, 3.6336962369736185`*^9, 3.6343851480624638`*^9, 
  3.6343855783112926`*^9, 3.637469689468555*^9, 3.637470109979938*^9, 
  3.637470748952434*^9, 3.6374708157128825`*^9, 3.637470874422385*^9, 
  3.637482187148049*^9, 3.637489159035808*^9, 3.6374892122724323`*^9, 
  3.637489264400665*^9, 3.6627920141371555`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"critical", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dx", "\[Equal]", "0"}], ",", 
        RowBox[{"Dy", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "[", "t", "]"}], ",", 
        RowBox[{"y", "[", "t", "]"}]}], "}"}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.633673361196268*^9, 3.633673400647298*^9}, {
  3.6336812463775454`*^9, 3.6336812488477488`*^9}, {3.6623658938594723`*^9, 
  3.6623658941372128`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]"}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"81", " ", 
            SuperscriptBox["\[Gamma]", "4"]}], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"81", " ", 
                  SuperscriptBox["\[Gamma]", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Gamma]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
              SuperscriptBox["\[Lambda]", "4"]]]}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}]]], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]"}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"81", " ", 
           SuperscriptBox["\[Gamma]", "4"]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           SqrtBox[
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"81", " ", 
                 SuperscriptBox["\[Gamma]", "4"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Lambda]", "4"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Gamma]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
             SuperscriptBox["\[Lambda]", "4"]]]}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}]]], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]"}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], " ", 
           SuperscriptBox["\[Gamma]", "4"]}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           SqrtBox[
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"81", " ", 
                 SuperscriptBox["\[Gamma]", "4"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Lambda]", "4"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Gamma]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
             SuperscriptBox["\[Lambda]", "4"]]]}]}], 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}]]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]"}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "81"}], " ", 
           SuperscriptBox["\[Gamma]", "4"]}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           SqrtBox[
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"81", " ", 
                 SuperscriptBox["\[Gamma]", "4"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Lambda]", "4"]}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Gamma]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
             SuperscriptBox["\[Lambda]", "4"]]]}]}], 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}]]]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.633673383664062*^9, 3.633673402370442*^9}, 
   3.633673432394476*^9, 3.6336812512894645`*^9, 3.6336817768382826`*^9, 
   3.6336835784393682`*^9, 3.633696238706295*^9, 3.6343851496055055`*^9, 
   3.6343855794385643`*^9, 3.637469691651899*^9, 3.637470111784748*^9, 
   3.6374707503583727`*^9, 3.637470817287228*^9, 3.6374708754811196`*^9, 
   3.63747134572771*^9, 3.6374821884239*^9, 3.6374891602113805`*^9, 
   3.6374892134692264`*^9, 3.6374892656094694`*^9, 3.662365901853365*^9, 
   3.662725175832243*^9, 3.6627920162455935`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"criticalpoints", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], ",", 
       RowBox[{"y", "[", "t", "]"}]}], "}"}], "/.", 
     RowBox[{"critical", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6343856937241287`*^9, 3.634385798331595*^9}, {
  3.6343862337138405`*^9, 3.634386277559328*^9}, {3.6374701870151157`*^9, 
  3.6374701991558557`*^9}, {3.6374893359126806`*^9, 3.6374893462584925`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Gamma]"}], 
       RowBox[{"2", " ", "\[Lambda]"}]]}], ",", 
     FractionBox[
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"81", " ", 
          SuperscriptBox["\[Gamma]", "4"]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Gamma]", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"81", " ", 
                SuperscriptBox["\[Gamma]", "4"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Lambda]", "4"]}], "-", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Gamma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox["\[Lambda]", "4"]]]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "4"]}]}]]], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Gamma]"}], 
       RowBox[{"2", " ", "\[Lambda]"}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "81"}], " ", 
          SuperscriptBox["\[Gamma]", "4"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Gamma]", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"81", " ", 
                SuperscriptBox["\[Gamma]", "4"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Lambda]", "4"]}], "-", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Gamma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox["\[Lambda]", "4"]]]}]}], 
        RowBox[{
         RowBox[{"18", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Lambda]", "4"]}]}]]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.633681282240916*^9, 3.633681776999387*^9, 3.633683578593474*^9, 
   3.6336962388994226`*^9, 3.6343851497826233`*^9, 3.634385579571653*^9, {
   3.6343857724873934`*^9, 3.634385798666812*^9}, {3.6343860715028353`*^9, 
   3.634386082956993*^9}, 3.634386278115697*^9, 3.6374701140275087`*^9, 
   3.6374702004745026`*^9, 3.6374707505065303`*^9, 3.6374708174453297`*^9, 
   3.637470875598192*^9, {3.6374710469795475`*^9, 3.6374710558917723`*^9}, 
   3.6374821886200438`*^9, 3.6374891603569884`*^9, 3.637489213600317*^9, 
   3.637489265761566*^9, 3.637489347070092*^9, 3.6623659019864683`*^9, 
   3.6627251948676443`*^9, 3.662792016415628*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.633673575380025*^9, 3.6336735781518793`*^9}, 
   3.633673804577179*^9, {3.6336738434884033`*^9, 3.633673857730812*^9}, {
   3.633683562470895*^9, 3.633683564156094*^9}, 3.6336962160012455`*^9, {
   3.6374708039685116`*^9, 3.63747080428973*^9}, {3.637489199693116*^9, 
   3.6374891998912516`*^9}, {3.637489252576215*^9, 3.637489252832385*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6336735820333643`*^9, 3.633673584571499*^9}, 
   3.633673823780994*^9, 3.6336817557246623`*^9, {3.637470797975482*^9, 
   3.637470802187272*^9}, {3.637470863662078*^9, 3.6374708638652163`*^9}, {
   3.637489149069808*^9, 3.6374891496320148`*^9}, {3.6374892017367167`*^9, 
   3.637489201929844*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6149429037336845`*^9, 3.6149429044201384`*^9}, 
   3.6150192836709814`*^9}],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "criticalpoints", "]"}], "+", "1"}]}], ",", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"criticalpoints", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "&&", " ", 
        RowBox[{"(", 
         RowBox[{"0", "\[LessEqual]", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{
             RowBox[{"criticalpoints", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"criticalpoints", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"cp", "[", "i", "]"}], "=", 
        RowBox[{"criticalpoints", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"cp", "[", "i", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], "]"}], ";", 
     RowBox[{"i", "=", 
      RowBox[{"i", "+", "1"}]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6149428611043725`*^9, 3.6149428742527046`*^9}, {
   3.614942907099716*^9, 3.6149429454588995`*^9}, {3.6151193482755904`*^9, 
   3.6151193662080994`*^9}, {3.615197964683031*^9, 3.615198126232602*^9}, {
   3.6151987720608115`*^9, 3.6151987921071625`*^9}, {3.6152023517554045`*^9, 
   3.6152023572106934`*^9}, {3.6174342995888395`*^9, 
   3.6174343255006604`*^9}, {3.617434434322981*^9, 3.617434452149212*^9}, {
   3.631614955766178*^9, 3.631614956759152*^9}, 3.6336816253189816`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6623659191469727`*^9, 3.6623659220403194`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"critpoints1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"cp", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "criticalpoints", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6174343879235215`*^9, 3.6174344223595705`*^9}, {
   3.6316149660822763`*^9, 3.631614967011698*^9}, 3.662365929447052*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"729", "+", 
          RowBox[{"243", " ", 
           SqrtBox["5"]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"729", "-", 
          RowBox[{"243", " ", 
           SqrtBox["5"]}]}], ")"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6174344233094864`*^9, 3.617434457982114*^9}, 
   3.6174529174160085`*^9, 3.6174531599133234`*^9, 3.6175169998291903`*^9, 
   3.6175171337822013`*^9, 3.619430563341197*^9, 3.6194306071779757`*^9, 
   3.6194323252184963`*^9, 3.6303229229245653`*^9, 3.630332022500724*^9, 
   3.63039929397825*^9, 3.631614993417771*^9, 3.6336815657498713`*^9, 
   3.6336816291389627`*^9, 3.633681777200523*^9, 3.6336835788026085`*^9, 
   3.6336962391766076`*^9, 3.6343851499927664`*^9, 3.63438557976478*^9, 
   3.6343857771556745`*^9, {3.634386076587861*^9, 3.634386087557061*^9}, 
   3.634386282141528*^9, 3.6374701560604053`*^9, 3.6374702053083525`*^9, 
   3.6374707507176743`*^9, 3.6374708175824227`*^9, 3.637470875781315*^9, 
   3.637482188929761*^9, 3.637489160573137*^9, 3.6374892137604246`*^9, 
   3.6374892659106655`*^9, 3.637489354541816*^9, 3.6623659299561815`*^9, 
   3.6627252042312965`*^9, 3.6627920165767603`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"critpoints", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"critpoints1", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"critpoints1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"critpoints1", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"critpoints1", "[", 
     RowBox[{"[", "4", "]"}], "]"}], ",", 
    RowBox[{"critpoints1", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6623659324513116`*^9, 3.6623659657522345`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"729", "-", 
          RowBox[{"243", " ", 
           SqrtBox["5"]}]}], ")"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.662365966372131*^9, 3.6627252067938385`*^9, 
  3.6627920166116505`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"points", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"critpoints", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "0.03", "]"}], ",", "Black"}], "}"}]}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {GrayLevel[0], PointSize[0.03], AbsoluteThickness[1.6], 
     PointBox[{{0., -1.}, {-1., 0.}, {1., 0.}, {0., 1.}, {-0.5, 
      0.30901699437494745`}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-1., 1.}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.633681644393718*^9, 3.6336817777638936`*^9, 3.6336835794361353`*^9, 
   3.633696240006181*^9, 3.634385151152891*^9, 3.6343855801710505`*^9, 
   3.634385777867682*^9, {3.6343860672577677`*^9, 3.634386088179468*^9}, 
   3.6343862827609377`*^9, 3.6374702062639875`*^9, 3.637470751099925*^9, 
   3.637470818390957*^9, 3.6374708760925255`*^9, 3.63748219041174*^9, 
   3.637489161252588*^9, 3.6374892142042303`*^9, 3.6374892662979207`*^9, 
   3.6374893552803063`*^9, 3.6623659689084144`*^9, 3.662725208495472*^9, 
   3.6627920176384544`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pointlabels", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["B", "-"], ",", 
    SubscriptBox["A", "-"], ",", 
    SubscriptBox["A", "+"], ",", 
    SubscriptBox["B", "+"], ",", 
    SubscriptBox["C", "-"]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6157919306388855`*^9, 3.61579202473852*^9}, {
  3.615792253750928*^9, 3.61579226580519*^9}, {3.6157928663319097`*^9, 
  3.6157929640168924`*^9}, {3.615793035296172*^9, 3.615793038035513*^9}, {
  3.6157930863484*^9, 3.61579311831307*^9}, {3.616397496356064*^9, 
  3.6163974966484847`*^9}, {3.6174508891686444`*^9, 3.6174509643495493`*^9}, {
  3.6175170225942836`*^9, 3.617517036641997*^9}, {3.6175170935021677`*^9, 
  3.6175170992256927`*^9}, {3.631615015498396*^9, 3.631615024433055*^9}, {
  3.637489551036552*^9, 3.6374895733217125`*^9}, {3.637489610818259*^9, 
  3.6374896163043947`*^9}, {3.6374896671820583`*^9, 3.637489669938037*^9}, {
  3.662365973670895*^9, 3.662365974723844*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["B", "-"], ",", 
   SubscriptBox["A", "-"], ",", 
   SubscriptBox["A", "+"], ",", 
   SubscriptBox["B", "+"], ",", 
   SubscriptBox["C", "-"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6163975131668277`*^9, 3.616397608406314*^9, 3.6163985988839808`*^9, 
   3.6163987615227675`*^9, 3.616399636408898*^9, 3.616401093012745*^9, 
   3.6164744544461308`*^9, 3.6174509858626647`*^9, 3.617452924290813*^9, 
   3.6174531670533457`*^9, 3.617517009675275*^9, 3.6175171414256334`*^9, 
   3.619430567894574*^9, 3.619430610752756*^9, 3.619432328098954*^9, 
   3.630322930960588*^9, 3.630332032475083*^9, 3.6303993029113674`*^9, 
   3.63161502516354*^9, 3.6374895797934375`*^9, 3.6374896310298595`*^9, 
   3.63748967055158*^9, {3.6623659705736017`*^9, 3.662365975060796*^9}, 
   3.6627252105112753`*^9, 3.662792018067685*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"labelledpoints", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"critpoints", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"critpoints", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"pointlabels", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "critpoints", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6157918905596557`*^9, 3.6157919248110123`*^9}, {
  3.615792043398572*^9, 3.6157920669519*^9}, {3.6157924372311993`*^9, 
  3.6157924552869062`*^9}, {3.617450851402606*^9, 3.617450856803419*^9}, {
  3.617450991857745*^9, 3.6174509970199804`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     SubscriptBox["B", "-"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     SubscriptBox["A", "-"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     SubscriptBox["A", "+"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     SubscriptBox["B", "+"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"729", "-", 
          RowBox[{"243", " ", 
           SqrtBox["5"]}]}], ")"}]}]]}], ",", 
     SubscriptBox["C", "-"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+KC3N6KyR9eOf6zLpgIonsZ/q4A0SZs5pxTgHSRhXwh
iA6Tf1ABohV+ehlMB9IpW8xE5wHpb/Mfvdr18ZXjIUHPLyDaKDVXaDeQZtup
Kgmia4N4VUF0xOQ7C0B0FY/hVhDt0NCrtAdIf/JdeANEu2w8t+oBkPZiul63
9/Mrx4CzM6aBaFXXE4tA9Artrvx9QFruzqNeEP3M2GzXXSAtcW7dKRAd8umP
SMv3V47RCRFSIJpxAvNHEO2xO36eF89rR4NkAQF/IJ3Zde9FPpCWeDO97SDf
a8ffi3O/fZV87Tjl4vffIDrgxWOGb0BaKpRncYbna8ewrhJuCa/Xjre2Oq2y
ANIAi9Cqjw==
  "]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.614943670262394*^9, 3.614943673686431*^9}, {
  3.6174511691984777`*^9, 3.617451169941968*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"labels", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", "26"}], "]"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.06", ",", "0.09"}], "}"}], "+", " ", 
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}]}]}], "]"}], "&"}], "/@",
     "labelledpoints"}]}]}]], "Input",
 CellChangeTimes->{{3.6149412145680823`*^9, 3.6149412357692504`*^9}, {
   3.614943000047805*^9, 3.6149430335479712`*^9}, {3.6149433464218035`*^9, 
   3.614943382559141*^9}, 3.615019386507141*^9, {3.615022463165491*^9, 
   3.615022544746354*^9}, {3.6150229631233473`*^9, 3.615022999601777*^9}, {
   3.6151193848248215`*^9, 3.6151193873567514`*^9}, {3.6157905293308415`*^9, 
   3.6157905301159363`*^9}, {3.615791856966525*^9, 3.6157918778290834`*^9}, {
   3.6157922848554115`*^9, 3.615792303113139*^9}, {3.6157923650717373`*^9, 
   3.615792417670579*^9}, {3.6157924662648945`*^9, 3.615792478447792*^9}, {
   3.615793400349019*^9, 3.6157934218545713`*^9}, {3.615793478676804*^9, 
   3.6157936165573053`*^9}, {3.6174510043460665`*^9, 
   3.6174510518272085`*^9}, {3.6174511784704065`*^9, 
   3.6174511790607967`*^9}, {3.6174512777552495`*^9, 
   3.6174512803903017`*^9}, {3.6174513514600058`*^9, 3.617451410390029*^9}, {
   3.6174514503470955`*^9, 3.617451458422531*^9}, {3.6174520078385863`*^9, 
   3.6174520112147727`*^9}, {3.6174525013918076`*^9, 
   3.6174525552440186`*^9}, {3.6174525855153*^9, 3.6174526285893517`*^9}, {
   3.619430593268339*^9, 3.619430596717029*^9}, {3.619430798936775*^9, 
   3.6194308116424603`*^9}, {3.6194308502054667`*^9, 3.619430850640757*^9}, {
   3.662725314164001*^9, 3.662725316449134*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["B", "-"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{"0.06`", ",", 
       RowBox[{"-", "0.91`"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.94`"}], ",", "0.09`"}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["A", "+"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{"1.06`", ",", "0.09`"}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["B", "+"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{"0.06`", ",", "1.09`"}], "}"}]}], "]"}], ",", 
   RowBox[{"Text", "[", 
    RowBox[{
     StyleBox[
      SubscriptBox["C", "-"],
      StripOnInput->False,
      FontSize->26], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.44`"}], ",", "0.3990169943749474`"}], "}"}]}], "]"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.6157927033391623`*^9, 3.6157932259086328`*^9, {3.6157934118686943`*^9, 
   3.6157934222608414`*^9}, {3.615793561563896*^9, 3.615793585910754*^9}, 
   3.6157936173558345`*^9, 3.615794057138747*^9, 3.6157941191709337`*^9, 
   3.6157996825740643`*^9, 3.6158138018586187`*^9, 3.616397145910334*^9, 
   3.616397218419079*^9, 3.616397459554694*^9, 3.6163975133079224`*^9, 
   3.6163976085350637`*^9, 3.616398598963032*^9, 3.6163987615958133`*^9, 
   3.616399636491951*^9, 3.6164010931733646`*^9, 3.616474456651239*^9, 
   3.6174510574515166`*^9, {3.6174511727579327`*^9, 3.6174511909962215`*^9}, {
   3.617451282208314*^9, 3.6174512883309655`*^9}, 3.617451354331773*^9, {
   3.617451387762768*^9, 3.6174514110294514`*^9}, 3.6174514598024435`*^9, 
   3.6174520118291764`*^9, 3.6174525044232597`*^9, 3.617452555657651*^9, {
   3.617452588831685*^9, 3.6174526291457195`*^9}, 3.6174529245395365`*^9, 
   3.6174531672294626`*^9, 3.617517009831925*^9, 3.6175171415096903`*^9, 
   3.619430567981633*^9, 3.6194306108598413`*^9, {3.619430801685115*^9, 
   3.6194308119956927`*^9}, 3.6194308514512963`*^9, 3.6194323281343403`*^9, 
   3.6303229311407104`*^9, 3.6303320326542015`*^9, 3.6303993031225123`*^9, 
   3.6316150318927765`*^9, 3.637489634409545*^9, 3.6374896737563777`*^9, 
   3.6623659791198545`*^9, 3.662725214535043*^9, 3.6627253167193155`*^9, 
   3.662792018181736*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"boundary", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"y", "^", "2"}]}], "\[LessEqual]", "1"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "White"}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"x", ",", "20"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"y", ",", "20"}], "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6173593232860036`*^9, 3.6173594475826607`*^9}, {
  3.6336816574809227`*^9, 3.633681678329893*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJydmn9sltUVxws6EpidG8EBVRkasO2YDBte0nTCddQxtpBZOgeVuMIcIBSG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   "], {{
     {GrayLevel[1], AbsoluteThickness[1.6], Opacity[1], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmgnYj1Xzx+9z7oTsu4Ts+xLZd1psRbz/NvsSEtkiEqJEIoVUSkWKkkqb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         "]], PolygonBox[CompressedData["
1:eJwtlnmwl1Mcxn/nHI3tKkmytiraLClE2rd72/fF1kq30qqUSl260qZNmxYp
6bbeWynRaCaMRKSGoZloRsk2/hAZEfk8nt8fz7zPc77nnPd9z3c7VQaM7Doi
ZjKZ3eAi0ChlMgsZuCdkMgPBJegmYAG8DagFfxF7XXgf8DX8G9BNc1k/Et4f
DEWPAdvgxawpw7MKujY8FyyGbwLTGF+LPgUvz/o5yXto7S7wGXwLY6V4NkVf
Dm8JXoLngRHwKdm9u4PL0M3BInguyMd2DNSEt2D/U/DOoBd6PFgM1wGMht8P
JrJ2bvK78/XP2E6AJ4P/MRd+HIyFVwbn4f+Ap+G3gz/gZ8HVwWcwnr2eBzvh
g8EN8Eoag18P3mFuEfq8vp/vO43+LprrG/+FDweT4ZPAKObOQFeH9wA10LPR
teC9QT109+i5c8Gf8HPRvqoNCrH/jH4q+Js6wk+CccFnlI99CHgGvgr8hu13
MAR+BXgQvgz7Idn4xnHo0ugO8h84ij4DJgSv6RB95jrrniAyNyXHVgPwF7a/
wcTgmNoJL8FelmdV9CM8V6A/hwdwL7wjWAbfCg5h36w9eTZGl4FfBabCK4By
8AqgAH4tuAveHiyFbwEfsm4TOvBshP6B5/dgP/82CD0d2/vRXGd2QcmimNNe
oCF8HmP14QOUE/AljB2An2Tqe+iN6AvBOTUdvQ59Gl4t49jrDR4LjsFe8MV6
Z/A37EFvR5fjeTNjP/L8KTpWj2KfD9+KPYfn3Yzt5rkAvS84RvRtY5PPSt+4
Bv0Aehi8tWJI6/QP8A3yEfo+9Hx4kXJCZ5PsK41Nhd8KXoAXg5uSY1qxXAia
K/bR0+Cv6p+Tz0xnpXdcp/xFPwt/Tj7RWjA9eKxF9BzZ1oJW6BuT916nOfD6
qkHwHcq55BxU7s0CL6Mfjo7NI8Gx+pH+OThmF6E7RdeC/ejl6OXZ2DkMlqL7
RvvuYLAvP0A3DPapfLM/e9byURf4bcnvXg+mweuAmfAScCe8G3Nmw+eArtE5
qtx8HRQkz5FtO6gKr6wzhc9QzDG/Grpr8Fhr1bpk22vBubJDuZJxzmwB8xjb
g60SuAOeB5YEf8N27PPRexV/oBt8FGPLdXbyGbyVxuDt9L3wi5NjRXOawnuA
lfCFqjHMb5Nce+qAxsl7ai/1DM0drRwOXtM9uaeol2isJ3xMdK1ZDZolj4mr
hveGj8X+imJX8ZE8Jq4e0Cu55qvWa841yTGk2FHOX5r8zfpW1bSyyTGq2FSN
UK60j85F5YxiUTGnWFNMPhGdE8oF5fzQaJ/L16pZFZN9Il+opg+L9rF8q57Q
D3v/5NpXI7iWK+eUa6rps5RL4HH4G8G1c2YyVw1V7fuUsSbBNfAL+BrGTig3
wCD9C/rb4J6jvWaAZsF79oX3Se6V8mkXeOfktaoBR3T26GPBawborNHH4Tmg
Q3LOKddUcx/FvhL9JTwT3DumoLcF95BV0T1UvbOlzjy5Z6lXac7B6BxTbikn
H4rOQeXeGbb8JDqHlbv65yvh46NruXqMenFedK9XTy6Cb2NOadUJnZlqe7aW
q6ZWR0/I2pRDbZNrmGrX/3cQ+Q79i2KF978l36DPoeuh18ke3dv0y8XyPfZf
dd7or9CDo23t5UP5HvvZ4JycDF8fbdOdYW90DVLtUc9ul1wDlPvqSYui7wy6
K6jm6O60NfpdZbK1vlNyr8nJ3h32Rfd23SF0Fhui72I6E92dDkf7slS2F70b
3TvUk9Q7P472ZcrWhnbRdzHVCJ3F29GxqzNRbWkbfVaqMeqdB6J9F7KxsSL6
rqYY0VnsyvYunYlia3V0bCjGFMsDo+8WiukxyTVFtWQjqIm+JZmr59RNvkPq
7qgaO4m5w5PvYhVBg+Qer96uHqHap5qsWqwaWD75TqC7gHqUfFmSvWvIp8ql
tdG1Tzml2NgcvbdiRHfVgujaqjurcqdf9N1EOaTeXhhdW9Xj1bvfjI4l9fD/
AH6bWFw=
         "]]}]}, {}, {}, {}, {}}, 
    {GrayLevel[0], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1Hecz3UcwPHf3WmgUiGVlpIUUilEQ4VsZTt3zrxDnJEzEiJRyI7ILoXs
MspeGSmzSKgUTRraIc/3wx9Pr8/78338zu8+3+/3irTqXC87KZFI5PjnbHIi
0Ucb6D0piUQ9fYoznKa0vTt50roD//EvI7jDfjr/WP/NXwxnDbPtr9ZjHGcV
4+w9od9Qm5bmFmTwovl93rJ+T4+ynMXmFfo8S3nT/K5+xRIWmd/R/rFmlnmh
fsl8FpoXaD86WffVbK2hX/B4/C7mOXqEw/EdWGBvtvamqHUvvVXTuIWe5pv0
ZopQ1XyD3khhruc6qti/Vq9moHOubL7G+jG9SguRn4IU4FH7V+iV5KOH+XJt
xmXkmC/V7voGr9OWA3E2cS9dm6XP6iGtTkfrPnFf9Rl9Oz5rPVczqcZI87z4
HAOYaX5Os6jJKPNiHcgL8f+aB2k7ajHavEwH09l6iHbRfnHmfG2uwxjrl/Qz
2lOXsfZW6lC6Wg/TYro27o++rN30Nm6nOP2pRnVKUIqS8Z3j3nJX/BznXd9n
77YeQE1qUYb7uDfuCbWpQ3meZqTP3K/r4vvpfEZZd9fRup5XrBvrt3zH5nhG
7W3SQfpjnJMOjnvIWHOOjtMPGG/dVH8ilQnmbfoq26Nxz/Uk6UwyfxTlY14z
N9dfaMEU826dTJs4/3inGBrnzW/29zDMeq/+zilaM93eJzqNC+MdjfedT80P
6nS9KP42kEkXc319iIe5mAZk0dW1hlqJ3HH/3YN22p5urjXSR+I5J0+cIR3i
3F1rEu8Flckb50Mq+12rojP0knjXmGk9Q9voH/zJPqbaaxnPIMPj2aE3U+I9
ieefqfG7aiv9lZ3MM+/Sz+Ns4xzNGfozH8Y7Y96hB5kYzGl6gi3MNW+N84yf
ywTrXtpEs+N5oad5vP7A92xgjr2NeoHmYoz1A3FvSSGZJCpSgUaudyJh/b+W
07I0jPc8+fzf83Pjbb1u
      "]]}}],
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{
    FormBox[
     StyleBox["x", 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["y", 20, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
    "AxesInFront" -> True},
  PlotRange->{{-1, 1}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6173593601719217`*^9, 3.617359448335774*^9}, 
   3.6336735064352884`*^9, {3.633681660271302*^9, 3.6336816790451813`*^9}, 
   3.6336817806639395`*^9, 3.6336835819282193`*^9, 3.6336962438324857`*^9, 
   3.634385154808762*^9, 3.6343855825361547`*^9, 3.6343857793987193`*^9, 
   3.634386088929971*^9, 3.63438628382638*^9, 3.6374701626141253`*^9, 
   3.6374702072491713`*^9, 3.6374707534556017`*^9, 3.637470821433504*^9, 
   3.637470878130103*^9, 3.6374821948180313`*^9, 3.6374891641253843`*^9, 
   3.637489216315009*^9, 3.6374892686470056`*^9, 3.662365980352109*^9, 
   3.66272521581089*^9, 3.6627920185560517`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "t", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
       RowBox[{"w", " ", "\[Alpha]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}], "+", 
    RowBox[{"w", " ", 
     SuperscriptBox[
      RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"H0", " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"(", "H0", ")"}], 
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], "-", 
        RowBox[{"2", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"y", "[", "t", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"H", "[", "t", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], ")"}], 
       RowBox[{
        FractionBox["\[Alpha]", "2"], "+", "\[Beta]"}]]}], 
     RowBox[{"H", "[", "t", "]"}]]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.63748221808327*^9, 3.6374822230461817`*^9}, {
  3.637482561098811*^9, 3.6374825661387386`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"x", "[", "t", "]"}], "2"], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"y", "[", "t", "]"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "t", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"y", "[", "t", "]"}], "2"]}]]}]}]], "Output",
 CellChangeTimes->{3.6374822233854027`*^9, 3.637489164814539*^9, 
  3.637489217280222*^9, 3.637489269405079*^9, 3.6623659818134546`*^9, 
  3.662725217705969*^9, 3.6627920186406975`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"acceleration", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{"weff", "<", 
     FractionBox[
      RowBox[{"-", "1"}], "3"]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", "Black"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.637482118882449*^9, 3.6374821574740686`*^9}, {
  3.6374822290350776`*^9, 3.637482239910593*^9}, {3.6374825741548977`*^9, 
  3.63748259185177*^9}, {3.637489296744113*^9, 3.6374893057231884`*^9}, {
  3.662366466644886*^9, 3.662366480464048*^9}, {3.6627251246629906`*^9, 
  3.6627251253331585`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Less", "::", "nord"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Invalid comparison with \
\[NoBreak]\\!\\(\\(\\(0.999789274260399` \[VeryThinSpace]\\)\\) + \
\\(\\(0.9996839058381762`\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] attempted. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/nord\\\", \
ButtonNote -> \\\"Less::nord\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.6374825930348115`*^9, 3.6374891652938523`*^9, 3.637489217733591*^9, 
   3.637489269832963*^9, 3.6374893061925*^9, 3.6623659827365484`*^9, {
   3.662366474967602*^9, 3.6623664813042707`*^9}, 3.662725222386821*^9, 
   3.6627920191276655`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Less", "::", "nord"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Invalid comparison with \
\[NoBreak]\\!\\(\\(\\(0.999789274260399` \[VeryThinSpace]\\)\\) + \
\\(\\(0.9996839058381762`\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] attempted. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/nord\\\", \
ButtonNote -> \\\"Less::nord\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.6374825930348115`*^9, 3.6374891652938523`*^9, 3.637489217733591*^9, 
   3.637489269832963*^9, 3.6374893061925*^9, 3.6623659827365484`*^9, {
   3.662366474967602*^9, 3.6623664813042707`*^9}, 3.662725222386821*^9, 
   3.6627920192367487`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Less", "::", "nord"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Invalid comparison with \
\[NoBreak]\\!\\(\\(\\(0.9999997894736954` \[VeryThinSpace]\\)\\) + \
\\(\\(0.9999996842105375`\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] attempted. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/nord\\\", \
ButtonNote -> \\\"Less::nord\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.6374825930348115`*^9, 3.6374891652938523`*^9, 3.637489217733591*^9, 
   3.637489269832963*^9, 3.6374893061925*^9, 3.6623659827365484`*^9, {
   3.662366474967602*^9, 3.6623664813042707`*^9}, 3.662725222386821*^9, 
   3.662792019361848*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Less :: \
nord\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.6374825930348115`*^9, 3.6374891652938523`*^9, 3.637489217733591*^9, 
   3.637489269832963*^9, 3.6374893061925*^9, 3.6623659827365484`*^9, {
   3.662366474967602*^9, 3.6623664813042707`*^9}, 3.662725222386821*^9, 
   3.6627920194369116`*^9}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxllgtMk1cUx5HMjTnYHPMxO434yFZkLEytio+dbZ2woCBpXATn6mORPWok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   "], {{
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      0.3], EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwBewKE/SFib1JiAgAAAM4AAAADAAAATEsdV0U5CgQFYmFeCQMENCoeIAMI
Ny0hEAkKWwgOEgsMIwcNEQoLDwgJBAoJXgoFFQ4PFg8QOxUaPhYbUicUFxAR
Wk4lSEIXIiAHSzkETQ4UHx0DAwkIRR4FWFQSYSELNSkgCA8OJBIMTk0TCxIR
CRAPChEQDhUUWVgmEBcWPhoVDxYVUjsZVBcRICkDWw0HAx0EYF8eKyEGCyEM
ByAIMR8DQhsWMiIHUVAnLiQMSUgoLyMNVSgXMCYSYCoGNisGIywHLDIHIS0M
OC4MWi8NJDASBDkFKTEDOjkBRzQeHzMdKjYGKzchLTgMIjUgVzoCQ0IcOzwZ
PDsaPTwaPz4bFj4VFTsUPj8aP0AaF0IWQT8bQkMbQ0QbOUUFRkUCRUYeRkce
KEgXOUsBS0wBHUsESEkcSkkoXVxNTk8lT04TJ1AUUE0UTVATXU4NQkgcUFET
O1IUVVYoUlMnElQRVVQYVFUXVlUYRVcCU1IZVFgYOlc5JlgSTloNWFkYL1ol
CFsHXFsOW1wNrowsv6sBzWkukK8vdMECpcA6wZwCymYrY3MBuoNBiNIpCl4L
kqIYbKETw8VJt4E9xpZKqGowjNMskX0lvrtDTl1NrKU6X14FHl8FTVwOXF0N
b6MZX2JeYWIGlX8n040sIWEG0okpKmAeXmELX2AGxKQcspAvd8sio20Zf5Qn
abAuom4YsXwlj80uhLxEfbElarMwfqkmqpMmqaomgJkopHIcgrlAyYoqe6Yk
ea0jc78BzI4tnIYCtW8ZtLY8cr0cyGQfZckqdcgfi8ormpszaMwtpqcknp00
Yl8GoWsTrXgjy2ci74mi7Q==
         "]], 
        PolygonBox[{{148, 207, 81, 39}, {160, 104, 45, 55}, {159, 136, 41, 
         53}, {107, 206, 79, 19}, {157, 101, 42, 52}, {109, 208, 83, 25}, {
         131, 184, 63, 65}, {151, 117, 31, 49}, {134, 194, 70, 2}, {152, 119, 
         34, 50}, {110, 209, 86, 24}, {112, 183, 61, 26}, {135, 158, 52, 
         71}, {102, 160, 55, 43}, {142, 122, 56, 45}, {155, 133, 29, 51}, {
         138, 118, 54, 42}, {182, 181, 25, 60}, {199, 99, 1, 76}, {103, 159, 
         53, 34}, {209, 128, 40, 86}, {100, 154, 51, 31}, {153, 198, 74, 
         40}, {171, 172, 58, 1}, {167, 168, 48, 36}, {137, 151, 49, 41}, {192,
          116, 2, 58}, {124, 178, 47, 37}, {141, 152, 50, 44}, {120, 174, 44, 
         35}, {118, 139, 43, 54}, {208, 149, 39, 83}, {207, 108, 19, 81}, {
         147, 212, 89, 38}, {150, 195, 73, 74}, {122, 143, 46, 56}, {179, 126,
          38, 48}, {176, 123, 36, 46}, {133, 199, 76, 29}, {129, 180, 60, 
         61}, {206, 145, 37, 79}, {175, 121, 35, 47}, {194, 135, 71, 70}, {
         187, 132, 68, 67}, {185, 112, 26, 64}, {113, 186, 65, 27}, {189, 190,
          67, 28}, {188, 113, 27, 68}, {197, 196, 28, 73}, {184, 130, 64, 
         63}, {212, 146, 24, 89}}]}]}, {}, {}, {}, {}}, 
    {GrayLevel[0], AbsoluteThickness[1.6], 
     LineBox[{172, 165, 192, 116, 193, 156, 134, 194, 135, 158, 157, 101, 201,
       138, 118, 139, 202, 102, 160, 104, 204, 142, 122, 143, 205, 105, 176, 
      123, 166, 167, 168, 106, 179, 126, 169, 170, 147, 212, 146, 162, 110, 
      209, 128, 153, 198, 150, 195, 197, 196, 164, 114, 189, 190, 187, 132, 
      188, 113, 186, 131, 184, 130, 185, 112, 183, 129, 180, 182, 181, 111, 
      163, 109, 208, 149, 127, 148, 207, 108, 161, 107, 206, 145, 125, 177, 
      124, 178, 144, 175, 121, 173, 120, 174, 140, 211, 141, 152, 119, 203, 
      103, 159, 136, 210, 137, 151, 117, 200, 100, 154, 155, 133, 199, 99, 
      115, 191, 171, 172}]}}],
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
    "AxesInFront" -> True},
  PlotRange->{{-1, 1}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.637482196102889*^9, {3.6374822306486716`*^9, 3.6374822409203835`*^9}, {
   3.637482575221919*^9, 3.6374825934470806`*^9}, 3.6374891657931843`*^9, 
   3.637489218098838*^9, 3.6374892701711855`*^9, 3.6374893065282516`*^9, 
   3.6623659833350315`*^9, {3.66236647505817*^9, 3.6623664818798013`*^9}, 
   3.662725223189351*^9, 3.662792019716138*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stream", "=", 
  RowBox[{"StreamPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "t", "]"}], "3"]}], "-", 
         RowBox[{"2", " ", "\[Lambda]", " ", 
          RowBox[{"y", "[", "t", "]"}], " ", 
          RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"w", " ", 
             SuperscriptBox[
              RowBox[{"y", "[", "t", "]"}], "2"]}], "-", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"y", "[", "t", "]"}], " ", 
             RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
            RowBox[{"w", " ", 
             SuperscriptBox[
              RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "w", " ", 
          SuperscriptBox[
           RowBox[{"y", "[", "t", "]"}], "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Gamma]"}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"x", "[", "t", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[Sigma]", "[", "t", "]"}]}], "-", 
         RowBox[{"3", " ", "\[Gamma]", " ", 
          SuperscriptBox[
           RowBox[{"y", "[", "t", "]"}], "2"], " ", 
          RowBox[{"\[Sigma]", "[", "t", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"y", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "t", "]"}], "2"], "+", 
            RowBox[{"w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "t", "]"}], "2"]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "[", "t", "]"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"StreamStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "12"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6173588169098206`*^9, {3.6173591606887827`*^9, 3.617359163196848*^9}, {
   3.6173600575701065`*^9, 3.6173601422548594`*^9}, {3.63367348943862*^9, 
   3.6336734933195443`*^9}, {3.6336735275320435`*^9, 
   3.6336735444544497`*^9}, {3.633673733821336*^9, 3.633673757272215*^9}, {
   3.633697047825613*^9, 3.633697051578161*^9}, {3.634385549264106*^9, 
   3.6343855538011403`*^9}, {3.634385589349543*^9, 3.6343856010907497`*^9}, {
   3.63747072180127*^9, 3.637470732329522*^9}, {3.6627252739430294`*^9, 
   3.6627252781117945`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9761234814258074, 
       0.14564245328897713`}, {-0.9726742942518037, 
       0.1411712416151032}, {-0.9685674978109243, 
       0.1324667985110321}, {-0.9635706241488088, 
       0.11891296133276573`}, {-0.9570910726158319, 
       0.0994208484991918}, {-0.9483155070528761, 
       0.07297356846357214}, {-0.9374340966767395, 
       0.04228855963655276}, {-0.9224566919565017, 
       0.004571024156089985}, {-0.9161171774417084, -0.009791085995549467}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9144316309289249, -0.013609675672380223`}, \
{-0.9129235132126718, -0.017026302089422386`}, {-0.9017112370470124, \
-0.040464153995963446`}, {-0.8884327830222852, -0.06584799977376618}, \
{-0.8728756558785624, -0.09291032803331434}, {-0.8606993691895886, \
-0.11267036562921537`}, {-0.8471636996398362, -0.13314917794787526`}, \
{-0.8321767590440803, -0.15419091056516265`}, {-0.8298621972536355, \
-0.15719419366445705`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8273142306900221, -0.16050033349172738`}, \
{-0.8156466592170961, -0.1756397090569462}, {-0.7974225715438832, \
-0.19742502739815107`}, {-0.7774008197532614, -0.21940807284445724`}, \
{-0.755560244175737, -0.24133062089286533`}, {-0.7318796851418163, \
-0.262934447040376}, {-0.7111260521426901, -0.2797508442117253}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.7078830037298554, -0.28237864389183137`}, \
{-0.7008075470295783, -0.2881117938442062}, {-0.6668116769712114, \
-0.31205963240958146`}, {-0.6488038950448712, -0.32341148709541595`}, \
{-0.630169043231169, -0.3342627659127176}, {-0.6109417425631614, \
-0.3445490692585135}, {-0.5911566140739047, -0.35420599752983034`}, \
{-0.5639811083215847, -0.3659341467161936}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.560064797077163, -0.3673776389977619}, \
{-0.5356143443805412, -0.3763447999266101}, {-0.5065315625311982, \
-0.38515402076587746`}, {-0.4767642081526352, -0.39226940166841445`}, \
{-0.44641344313896997`, -0.39750657834538666`}, {-0.41561341515255856`, \
-0.40071644612063806`}, {-0.39746538576424995`, -0.4013563888508532}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3932939283361832, -0.4015034843728173}, \
{-0.3845559969501745, -0.4018116046402}, {-0.3534330612885911, \
-0.40070465355010354`}, {-0.32242087835316635`, -0.3972426576632659}, \
{-0.29170820038639067`, -0.3913251096590953}, {-0.2615056232307362, \
-0.3829432509833604}, {-0.23202374272867501`, -0.37208832308182965`}, \
{-0.23036623879835824`, -0.37130603785464156`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.22659148604901158`, -0.36952448351978257`}, \
{-0.20345054653639874`, -0.3586027506702495}, {-0.17599210885912348`, \
-0.342448011848384}, {-0.1498861553628582, -0.3237939281380284}, \
{-0.1253704117136119, -0.30281032106097744`}, {-0.10998870111941253`, \
-0.2875276818682793}, {-0.09550326709116232, -0.2712642469461354}, \
{-0.0944526241816283, -0.2699310128059966}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.09186909278896084, -0.26665258944867115`}, \
{-0.08191410962886125, -0.25402001629454557`}, {-0.06922122873250937, \
-0.23579498991350986`}, {-0.05751597101272961, -0.2166995088375009}, \
{-0.04688968308014488, -0.19684391410099092`}, {-0.037342364934755234`, \
-0.17622820570398023`}, {-0.02887401657656065, -0.15485238364646864`}, \
{-0.021532376223870543`, -0.13287330090309268`}, {-0.017590195029314987`, \
-0.11853852484425415`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.01648338784455662, -0.11451389169047202`}, \
{-0.015365182094994337`, -0.11044781044848886`}, {-0.010372434189932033`, \
-0.08757591228265718}, {-0.006554132508683632, -0.06425760640559762}, \
{-0.002173940894405978, -0.03234370480725019}, {5.239223735416961*^-6, 
       6.957047776698811*^-6}, {-0.0019753247332961682`, 
       0.03185756715578862}, {-0.004304994418295375, 0.05087180229684027}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.004812613118082693, 
       0.05501487089660799}, {-0.005829771871034699, 
       0.06331668974626817}, {-0.010552512393367965`, 
       0.09446045496652229}, {-0.0170118396848907, 
       0.1249735054463256}, {-0.02506600944949873, 
       0.15468173580841982`}, {-0.034573277391087884`, 
       0.18341104067554673`}, {-0.04537217985583296, 
       0.21103488845465668`}, {-0.047516920958794326`, 
       0.21577990958127247`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.04923612176774659, 
       0.2195834661728395}, {-0.057301253189908745`, 
       0.23742674755270005`}, {-0.07185529428164396, 
       0.26542938011198963`}, {-0.08744729734538426, 
       0.2918040602558234}, {-0.10380438017169796`, 
       0.31640238288961825`}, {-0.12065366055115327`, 
       0.3390759429187904}, {-0.13783455487752963`, 
       0.35987190239314926`}, {-0.1381169334514951, 0.3601812147406576}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.14093116618614163`, 
       0.36326387402802607`}, {-0.1552506501750128, 
       0.3789491760164424}, {-0.17272532017978062`, 
       0.3963269876749944}, {-0.19008193862801087`, 
       0.41202456125512976`}, {-0.2241214177120422, 
       0.4388054860561901}, {-0.25672988114147377`, 
       0.46014493417170316`}, {-0.2702681368230223, 0.46747371747752253`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2739388494113074, 
       0.4694608166851516}, {-0.28742828087745426`, 
       0.47676316954799713`}, {-0.31609117808414994`, 
       0.4894225344910201}, {-0.35470522067398946`, 
       0.5021828760539501}, {-0.388782769404185, 
       0.509385219791734}, {-0.41851766424751335`, 
       0.5125031064097936}, {-0.4334104324403177, 0.5125148070066208}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.43758448124363836`, 
       0.5125180863742678}, {-0.44449076225899775`, 
       0.512523512337305}, {-0.48683331067398633`, 
       0.5063188787602705}, {-0.5189491211765663, 
       0.49468438097733985`}, {-0.5531838461713805, 
       0.47075460346971965`}, {-0.5744351405131641, 
       0.44266545479618713`}, {-0.5765682714590015, 0.4369385135430968}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.5780252088676655, 
       0.4330269885778192}, {-0.5857976149348673, 
       0.41215995599883454`}, {-0.588947698346435, 
       0.3805736114919144}, {-0.5857938845011403, 
       0.3523919001330791}, {-0.5774060827619433, 
       0.32598427225159393`}, {-0.5649156963574888, 
       0.3028669345673315}, {-0.5494541285164226, 
       0.2845560938001645}, {-0.5436940225573446, 0.2812435705717273}}]}, 
     {Arrowheads[{{0.014642888129103278`, 1.}}], 
      ArrowBox[{{-0.540075637724062, 
       0.27916270888362177`}, {-0.5151883133994477, 
       0.26485049995819254`}, {-0.49209588871585497`, 
       0.2660094237476924}, {-0.47876746561683436`, 
       0.2780525173575531}, {-0.4753653384443893, 
       0.29402380045522597`}, {-0.4780853506764738, 
       0.3048150330552976}, {-0.48331052857950313`, 
       0.3132265821507969}, {-0.48944574852469225`, 
       0.318585833012948}, {-0.4958781434014337, 0.3211890252013352}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9971409967729806, -0.07358220184537828}, \
{-0.9948308280146276, -0.0999986152446556}, {-0.9929948512156594, \
-0.11614929014843728`}, {-0.9905183630976185, -0.13477873683522815`}, \
{-0.9872047766890684, -0.15627008036211426`}, {-0.9852033482704828, \
-0.16813178875240198`}, {-0.9829269417867161, -0.18071743949895377`}, \
{-0.9775679530198045, -0.20463328696107966`}, {-0.9705285651177807, \
-0.2323910364094382}, {-0.9689714194743908, -0.23786056555730972`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9678285046884899, -0.2418750941671124}, \
{-0.9615437460835105, -0.2639505310558785}, {-0.9499956180472545, \
-0.29947017169435214`}, {-0.9439841628714465, -0.31677137474346867`}, \
{-0.9373256778722794, -0.3348082302996717}, {-0.9291478506999142, \
-0.3555274940513323}, {-0.9200227390761532, -0.3771397391928156}, \
{-0.9103933672446892, -0.3984476497714592}}]}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.9086061656726564, -0.4022193989169548}, \
{-0.8985934869090251, -0.4229213161264115}, {-0.8860926878763833, \
-0.4470284016732997}, {-0.8722512874137958, -0.4719039761195619}, \
{-0.8570290397712291, -0.49730279784392084`}, {-0.8402930163015829, \
-0.5231409538774756}, {-0.8243510938312295, -0.5460953824138348}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.8219669849901344, -0.5495214962924071}, \
{-0.802279641881051, -0.5761352688721736}, {-0.7809571891387642, \
-0.6029838435315366}, {-0.7580307569865958, -0.6296565838965344}, \
{-0.7335003454245456, -0.6561534899671677}, {-0.7135661760708404, \
-0.6762300512661347}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.7106251994950096, -0.6791920355583229}, \
{-0.707365954452613, -0.6824745617434366}, {-0.6798029317374711, \
-0.7082597240292062}, {-0.6509866249457924, -0.733148901628342}, \
{-0.6209170340775769, -0.757142094540844}, {-0.5895941591328241, \
-0.7802393027667127}, {-0.5820866852132681, -0.7854327705100371}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5786539550494386, -0.7878074405479771}, \
{-0.5709877957241853, -0.7931106825701943}, {-0.5521087093350447, \
-0.8055378182132253}, {-0.5329568999654023, -0.8175207096958059}, \
{-0.5135323676152577, -0.8290593570179361}, {-0.49390268087571465`, \
-0.8401236988036334}, {-0.4741354083378766, -0.8506836736769152}, \
{-0.4542305500017434, -0.8607392816377818}, {-0.4341881058673148, \
-0.8702905226862333}, {-0.4338172979686109, -0.8704571324748125}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.43000991746849143`, -0.8721678480835754}, \
{-0.4140730900007169, -0.8793285139278292}, {-0.3939505164680759, \
-0.8878443724681295}, {-0.3536826964046635, -0.9033096914448429}, \
{-0.32972006105644525`, -0.9115442907989075}, {-0.30586857732996947`, \
-0.9190513326426613}, {-0.2821668550081955, -0.9258450807211314}, \
{-0.2729656132134758, -0.928230065073401}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.26892508990889274`, -0.9292773785851426}, \
{-0.2586535038740833, -0.9319397987793461}, {-0.23535926629135143`, \
-0.937354552671944}, {-0.2123148846237184, -0.942108408253564}, \
{-0.17975392867558598`, -0.9478089210183019}, {-0.14781250540319363`, \
-0.9522611342765367}, {-0.11653360977022227`, -0.9555326199289723}, \
{-0.10441755608715526`, -0.9564421891487251}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.10025521839430841`, -0.9567546617034581}, \
{-0.09373490420138708, -0.9572441508760992}, {-0.0713266040217278, \
-0.9583683501936198}, {-0.04931015474667663, -0.9589307681799774}, \
{-0.027687001891666146`, -0.9589569551336148}, {
       0.014398390339700171`, -0.9574907311302072}, {
       0.05163243958263858, -0.9544839561587157}, {
       0.06639231381662297, -0.9526459243097719}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.07053437106341841, -0.9521301182114903}, {
       0.08768112190480154, -0.9499948510911378}, {
       0.12263446235029414`, -0.944099881531183}, {
       0.14894879379459536`, -0.9385374840076778}, {
       0.1747473267985594, -0.9321726461069196}, {
       0.2035551702185251, -0.9238278603157218}, {
       0.23188439951935033`, -0.9144001862147232}, {
       0.2327439453580366, -0.9140747550950549}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.23664757999772684`, -0.9125968069340676}, {
       0.25985376227440843`, -0.9038107555780738}, {
       0.28752263227031843`, -0.8920201342928759}, {
       0.3209167123492047, -0.8762179671318522}, {
       0.354037022806875, -0.8583643372099206}, {
       0.3754343805345516, -0.8455421428907846}, {
       0.38595791856404615`, -0.8386916751858959}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.3894560789604658, -0.8364144909580223}, {
       0.39682996485893895`, -0.8316143403750677}, {
       0.4159931171673775, -0.8181816903331838}, {
       0.4352025701356873, -0.8037403798390159}, {
       0.4544478829226107, -0.7881576950617522}, {
       0.4737186146868902, -0.7713009221705812}, {
       0.49306126433344305`, -0.7531040148253094}, {
       0.5124767789702469, -0.7334475926932488}, {
       0.51663458968863, -0.7288786965729906}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5194439384654574, -0.7257915856878923}, {
       0.5318863900606343, -0.7121189409548458}, {
       0.5512113290679382, -0.6889053447905468}, {
       0.5705133823687748, -0.6636452738958647}, {
       0.5897418924091336, -0.6361362503542596}, {
       0.6086494247564073, -0.6061041379280969}, {
       0.6171491251514042, -0.5908886025067814}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6191847503718109, -0.5872445766933713}, {
       0.6269885449779885, -0.573274800379743}, {
       0.6383248040274492, -0.5507633641621349}, {
       0.649356076420215, -0.5269256895048406}, {
       0.6599760601146816, -0.5016945534422671}, {
       0.670078453069245, -0.47500273300882095`}, {
       0.6796073057650431, -0.44675635036517397`}, {
       0.6835206644952255, -0.43356020523146965`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6847074083897928, -0.42955841399560263`}, {
       0.6884663866650207, -0.4168828515709856}, {
       0.6964889707002828, -0.38534699950914475`}, {
       0.7035083328019351, -0.3521135570625402}, {
       0.7093814058181801, -0.3170415729554539}, {
       0.7139461962635423, -0.28007466723905305`}, {
       0.7150817631690262, -0.26569357989921155`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7154103339446722, -0.2615324820378117}, {
       0.7170075895686113, -0.24130445978655432`}, {
       0.7183704711639765, -0.20082257047117444`}, {
       0.7183353586662354, -0.1798997558460839}, {
       0.7177719515662493, -0.158471090150856}, {
       0.7166660267799383, -0.1365854552219339}, {
       0.7150033612232234, -0.11429173289576083`}, {
       0.7130861599902308, -0.09484794286592972}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7126540641476751, -0.09069652805626784}, {
       0.7099509154622617, -0.06867555339743406}, {
       0.7065326890898559, -0.04545085989816661}, {
       0.7025008296107274, -0.022013606347420583`}, {0.6957585347953695, 
       0.011032293925010806`}, {0.6876796025284333, 0.04436747613485685}, {
       0.6797269970891012, 0.072767467262991}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6786014684899646, 0.07678690497730885}, {
       0.6782640328099191, 0.07799194028211745}, {0.6675118256398263, 
       0.11190568636679264`}, {0.6554212566052213, 0.14586289333287816`}, {
       0.6419906012931698, 0.17961774012436976`}, {0.6272198597036722, 
       0.2131702267412674}, {0.6180420058287043, 0.23216879029908297`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.6162263574591199, 0.23592726275006362`}, {
       0.6111090318367279, 0.24652035318357102`}, {0.5937649454832887, 
       0.2794102473815943}, {0.5752944284343053, 0.3115820372656508}, {
       0.5556974806897783, 0.34303572283574063`}, {0.5349741022497072, 
       0.3737713040918636}, {0.5311504106387488, 0.3793816615146993}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5287996659410467, 0.38283081989508433`}, {
       0.5196709197852567, 0.39622508229049824`}, {0.5038908395667974, 
       0.4181279373228154}, {0.4875900006279291, 0.43951354438273993`}, {
       0.47089998586785164`, 0.46028087788849736`}, {0.4529815447168229, 
       0.47937636157348185`}, {0.4347794351024537, 0.4978077404245834}, {
       0.42173590636939573`, 0.5104064343117808}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.41873365709926513`, 0.5133062952544392}, {
       0.4164325959910139, 0.5155288812671581}, {0.39789471439374696`, 
       0.5325551618260872}, {0.37941872053503223`, 0.5495665294160873}, {
       0.3608754596675945, 0.5658532107845837}, {0.342264931791434, 
       0.5814152059315766}, {0.3235871369065505, 0.5962525148570658}, {
       0.3049195133076279, 0.6103775569514027}, {0.2909174003321373, 
       0.6204949385675754}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.28753412883471874`, 0.6229395588124212}, {
       0.2863394992893499, 0.6238027516049383}, {0.2678470948517165, 
       0.6365280988176725}, {0.24944229999472772`, 0.6485535985896056}, {
       0.21312603587527462`, 0.6706347126244281}, {0.1776212037835812, 
       0.6901757505227654}, {0.1441724577204281, 0.7067017844243338}, {
       0.14351710045216629`, 0.7069931088377249}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.13970292303852702`, 0.7086886160845508}, {
       0.11163925097285671`, 0.7211636937224548}, {0.08021304993091799, 
       0.7337380804803046}, {0.050085320984662944`, 0.7446015467610598}, {
       0.02125659444583234, 0.7539066656931258}, {-0.006381705704295967, 
       0.761792279585039}, {-0.01738244332515304, 0.7645495832100793}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.021431249443681247`, 
       0.7655644049586261}, {-0.032801772571365434`, 
       0.7684143942701723}, {-0.05797579926101955, 
       0.7739290155818986}, {-0.08194197080749087, 
       0.7784510384933566}, {-0.10477618191849145`, 
       0.7820718660575514}, {-0.12650719020988394`, 
       0.7849122662276552}, {-0.14716375329753104`, 
       0.7870930069568403}, {-0.1854489151960701, 
       0.7897354383833866}, {-0.1863454540873986, 0.7897557576664058}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.19051843256370787`, 
       0.7898503346351391}, {-0.22002241028307054`, 
       0.7905190169190552}, {-0.24760736978915937`, 
       0.7900060040194106}, {-0.2728331576266413, 
       0.7885430351132784}, {-0.2959363644268153, 
       0.7864145323891322}, {-0.3171535808209803, 
       0.7839049180354457}, {-0.3545506408902909, 
       0.777976757246489}, {-0.356665641685898, 0.7775266537701934}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.3607482642326121, 
       0.7766578112598287}, {-0.38626553483258924`, 
       0.7712273583604825}, {-0.41336957221037474`, 
       0.7642051569882133}, {-0.4366012931375364, 
       0.7570865757637528}, {-0.4740993378814447, 
       0.7432344031503995}, {-0.5097182528459727, 
       0.7269155669311346}, {-0.5178935919038871, 0.7222308940994924}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.5215151892644049, 
       0.7201556286405582}, {-0.5357682534131301, 
       0.7119882680072952}, {-0.55564096849428, 
       0.6981113581255192}, {-0.5772437014676219, 
       0.6793225251709687}, {-0.5937599520429372, 
       0.6607412152454909}, {-0.6072776547128477, 
       0.6414006027664794}, {-0.621379312340272, 
       0.6152990612889968}, {-0.6286930431685035, 0.5971774727478472}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6302552253394265, 
       0.5933067775865608}, {-0.6333638775034958, 
       0.5856043180952479}, {-0.6432887540836462, 
       0.5511767773759905}, {-0.6495964368685829, 
       0.5152710570513072}, {-0.6526471081247951, 
       0.4743744696023468}, {-0.6524770015070526, 
       0.45228383952768436`}, {-0.6505445161619747, 
       0.42940397031479616`}, {-0.650497023865587, 0.42909973711784705`}}]}, 
     {Arrowheads[{{0.01362700833510557, 1.}}], 
      ArrowBox[{{-0.6498532311391184, 
       0.4249756341739208}, {-0.6468496520895617, 
       0.405734861963682}, {-0.6413924092898137, 
       0.3812765144743422}, {-0.630742078882724, 
       0.34860739976408994`}, {-0.6157579011986263, 0.3171268633761169}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.9390302613529784, -0.19288396340393027`}, \
{-0.9275130182073394, -0.22049529408231688`}, {-0.9137453337339566, \
-0.2502310552758219}, {-0.8975156658025789, -0.281845554065833}, \
{-0.8826098871840251, -0.3087661094120806}, {-0.865698552836093, \
-0.3368305343288466}, {-0.8628395571889508, -0.3411763585969303}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8605454859714843, -0.3446634679178359}, \
{-0.8466384587796445, -0.36580288319732746`}, {-0.8252864010355419, \
-0.3954472103987196}, {-0.8013664074062046, -0.42563976144317295`}, \
{-0.7747087202688059, -0.4561670289376747}, {-0.760358278473019, \
-0.47144037667446}, {-0.7567609624455006, -0.4750829894720292}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7538279868420885, -0.4780528965878401}, \
{-0.745329457506339, -0.48665843790867724`}, {-0.7296242721041404, \
-0.5017748907686328}, {-0.713244737001797, -0.516743413382633}, \
{-0.6828301937430352, -0.5424727659939881}, {-0.6502102795491501, \
-0.5673800738359305}, {-0.6254775654827149, -0.584360618084443}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6220364672273171, -0.5867231457485039}, \
{-0.6155165160928496, -0.5911994971282829}, {-0.5788804250468417, \
-0.6136651960908679}, {-0.5598543408481748, -0.6242963521069537}, \
{-0.5403580140756749, -0.6344714330880946}, {-0.5204192120396542, \
-0.6441631937400811}, {-0.5000657020504251, -0.6533443887687029}, \
{-0.47932525141830007`, -0.6619877728797502}, {-0.4743535230133474, \
-0.6638912784753219}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.4704554113686704, -0.6653837327534788}, \
{-0.45822562745359124`, -0.6700661007790124}, {-0.4367945974666114, \
-0.67755212717228}, {-0.4150599287676723, -0.6844186067653424}, \
{-0.39304196463028157`, -0.6906234617288982}, {-0.37076374797769385`, \
-0.6961300078827701}, {-0.3482570955948423, -0.700919090406434}, \
{-0.32555382426666013`, -0.7049715544793663}, {-0.30924714748508675`, \
-0.7073223459169826}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.30511580638233216`, -0.7079179253486669}, \
{-0.3026857507780808, -0.7082682452810434}, {-0.2796846919140375, \
-0.7107900079909414}, {-0.2565824644594633, -0.7125176877885366}, \
{-0.2334108851992917, -0.7134321298533052}, {-0.21017490343207787`, \
-0.7135174046410471}, {-0.18688923845142333`, -0.712756409779808}, \
{-0.16360036203483147`, -0.7111282312074331}, {-0.14035474595980527`, \
-0.7086119548617678}, {-0.13862336533608832`, -0.7083558438189459}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.13449424587293562`, -0.7077450520166363}, \
{-0.11719886200384783`, -0.705186666680657}, {-0.0941791819444624, \
-0.7008314526019466}, {-0.07134217755915198, -0.6955253985634811}, \
{-0.04873432062541963, -0.6892475905031062}, {-0.021230182856713138`, \
-0.6801223716691494}, {0.005810780800888052, -0.6694555679186796}, {
       0.024979765888122056`, -0.660650380418525}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.028772792484825376`, -0.6589080706287757}, {
       0.032388570347383995`, -0.657247179251697}, {
       0.05850318578277459, -0.6434972056682013}, {
       0.08400687013050732, -0.6281456952959399}, {
       0.10875186641402965`, -0.6111326962626593}, {
       0.13273817463334156`, -0.59245820856836}, {
       0.15596579478844302`, -0.5721222322130415}, {
       0.16478393586442774`, -0.5634011182688792}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.167751717266627, -0.5604659917442613}, {
       0.17824694082050438`, -0.5500862484747765}, {
       0.19939382667069588`, -0.5263117386316374}, {
       0.2194064523390176, -0.5007987026836243}, {
       0.23828481782546942`, -0.4735471406307371}, {
       0.260836264614755, -0.43891456247116706`}, {
       0.2673152422161451, -0.427096772968119}}]}, 
     {Arrowheads[{{0.002972657439869385, 1.}}], 
      ArrowBox[{{0.26932184595421016`, -0.4234366861378459}, {
       0.2812517370158678, -0.4016763174446875}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.8040844871424562, -0.5083351371004162}, \
{-0.7889154730313441, -0.5267909981793547}, {-0.7728734968510254, \
-0.5452999587351888}, {-0.7533222142660251, -0.5667897966563792}, \
{-0.7325665284367535, -0.5881815730392621}, {-0.710623682044291, \
-0.6093692884859322}, {-0.688942155963846, -0.628954112630888}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.6857933889358088, -0.6316932234857372}, \
{-0.6632121595417989, -0.6507082043449954}, {-0.6377379862911513, \
-0.6706470044007574}, {-0.6111456232016341, -0.689957745928685}, \
{-0.5834922954571059, -0.7085348310916931}, {-0.5593852780603067, \
-0.723503802621573}, {-0.5502490685509372, -0.7287536973645432}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5466299719545088, -0.7308333208863556}, \
{-0.5345535706795044, -0.7377727234364642}, {-0.5090654362650544, \
-0.7513087590797806}, {-0.4829891377673116, -0.7640790750949359}, \
{-0.45639293813663084`, -0.776050837025344}, {-0.4293451003233669, \
-0.7871912104144188}, {-0.401913887277875, -0.797467360805574}, \
{-0.3948776010025579, -0.7998458373110731}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.390923356314646, -0.8011824910115039}, \
{-0.37416756195050993`, -0.8068464537422237}, {-0.3324803250857628, \
-0.8190083459350033}, {-0.29047411909470444`, -0.8289232355676317}, \
{-0.2481489439773349, -0.8365911226401093}, {-0.2286309068415886, \
-0.8390722376231086}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2244901782345559, -0.8395986032466592}, \
{-0.2055047997336541, -0.8420120071524357}, {-0.16282252272459283`, \
-0.845105966256434}, {-0.12038294931108179`, -0.8457930771039266}, \
{-0.078186079493121, -0.8440733396949136}, {-0.05793127922537894, \
-0.8420810901528846}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.053777274864066936`, -0.841672504870531}, \
{-0.036231913270710375`, -0.839946754029395}, {
       0.005300200650351545, -0.8333127685648104}, {
       0.046230913564266236`, -0.8240708317585994}, {
       0.08656022547103376, -0.8122209436107617}, {
       0.10843477583983621`, -0.8042603252199425}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.11235716138751393`, -0.8028328849297293}, {
       0.12628813637065414`, -0.7977631041212976}, {
       0.15238193062792033`, -0.7865969758936697}, {
       0.1780869780783748, -0.7741170317957399}, {
       0.20340327872201772`, -0.7603232718275081}, {
       0.22833083255884895`, -0.7452156959889744}, {
       0.252790967081157, -0.7286815633897862}, {
       0.2589160167105385, -0.7240524566074656}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{0.26224601713517504`, -0.7215357541342529}, {
       0.2767050097812303, -0.7106081331395907}, {
       0.3000729606590688, -0.6909954052383879}, {
       0.3228948197146725, -0.6698433796861776}, {
       0.34502093309104587`, -0.6470068731753394}, {
       0.36630164693119316`, -0.6223407023982523}, {
       0.38024993143469293`, -0.6042557617975919}}]}, 
     {Arrowheads[{{0.014946907654630585`, 1.}}], 
      ArrowBox[{{0.38279911702017644`, -0.6009505618009928}, {
       0.3867369612351145, -0.5958448673549167}, {
       0.4063268760028097, -0.5675193680453321}, {
       0.4289181789258712, -0.5330554573933488}, {
       0.4499356395674035, -0.4959064968926191}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.30538917015032424`, -0.39129302708676017`}, {
       0.3151521913397247, -0.36584244341324507`}, {
       0.32390624189040634`, -0.3395082649986069}, {
       0.3315441604383234, -0.31235460216711836`}, {
       0.338065946983476, -0.28438145491877936`}, {
       0.343471601525864, -0.25558882325358995`}, {
       0.3471004304671489, -0.2301205020786165}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.347683908220737, -0.2259875527050793}, {
       0.3505799130858823, -0.1960611325972314}, {
       0.3521939197243967, -0.16545508008720516`}, {
       0.3525144936019144, -0.1342875561226143}, {
       0.35211028577620446`, -0.09531185514453257}, {
       0.3498195175804152, -0.059284373657928824`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.928384139447789, 
       0.28083455765003884`}, {-0.9180721662578957, 
       0.2803742061445423}, {-0.9071080553453931, 
       0.27341548676903027`}, {-0.8948259662914679, 
       0.25903534322532074`}, {-0.8804126856256708, 
       0.23641647603301555`}, {-0.8719959619719337, 
       0.22166626588074587`}, {-0.8625059486499486, 
       0.20470909102115728`}, {-0.8449865515729403, 
       0.1738466434140078}, {-0.8314231594798541, 0.1516429754727488}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8292472453585882, 
       0.14808094067454278`}, {-0.823135668470467, 
       0.1380761112859942}, {-0.8022933353340225, 
       0.1073272650559626}, {-0.7774208691991231, 
       0.07483355070236263}, {-0.7632625015161302, 
       0.058237979745887763`}, {-0.7478435988941765, 
       0.04157292587851676}, {-0.7311762219897382, 
       0.025053556853756848`}, {-0.7243571419142942, 
       0.018899205503415478`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.7212584795722365, 
       0.016102602947336335`}, {-0.7132724314592915, 
       0.008895040425115287}, {-0.6939737943694066, -0.006756500686671672}, \
{-0.6732582726585783, -0.021699707734650978`}, {-0.6513425192911705, \
-0.03563655892599015}, {-0.6284431872315469, -0.048269032467856715`}, \
{-0.5927290396623615, -0.06399718563040015}, {-0.5787279616462344, \
-0.06836137735624626}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5747430123645695, -0.0696035019028652}, \
{-0.5552939921655441, -0.07566583888367713}, {-0.5168671342477693, \
-0.08263841715568762}, {-0.47817755541571166`, -0.08427834537443159}, \
{-0.4401644982358911, -0.08028989815691756}, {-0.41064979823864406`, \
-0.07225177615080158}}]}, 
     {Arrowheads[{{0.005301167352003047, 1.}}], 
      ArrowBox[{{-0.4066224331281779, -0.07115495144568444}, \
{-0.4037672052748276, -0.07037735012015407}, {-0.38431817598328255`, \
-0.06334159323886729}, {-0.3656889572685724, -0.05451859394352002}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9525075782270086, 
       0.2057126560831631}, {-0.9458174510753505, 
       0.1989877520235561}, {-0.9379643800198914, 
       0.18630753550313067`}, {-0.9283035896041884, 
       0.16660858841430237`}, {-0.9224356430377536, 
       0.15357206836209383`}, {-0.9156756486955123, 
       0.1384028053843619}, {-0.9037429039579609, 
       0.11212936913941254`}, {-0.8886003855457828, 
       0.08080157330447543}, {-0.8764568768740413, 0.05773783825220122}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8745122384795814, 
       0.054044455563994176`}, {-0.8726983369820531, 
       0.050599376824332465`}, {-0.8530992476228638, 
       0.017130158222929074`}, {-0.8416566978768605, -0.000702198841864482}, \
{-0.8289793436467242, -0.019214133142446747`}, {-0.8149840882517185, \
-0.03823705789278636}, {-0.7995878350111072, -0.057602386306852146`}, \
{-0.7826322177406866, -0.07721840285328352}, {-0.7782564710873555, \
-0.08185283234218954}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.7753908904852878, -0.08488781866502661}, \
{-0.7640190858590264, -0.09693189499698332}, {-0.7437556660895515, \
-0.11648203044631539`}, {-0.7218491851556853, -0.1356079769096435}, \
{-0.6981054417994867, -0.1541482895226537}, {-0.6724913771481064, \
-0.17186201347917435`}, {-0.6452559315026074, -0.18836905157478248`}, \
{-0.6452159139367561, -0.18838992247314687`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6415149673862011, -0.19032012681380353`}, \
{-0.616648045164053, -0.20328930660505534`}, {-0.5965689360858641, \
-0.2122805649237914}, {-0.5759627760190129, -0.22026010988102096`}, \
{-0.5548295649634996, -0.22722794147674394`}, {-0.5331693029193241, \
-0.23318405971096032`}, {-0.5111442260521823, -0.23796348726603786`}, \
{-0.48891657052777004`, -0.24140124682434405`}, {-0.48386594668341176`, \
-0.2418732245101273}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.4797100036299695, -0.24226159482735093`}, \
{-0.4664863363460874, -0.24349733838587906`}, {-0.4438535235071343, \
-0.24425176195064285`}, {-0.42123458766574545`, -0.24355695286684276`}, \
{-0.39884598447675546`, -0.241305346482686}, {-0.3766877139401644, \
-0.2374969427981728}, {-0.3547597760559722, -0.23213174181330298`}, \
{-0.3276829089100923, -0.2245055018064608}, {-0.3158180570567476, \
-0.21993167254666154`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.31192337341333726`, -0.21843029535071534`}, \
{-0.30138633758538524`, -0.21436833120846152`}, {-0.2791616109878525, \
-0.2005443274486879}, {-0.258289554474382, -0.18471915897831556`}, \
{-0.23818860281788962`, -0.16795833098092494`}, {-0.21962986087535358`, \
-0.14932618392949784`}, {-0.20274930652583412`, -0.12896540981119153`}, \
{-0.18894849587568, -0.1088622264605042}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.18673113361142524`, -0.1053306121097071}, \
{-0.1745219416957361, -0.08367633371367916}, {-0.1633576261205771, \
-0.05912858649100408}, {-0.15377428669665716`, -0.03223476395946884}, \
{-0.14638553912866198`, -0.004486903253521291}, {-0.1412615661353149, 
       0.023811966933549724`}, {-0.1384725504353391, 
       0.052358817908455216`}, {-0.13846402678157643`, 
       0.052787597517664285`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.13838106777562847`, 
       0.05696082312504369}, {-0.13790510076333126`, 
       0.08090418769757762}, {-0.1393409264343871, 
       0.10922922388139719`}, {-0.14269286103797862`, 
       0.13707681209777176`}, {-0.14787373816357763`, 
       0.16418983798455924`}, {-0.15469959603364397`, 
       0.19040029883913523`}, {-0.16293116123234475`, 
       0.2155911129071707}, {-0.16491850441914224`, 0.22062718853180557`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.1664506881038497, 
       0.22450985608428434`}, {-0.1723982998917129, 
       0.23958154724896732`}, {-0.18293087814378145`, 
       0.2621908689248267}, {-0.1943489656908403, 
       0.2833829267989304}, {-0.20646703427532603`, 
       0.30320418790910564`}, {-0.21910655308949215`, 
       0.32159784657612306`}, {-0.23208899132559166`, 
       0.33850709712075255`}, {-0.2489032402804308, 
       0.3579413392832697}, {-0.2553332565725841, 0.36449060740752354`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.2582575143146637, 
       0.36746909877475004`}, {-0.2659211611688666, 
       0.37527487651733815`}, {-0.2828787620902806, 
       0.3905580412211078}, {-0.2995120511440543, 
       0.4038411657927285}, {-0.33151481333765287`, 
       0.4250996302440284}, {-0.36134768712760595`, 
       0.44043494128024846`}, {-0.388555997503897, 
       0.4509147756911945}, {-0.39897430744090856`, 0.4537142280025703}}]}, 
     {Arrowheads[{{0.0122988911765726, 1.}}], 
      ArrowBox[{{-0.403005367513095, 
       0.4547973941307239}, {-0.41319469871427167`, 
       0.45753531870341996`}, {-0.45499171164922203`, 
       0.4622384274085842}, {-0.48205179347644833`, 
       0.46004159647403464`}, {-0.5042224228536502, 0.4542614659954499}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.9978731993865769, -0.061220622672614404`}, {
       0.9979592016534246, -0.058053359979126314`}, {
       0.9980767746397801, -0.05291239269578181}, {
       0.9982651727296047, -0.04395273233756473}, {
       0.9984464094986045, -0.030181269125600405`}, {
       0.998503042184033, -0.021332733666011124`}, {
       0.9984834758262597, -0.011064240573299067`}, {
       0.9983572159807454, -0.0020827886901358503`}, {0.9981133822874462, 
       0.008041785052811504}, {0.9970817083775221, 0.031600838926217116`}, {
       0.9950459013980145, 0.06050971703839724}, {0.9938510571321685, 
       0.07421728458791037}, {0.9923698467471243, 0.08889925834086765}, {
       0.991138191455074, 0.09949763271344163}, {0.9903871362638722, 
       0.1053920137809387}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.9898595492396802, 0.10953258694158438`}, {
       0.989719973151353, 0.11062799865319939`}, {0.9865530728563798, 
       0.13248175673130466`}, {0.9825274104580634, 0.15630312227675966`}, {
       0.9774340951122658, 0.1822711331895355}, {0.9730442544048789, 
       0.20318258561633926`}, {0.9679598192260117, 0.22509105532785972`}, {
       0.9621103937686208, 0.24797621606154532`}, {0.9554291159222551, 
       0.2717964902070355}, {0.955155767524092, 0.27269103926520666`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.9539359757280469, 0.27668288121361295`}, {
       0.9479240159467903, 0.296357380849339}, {0.9394694367001676, 
       0.3217232752350316}, {0.9300044931401081, 0.34782198733856073`}, {
       0.9194743800425678, 0.3745673432634533}, {0.9078325416174896, 
       0.40185925046359017`}, {0.8950429114932931, 0.4295842413265829}, {
       0.8937313375767303, 0.43221779164151913`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8918705513402171, 0.43595412256218957`}, {
       0.8810821204330518, 0.45761655062243295`}, {0.8659415491680348, 
       0.48581976139752947`}, {0.8496290906150263, 0.5140490199506353}, {
       0.8321704828652264, 0.5421537793702526}, {0.8136100844535707, 
       0.5699809861257594}, {0.8068534818171604, 0.5794260468411417}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.8044249539751595, 0.5828208880284995}, {0.7940109879783984,
        0.5973785801735555}, {0.7734544066542552, 0.6241991416122009}, {
       0.7520383181495581, 0.6503034916859869}, {0.729875401556968, 
       0.675564051312833}, {0.707090688211465, 0.6998675409477259}, {
       0.6965016490203386, 0.7098999825733523}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.693471589060355, 0.7127707718038009}, {0.6875950299298789, 
       0.7183384380832353}, {0.6673953322376318, 0.7364580880455824}, {
       0.6465508999756683, 0.754149366592101}, {0.6251289087733606, 
       0.7713405268341624}, {0.6032029105807555, 0.7879662772877032}, {
       0.5808515226786469, 0.8039688037370183}, {0.5626888433133448, 
       0.8162373796035622}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5592299618596573, 0.8185737942191842}, {0.5581569994411424,
        0.8192985617806624}, {0.535203740952289, 0.8339148124353585}, {
       0.5120767995918362, 0.8477858926730966}, {0.48886044217846103`, 
       0.8608892274984136}, {0.465636818056112, 0.873211103047481}, {
       0.4397730796097863, 0.8864609574308125}, {0.41425991700554493`, 
       0.8986250233759416}, {0.41315024474609763`, 0.8991170853442055}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.409334514332471, 0.9008090946755273}, {
       0.38917318112757915`, 0.9097492346269085}, {0.3669897385120158, 
       0.9189179514563321}, {0.34525854199809497`, 0.9273109990679157}, {
       0.3240194191181167, 0.9349657608500507}, {0.3052841465095435, 
       0.9412779811775984}, {0.28699724155864825`, 0.9470499893211192}, {
       0.2691747149247188, 0.9523120778865112}, {0.2544268702175411, 
       0.9563987264186158}, {0.25229626280098594`, 0.956942066187805}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.24825165837130408`, 0.9579735065274043}, {
       0.212978275780338, 0.9669687965121179}, {0.17501361478178043`, 
       0.9750546729532374}, {0.140197250877247, 0.9811964153514932}, {
       0.10857524233964345`, 0.9856312053088918}, {0.08425269145738788, 
       0.9882028271666408}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.08010177804296441, 0.9886417029949958}, {
       0.07965725676217071, 0.988688702203568}, {0.05330573535828825, 
       0.9906851587942566}, {0.029281906127450453`, 0.9917839518394322}, {
       0.007357412916263995, 0.9922734402216581}, {-0.030845945293774362`, 
       0.9918556517309802}, {-0.06255594245774192, 
       0.9903858405434675}, {-0.08662737142888277, 0.9883262793933966}}]}, 
     {Arrowheads[{{0.012520040790930291`, 1.}}], 
      ArrowBox[{{-0.09078622665720393, 
       0.9879704460663727}, {-0.09783176287529645, 
       0.9873676271521488}, {-0.12480448756582378`, 
       0.9842576591994284}, {-0.14559261642817625`, 
       0.9815669226975827}, {-0.16127955633671767`, 
       0.9794169570002598}, {-0.17576959960764177`, 
       0.9772807383043408}, {-0.1851956419680452, 
       0.9758446632778859}, {-0.19106741245914885`, 
       0.9749881737512959}, {-0.19442869338870913`, 0.9745852748837257}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.35513354956358245`, -0.06296830763193555}, {
       0.3511529312992675, -0.03213945900719587}, {
       0.34590715970369956`, -0.0012752172587282493`}, {0.3393962347768784, 
       0.02962441761346736}, {0.33167954332567484`, 0.0603495784465812}, {
       0.3228164721569595, 0.09069039807780348}, {0.31974117630109705`, 
       0.09989420306342132}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.31841837654386423`, 0.10385310379077228`}, {
       0.3128070212707324, 0.12064687650713427`}, {0.3016511906669935, 
       0.15021901373457353`}, {0.2934630539368467, 0.17155926543420916`}, {
       0.2847453934806904, 0.19256626333790527`}, {0.27547002386583974`, 
       0.2132743034584063}, {0.26572150139034906`, 0.23358049775747894`}, {
       0.25454577808646045`, 0.2528298167402232}, {0.25214703779224856`, 
       0.25672457517692293`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.24995812787153238`, 0.26027863869995477`}, {
       0.2429850433281625, 0.2716006146223349}, {0.21897929530499977`, 
       0.3075519534563903}, {0.19450721554115474`, 0.34238846256014877`}, {
       0.16910247229594527`, 0.37499531220331356`}, {0.1518090363028036, 
       0.3951108234248032}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.1490879257661217, 0.398275985602941}, {0.1430245604077306, 
       0.40532881732215964`}, {0.11653297471487017`, 0.4333452928529621}, {
       0.08984789201661986, 0.45907816433693893`}, {0.06318948911223561, 
       0.48256085731530823`}, {0.03612656615431232, 0.5042249863884306}, {
       0.02656121591550225, 0.511202064690083}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.023188945413815866`, 0.5136618382223845}, {
       0.00933960167130183, 0.5237637114738172}, {-0.01693382879512787, 
       0.5412692004808219}, {-0.042456149703308785`, 
       0.5568336213187993}, {-0.06717634024014421, 
       0.5705965150122586}, {-0.09114998229457824, 
       0.5827244929372262}, {-0.11429940437800401`, 
       0.5933503285303319}, {-0.1214301733638924, 0.5963172072713578}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.1252839624381701, 
       0.5979206423145488}, {-0.13654693500181467`, 
       0.6026067952282058}, {-0.15789491123888205`, 
       0.6106154135255683}, {-0.178391389340066, 
       0.6174912736646201}, {-0.19802727658374136`, 
       0.6233575037032116}, {-0.21679348024828302`, 
       0.6283372316991929}, {-0.25184086771403863`, 
       0.6359424925235394}, {-0.2837816134854792, 
       0.6409176780580882}, {-0.2860151099159838, 0.6411465738086035}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2901674115743664, 
       0.6415721147637985}, {-0.30824765940419296`, 
       0.6434250355206835}, {-0.3308596965377671, 
       0.6446304355177741}, {-0.3517488865415184, 
       0.6448219178358215}, {-0.37104639107076376`, 
       0.6442875222612878}, {-0.4053743297115981, 
       0.6413898141481682}, {-0.43485948447199324`, 
       0.6366347446057992}, {-0.4559305834547663, 0.6317415173985549}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.4599964407556731, 
       0.6307973253760203}, {-0.4603273270835454, 
       0.6307204854359976}, {-0.4824044986900208, 
       0.6239442255989363}, {-0.5185023532620112, 
       0.6088761317507236}, {-0.5427913466635264, 
       0.5948287416971714}, {-0.5624619367855392, 
       0.5801769014786688}, {-0.5919410678830613, 
       0.5496608077624966}, {-0.5968170033158218, 0.5416285027520662}}]}, 
     {Arrowheads[{{0.0029223883213764434`, 1.}}], 
      ArrowBox[{{-0.5989829775058731, 
       0.5380604150324626}, {-0.6116426128606913, 0.51720573926963}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9808452724228823, 
       0.05208510724652654}, {-0.9767939161536866, 
       0.033256385126836825`}, {-0.9711331797709922, 
       0.009095474116742486}, {-0.9632281902301737, -0.02074410158943976}, \
{-0.9519695551338513, -0.05731695155165649}, {-0.9446464094140636, \
-0.07833538472868978}, {-0.9359169462777505, -0.10126701141524731`}, \
{-0.9332308764433379, -0.10768463021370527`}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.9316193082909603, -0.11153502529174561`}, \
{-0.9254427067625475, -0.12629230135787445`}, {-0.913018243846161, \
-0.15324733986890623`}, {-0.8990103308113936, -0.18111149894145784`}, \
{-0.882644544994725, -0.21063396146641625`}, {-0.8637153008102283, \
-0.241658702284748}, {-0.852522927977311, -0.25823107150742963`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8501867965899839, -0.26169014426004705`}, \
{-0.8418947306944743, -0.27396807492681635`}, {-0.8179261075292023, \
-0.30573422688293417`}, {-0.7905322453666976, -0.33818637143621166`}, \
{-0.7755505056968051, -0.354489514176213}, {-0.7597120435199908, \
-0.37074794295281766`}, {-0.7430167212503839, -0.38688958706179655`}, \
{-0.7416686145554692, -0.38811484169266347`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7385797290345284, -0.39092223913607577`}, \
{-0.7254644013021129, -0.40284237579892107`}, {-0.6985285967362032, \
-0.4254127898686878}, {-0.6696372566407167, -0.4472930113357939}, \
{-0.6388875935265778, -0.46822852399399023`}, {-0.6063768199047084, \
-0.4879648116370267}, {-0.6040622106719162, -0.4891988138672575}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.6003789240175207, -0.4911625077304416}, \
{-0.5721109427834438, -0.5062331949949578}, {-0.5361689335731894, \
-0.5227763252487945}, {-0.4987574513879742, -0.5373566818687229}, \
{-0.4600831553418279, -0.5497367443249289}, {-0.4459125850095602, \
-0.5532574304099999}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.44186168907183554`, -0.5542638777600788}, \
{-0.42029171299542234`, -0.5596229503201023}, {-0.37957758515211537`, \
-0.56676657097093}, {-0.3382206207899651, -0.5709973358685931}, \
{-0.29650066888702986`, -0.572144974604274}, {-0.276436301827098, \
-0.5710983234347219}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.2722679192864042, -0.5708808811177863}, \
{-0.2545670373260546, -0.569957520378294}, {-0.21267346686603478`, \
-0.5642483635036628}, {-0.17125645579940435`, -0.5549452692405942}, \
{-0.13075250241859726`, -0.541976002849302}, {-0.11039334771063866`, \
-0.5336983081854676}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.10652667951579683`, -0.5321261850230679}, \
{-0.10623900247292536`, -0.5320092203083318}, {-0.08231238979735081, \
-0.5205439947473719}, {-0.058972664391873555`, -0.5075803261664223}, \
{-0.03621982625649363, -0.49311821456548327`}, {-0.014223069068874892`, \
-0.47715621704650535`}, {0.0068484134933188105`, -0.45969289071143943`}, {
       0.026994621430087462`, -0.4407282355602856}, {
       0.02990259431832097, -0.43763189650412554`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.03276009373984774, -0.43458930037208154`}, {
       0.046215554741431034`, -0.42026225159304365`}, {
       0.06433633000788662, -0.398354532342709}, {
       0.08118206380999125, -0.37506467134227683`}, {
       0.09675275614774492, -0.3503926685917472}, {
       0.11104840702114764`, -0.32433852409112013`}, {
       0.12525635184371456`, -0.2965166670436278}}]}, 
     {Arrowheads[{{0.005072119407395093, 1.}}], 
      ArrowBox[{{0.12715472459741828`, -0.2927992922905594}, {
       0.12854084515969733`, -0.29008500471301585`}, {
       0.14359619808308244`, -0.25378872787017365`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.09611357643598963, -0.35529911890912164`}, {
       0.10886884580017019`, -0.3327952176477822}, {
       0.12048855324297197`, -0.30936480235869296`}, {
       0.13097269876439505`, -0.2850078730418538}, {
       0.14032128236443941`, -0.2597244296972649}, {
       0.14844935496445397`, -0.23365460724696732`}, {
       0.1552719674857877, -0.20693854061300235`}, {
       0.156573777304196, -0.20048221640463848`}}]}, 
     {Arrowheads[{{0.01441054794934553, 1.}}], 
      ArrowBox[{{0.1573988007236547, -0.19639051376098268`}, {
       0.16078911992844055`, -0.17957622979536997`}, {
       0.16500081229241256`, -0.15156767479407018`}, {
       0.16963214447796227`, -0.11469922943742755`}, {
       0.17192708882915578`, -0.07710282930675867}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9237337235888722, 
       0.3262398029269236}, {-0.9114107583779405, 
       0.3403219922201996}, {-0.8936607695880917, 
       0.35224236430045347`}, {-0.8753013817406006, 
       0.35363158778161485`}, {-0.8562744859229323, 
       0.342683670362704}, {-0.836692546735591, 
       0.3197782362363612}, {-0.8138783886314863, 
       0.2846604060588985}, {-0.8062590061077833, 0.27233328618420855`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.8040644106576817, 
       0.2687827305970999}, {-0.8004151205276353, 
       0.2628786777751474}, {-0.7850373584882567, 
       0.23863335914167952`}, {-0.7673979390348274, 
       0.21228818433047458`}, {-0.7469295986369595, 
       0.18456544902630717`}, {-0.7295135936305508, 
       0.16351280103147736`}, {-0.7101738666150499, 
       0.14257205475655702`}, {-0.7034339861080132, 0.13613897408198347`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.7004145650183821, 
       0.13325699725170784`}, {-0.6888951162304573, 
       0.12226191457895584`}, {-0.6656620411167742, 
       0.10310108487608366`}, {-0.63097832535876, 
       0.0798834076432238}, {-0.5934799260360013, 
       0.06132285224496498}, {-0.5579419446788915, 0.04984828891717225}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.553956245240129, 
       0.04862510943876144}, {-0.5145763193595927, 
       0.04318640912885095}, {-0.4855181712763387, 
       0.04402299909759095}, {-0.4577883856128239, 
       0.04936315250790396}, {-0.43207529799827954`, 
       0.059022728939198674`}, {-0.4090672440619366, 
       0.07281758797088375}, {-0.3973320404869382, 0.08310283879953662}}]}, 
     {Arrowheads[{{0.007028359394414397, 1.}}], 
      ArrowBox[{{-0.39419299532280205`, 
       0.08585403665215798}, {-0.3892461078440705, 
       0.09018970737271323}, {-0.37309377338495636`, 
       0.11058106491444114`}, {-0.3659495279768617, 
       0.12150903512183085`}, {-0.35980167976522015`, 
       0.13299279535152334`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.3838258149936236, -0.6603279067546026}, {
       0.40246751239511036`, -0.6386109984839446}, {
       0.42045724146125585`, -0.6153966908385207}, {
       0.4377950021920603, -0.590684983818331}, {
       0.4544807945875235, -0.5644758774233751}, {
       0.4703138346435568, -0.5366555638372871}, {
       0.4773400451698985, -0.5226096457329661}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.4792074284126635, -0.5188766075612625}, {
       0.48509333835607116`, -0.5071102352437001}, {
       0.49881930572506683`, -0.4758398916426144}, {
       0.5114917367505436, -0.4428445330340301}, {
       0.5256103199820357, -0.4034868539591996}, {
       0.5375822303215869, -0.36271128372242656`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.018342813942246617`, 1.}}], 
      ArrowBox[{{0.5191191925587277, -0.33066025895743467`}, {
       0.5246964277831341, -0.2968042564161548}, {
       0.5289352039086319, -0.2617261620113451}, {
       0.5330278562101209, -0.22080689139111667`}, {
       0.535035096335297, -0.17849583538695343`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.017086037650584005`, 1.}}], 
      ArrowBox[{{0.5384922018450855, -0.14758188359360852`}, {
       0.5364340269404384, -0.11576702851220991`}, {
       0.5331583656437702, -0.08342078710747433}, {
       0.5285722032135226, -0.04491716850440911}, {
       0.522164322124752, -0.005973704409660726}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5396372359868327, -0.15203633650726006`}, {
       0.5378781754965829, -0.12179703701013983`}, {
       0.5349849929085497, -0.09113242373567146}, {
       0.5309576882227327, -0.060042496683854876`}, {
       0.5257618537577402, -0.028697282444870513`}, {0.51936308183218, 
       0.0027331923911012995`}, {0.5168604946123745, 
       0.013108605697643563`}}]}, 
     {Arrowheads[{{0.016791745273435597`, 1.}}], 
      ArrowBox[{{0.5158817669441144, 0.017166288080252765`}, {
       0.5117613724460525, 0.03424892782406052}, {0.5029567255993571, 
       0.06584992385400712}, {0.4968596292984167, 0.08732007131932928}, {
       0.49021647743228325`, 0.10871008743919236`}, {0.4830186525582806, 
       0.13005262679787777`}, {0.4752920070044374, 0.15124972564254127`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.5115399995220876, 0.04092098585096192}, {
       0.5021933859670205, 0.0734442472189499}, {0.49161611338236605`, 
       0.10581905256030774`}, {0.47985191115899417`, 0.13782378802561288`}, {
       0.4669007792969049, 0.1694584536148654}, {0.4542174791032598, 
       0.19750602243049392`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.45249468014818583`, 0.20130794308724112`}, {
       0.4424766854366289, 0.22316853853673374`}, {0.4316454922479464, 
       0.24527471903037112`}, {0.42024113745809727`, 0.26707860280438234`}, {
       0.408347623382942, 0.2884691538725528}, {0.3921883943273796, 
       0.312583157463756}, {0.37546105783148515`, 0.3359874460938063}, {
       0.3685628833567576, 0.3450913407776661}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.36604205287807223`, 0.34841821737058115`}, {
       0.35835153032386835`, 0.35856781675427685`}, {0.3407978396616592, 
       0.3803623371146433}, {0.31947617901836084`, 0.40677167348927656`}, {
       0.29777575741581896`, 0.4318937640749351}, {0.27569657485403365`, 
       0.45572860887161887`}, {0.2569147460669591, 0.47458541754271844`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.2539691324648046, 0.47754279047719217`}, {
       0.2532386313330048, 0.4782762078793278}, {0.23060312510663497`, 
       0.4995340750988285}, {0.2079912544288267, 0.5194997245308877}, {
       0.18540301929957997`, 0.5381731561755051}, {0.16283841971889482`, 
       0.5555543700326809}, {0.14044093322472437`, 0.5717146220767}, {
       0.124478150821254, 0.5825631398694913}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.12102589740212283`, 0.5849093368980574}, {
       0.1183540373550217, 0.5867251682818468}, {0.09657773210978686, 
       0.6005860086481218}, {0.07511201748901986, 0.6132971431755248}, {
       0.04526532589003128, 0.6294382646585892}, {0.016213544290531325`, 
       0.6436056825938509}, {-0.011850157063659602`, 
       0.6559775819224032}, {-0.026749634383684943`, 0.6619382515056148}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.030625063787452785`, 
       0.6634886518097836}, {-0.038732607926721126`, 
       0.6667321475853388}, {-0.0644417090443914, 
       0.6760112418442129}, {-0.08910025887187063, 
       0.6839359711437005}, {-0.11268743372753152`, 
       0.6906533866995761}, {-0.13518240992974662`, 
       0.6963105397276141}, {-0.17706558154959467`, 
       0.7048473431980036}, {-0.19144746861143716`, 0.7069297492334105}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.19557843999271862`, 
       0.707527887690449}, {-0.21508940408292487`, 
       0.7103529515505215}, {-0.24952768552849897`, 
       0.7135157690374383}, {-0.2807149664834624, 
       0.7148135742350076}, {-0.3061136791968904, 
       0.7147111900223501}, {-0.32935987297048264`, 
       0.7135897661046209}, {-0.3506680918513462, 
       0.7117304741766914}, {-0.3619780460465754, 0.7103930218182176}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.36612321351521715`, 
       0.7099028373389964}, {-0.3702528798865881, 
       0.7094144859334328}, {-0.4048266082918029, 
       0.7036567351852407}, {-0.4342299479293184, 
       0.6968051432286685}, {-0.45944726579092404`, 
       0.6894176798171823}, {-0.48115654045859063`, 
       0.6816814690415036}, {-0.5164357645491208, 
       0.6658808090776933}, {-0.5247302753216588, 0.6610813515626539}}]}, 
     {Arrowheads[{{0.00445467929768628, 1.}}], 
      ArrowBox[{{-0.5283431041658102, 
       0.6589908583410378}, {-0.5400791218983714, 
       0.6522000396842381}, {-0.5593603856773522, 0.6385412441017537}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.01681478272768149, 1.}}], 
      ArrowBox[{{-0.35118797787914235`, -0.060653110743531184`}, \
{-0.3251480648164377, -0.04027028676056034}, {-0.30251547140268403`, \
-0.01622121157232699}, {-0.283743219808438, 
       0.010988576342635958`}, {-0.2733547021976571, 
       0.028746888183982258`}, {-0.2645740231041737, 0.04743472328989228}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.17088223110109774`, -0.12770176432257657`}, {
       0.17245172461996475`, -0.10091871928451102`}, {
       0.1728529214632592, -0.07390552880329003}, {
       0.17208628817645819`, -0.04683518226021586}, {
       0.17015182475956192`, -0.01970767965528855}, {0.16704953121257027`, 
       0.007476979011491913}, {0.16282420023918404`, 0.03867025752789668}}]}, 
     {Arrowheads[{{0.004967038009241457, 1.}}], 
      ArrowBox[{{0.16226391502302273`, 0.042806532983340397`}, {
       0.16187620982067336`, 0.04566874577455535}, {0.1544784158370146, 
       0.08352975401344266}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.17214597808293255`, -0.050572109060645826`}, {
       0.17029930186000247`, -0.022410206107083903`}, {0.16721040681466834`, 
       0.005723207535084582}, {0.16287929294693007`, 0.03382813186585959}, {
       0.15738856486917469`, 0.06170471303001488}, {0.15082082719378892`, 
       0.08915309717232424}, {0.14391541784997217`, 0.11356011102769724`}}]}, 
     {Arrowheads[{{0.012968210337441194`, 1.}}], 
      ArrowBox[{{0.1427216008623291, 0.11755895724852476`}, {
       0.13445432305012667`, 0.14276527439140518`}, {0.120819907483212, 
       0.1816029604658384}, {0.10515491764916822`, 0.21902777043651517`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.14720631395207223`, 0.10407984187437821`}, {
       0.13862394549742646`, 0.13199370687109044`}, {0.12890332949313626`, 
       0.15938498345602362`}, {0.11820719802435081`, 0.18608251272940926`}, {
       0.1066982831762192, 0.21191513579147894`}, {0.09437658494874153, 
       0.23688285264223274`}, {0.08298341681342151, 0.2577902155948921}}]}, 
     {Arrowheads[{{0.009537808000979437, 1.}}], 
      ArrowBox[{{0.08097647331164422, 0.261450002445815}, {
       0.06103375459948107, 0.2963112164736153}, {0.03949422220618863, 
       0.32937412854902337`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8026485312204794, 
       0.17614137234987884`}, {-0.7873982446048606, 
       0.15425082817437824`}, {-0.770121152351093, 
       0.131463035523453}, {-0.7506311851353367, 
       0.10821409048512082`}, {-0.728742273633752, 
       0.08494008914739913}, {-0.7041649485280196, 
       0.06215126080048348}, {-0.6917295701244353, 0.05227249104030987}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.6884612891414676, 
       0.0496761409901188}, {-0.6770580494320353, 
       0.04061731093657725}, {-0.6423359140990199, 
       0.017700659767503943`}, {-0.6047023793085631, -0.001397145313746751}, \
{-0.5648811874459154, -0.01535375415362174}, {-0.5389561824338102, \
-0.020325648733025763`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.534856837617723, -0.021111820626172742`}, \
{-0.5238868289278348, -0.023215647673295883`}, {-0.49987918743097115`, \
-0.02462987105199606}, {-0.4761738049557771, -0.02351158208923289}, \
{-0.45303792938638276`, -0.019926594148994045`}, {-0.43073880860691854`, \
-0.013940720595267212`}, {-0.40965197841386874`, -0.005367299813730594}, \
{-0.39006634427383435`, 0.00577834982729002}, {-0.37705771027693213`, 
       0.015454183123713786`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3737085308835319, 
       0.01794530567340464}, {-0.3721192085761207, 
       0.019127444989835582`}, {-0.35594787371003306`, 
       0.03431120233594703}, {-0.3353922403248434, 
       0.06002170075541846}, {-0.31980002585308, 
       0.08883945278995842}, {-0.3091992936884226, 
       0.1196740102775507}, {-0.3036181072245511, 
       0.15143492505617917`}, {-0.303233938906188, 0.16369122382621384`}}]}, 
     {Arrowheads[{{0.009240302903078434, 1.}}], 
      ArrowBox[{{-0.30310316935729725`, 
       0.16786322496377817`}, {-0.3026245561422347, 
       0.18313264276503563`}, {-0.30578673012224267`, 
       0.21377760904331203`}, {-0.3084745794094223, 
       0.2292267823464008}, {-0.31207739174657917`, 0.2441717755772657}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.8542870467168486, -0.19464981034150985`}, \
{-0.8317494448625881, -0.22592646233046612`}, {-0.8058794820108293, \
-0.2580020652806696}, {-0.7924244990948945, -0.2734933479022837}, \
{-0.7781255652127417, -0.28903370492307545`}, {-0.762971642430404, \
-0.30455319495861455`}, {-0.7469516928139154, -0.3199818766244706}, \
{-0.7457393844290992, -0.32107774917713605`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.7426429346229051, -0.32387680129606417`}, \
{-0.730041754303472, -0.33526770464723377`}, {-0.7122282041399399, \
-0.35034431686467793`}, {-0.693515513340357, -0.36512029655914763`}, \
{-0.6739081529217601, -0.37950422701298747`}, {-0.656496467195702, \
-0.39135682595463467`}, {-0.6383939213073471, -0.402800151769092}, \
{-0.6196401403943992, -0.4137805228019403}, {-0.6070887304595712, \
-0.4205624475114091}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6034164706460438, -0.42254668591157835`}, \
{-0.6002747495945628, -0.42424425739876037`}, {-0.5803373740455422, \
-0.434137673905133}, {-0.5598676388850417, -0.443407090666639}, \
{-0.538905169250765, -0.45199882602885905`}, {-0.517489590280417, \
-0.45985919833737415`}, {-0.49561685313008524`, -0.4669006104148975}, \
{-0.47329879040371836`, -0.47304779800154895`}, {-0.4505988494108114, \
-0.47826557881901877`}, {-0.4468852153294583, -0.47895176105405535`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.4427806449738714, -0.47971017806519917`}, \
{-0.4275804774608588, -0.48251877058899717`}, {-0.40430712186335577`, \
-0.48577219103317454`}, {-0.38084222992779726`, -0.48799065787324103`}, \
{-0.3572492489636778, -0.4891389888308871}, {-0.3335916262804925, \
-0.4891820016278028}, {-0.302006851409131, -0.4873994694179966}, \
{-0.2766869264264719, -0.48419622119532224`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2725458835365224, -0.4836723338502241}, \
{-0.2705226843584812, -0.48341637696347917`}, {-0.23931376613273708`, \
-0.47719276495571883`}, {-0.20855473773609284`, -0.46868867408618425`}, \
{-0.1784144088279994, -0.4578025762964104}, {-0.14906625414370217`, \
-0.4444821985278793}, {-0.12069191230108732`, -0.42876146397197934`}, \
{-0.11696696643740555`, -0.42628620795511296`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.11349048694011336`, -0.42397605980582426`}, \
{-0.09347302191804083, -0.41067429582009923`}, {-0.06760992123685124, \
-0.39017330276707773`}, {-0.04328798880028505, -0.3672761451049933}, \
{-0.02066642367694544, -0.34211432342109466`}, {
       0.00009557506456444329, -0.3148193383026303}, {
       0.004584732968039495, -0.30772983725956243`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.0068177620326136355`, -0.3042033268932765}, {
       0.01876102117415869, -0.2853419390868754}, {
       0.03515515814693756, -0.2537774761110838}, {
       0.049212131532077416`, -0.22047435146247207`}, {
       0.06086608687875464, -0.18578096722825665`}, {
       0.06740029712778269, -0.16138034522009578`}, {
       0.06970932090081305, -0.15056180434661573`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.0705805739101909, -0.1464796955337097}, {
       0.0727025882085097, -0.13653735596639469`}, {
       0.07677296012093568, -0.11125199946715347`}, {
       0.07961141286506061, -0.08552427572237205}, {
       0.08122470339886526, -0.05954627742538228}, {
       0.08161958868033033, -0.03351009726951605}, {
       0.08079606870945584, -0.007415735254773331}, {0.0787541434862418, 
       0.018736808618845885`}, {0.07864537914925346, 
       0.019624484664652667`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.07813774141605762, 0.023767550932357162`}, {
       0.07556636970485356, 0.04475370444649957}, {0.07130530405945651, 
       0.07044112232334573}, {0.06597094655005066, 0.09579906224938442}, {
       0.059563297176636, 0.12082752422461557`}, {0.049313263611516694`, 
       0.15752728771295407`}, {0.039505843746135146`, 
       0.18580227244541633`}}]}, 
     {Arrowheads[{{0.0004177355477825197, 1.}}], 
      ArrowBox[{{0.03813798649924633, 0.18974583184257124`}, {
       0.03699518130661155, 0.19304056173253806`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.09030561182419725, 0.24264583838210194`}, {
       0.07608102355869391, 0.2681588133716686}, {0.06116542259352227, 
       0.29256745934868866`}, {0.04578181886085264, 0.31577160112853664`}, {
       0.029930212360685014`, 0.33777123871121273`}, {0.01361060309301938, 
       0.35856637209671666`}, {-0.0039860940125535545`, 
       0.38003165983225495`}}]}, 
     {Arrowheads[{{0.005187734111846139, 1.}}], 
      ArrowBox[{{-0.006632338841023881, 
       0.3832596750854019}, {-0.010787382083185599`, 
       0.3883281943769204}, {-0.03566305385255155, 0.41538444687117343`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.882097337867584, 
       0.40921491160053525`}, {-0.8618579327627913, 
       0.4287165078738322}, {-0.8228175013423105, 
       0.44636749296953465`}, {-0.7989821521589817, 
       0.44048572025056154`}, {-0.7772996306566679, 
       0.4200276355586308}, {-0.7559807667552562, 
       0.3862305868552337}, {-0.7551895905247429, 0.3847362814228314}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.753236462301204, 
       0.38104738127384785`}, {-0.7445670725636944, 
       0.36467338559406126`}, {-0.7319570153791, 
       0.34074997530920687`}, {-0.7193052979379444, 
       0.3176415922894707}, {-0.7049420980294937, 
       0.2934956178914741}, {-0.6884329488469595, 
       0.26877429213636184`}, {-0.6696802421345194, 
       0.24436177473245396`}, {-0.6653298721394927, 0.2396127569609218}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.6625103838549844, 
       0.23653490381623218`}, {-0.6486791018927363, 
       0.22143618717445718`}, {-0.6254818338468788, 
       0.20056570574726054`}, {-0.6005023882018807, 
       0.18265316768980316`}, {-0.5741547151626754, 
       0.16860141024102415`}, {-0.5472773957234056, 
       0.1590535688647402}, {-0.5214687572028132, 0.15477862347958654`}}]}, 
     {Arrowheads[{{0.001688903913531976, 1.}}], 
      ArrowBox[{{-0.5173131748993895, 
       0.15441786161554338`}, {-0.5118877857820565, 
       0.154042543619201}, {-0.503227006002644, 0.15405063377677794`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.33376439077711306`, -0.780141799367514}, \
{-0.29356043436408685`, -0.7885368598347549}, {-0.2529991281419753, \
-0.7947647526938053}, {-0.21220981037880962`, -0.7987679145475443}, \
{-0.17132181934262106`, -0.8004887819988504}, {-0.16837735946468607`, \
-0.8004450372258594}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.1642037699443909, -0.8003830317193515}, \
{-0.13047790801997675`, -0.7998819788149231}, {-0.0898100976226151, \
-0.7968923790315052}, {-0.04943162875632443, -0.7914477946542904}, \
{-0.00945574202689308, -0.783476037688972}, {
       0.001126345284420455, -0.7806692124042596}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.005160884692838799, -0.7795990788010705}, {
       0.0300899505992747, -0.7729868169238094}, {
       0.06910933424426739, -0.7599243237210096}, {
       0.10738641393503577`, -0.744118093947187}, {
       0.1447051946985306, -0.7253976634689568}, {
       0.15925716989893704`, -0.716883186010508}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.16285984042513169`, -0.7147752345769016}, {
       0.16904281041457028`, -0.7111575292223824}, {
       0.19285069001889973`, -0.6955161240438761}, {
       0.21612883351151907`, -0.6784734479334381}, {
       0.23887724089242815`, -0.6600295008910683}, {
       0.26096913628962054`, -0.6400956182819324}, {
       0.28227774383108983`, -0.6185831354711964}, {
       0.29100800243169306`, -0.608761552706486}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.29378108377492324`, -0.6056418229055924}, {
       0.3028030635168359, -0.5954920524588598}, {
       0.3225450953468588, -0.5708223692449229}, {
       0.34130978956118424`, -0.5445032095336757}, {
       0.3589030963998378, -0.5164636970294079}, {
       0.3753250158628197, -0.48670383173211984`}, {
       0.38507789765128275`, -0.46657188853485315`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.38689770728852985`, -0.4628154291578683}, {
       0.3905755479501296, -0.4552236136418113}, {
       0.40801327734221204`, -0.4167681576638875}, {
       0.41597719877484673`, -0.39663015167274107`}, {
       0.423362584031421, -0.3758977465110281}, {
       0.4327775193871404, -0.33616081530396497`}, {
       0.4382377890578342, -0.30483238488980297`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.4389544849991616, -0.30072032444588437`}, {
       0.4400046220155868, -0.2946951377008071}, {
       0.44602963590135214`, -0.25248313233528585`}, {
       0.44814057628722404`, -0.2308173838307528}, {
       0.4496504723017553, -0.20877847144503803`}, {
       0.4505259858026105, -0.18641878888050384`}, {
       0.4507337786474538, -0.16379072983951243`}, {
       0.45027385083628535`, -0.14089429432206377`}, {
       0.44996070861984305`, -0.13446154441607677`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.4497577588095489, -0.13029243113610264`}, {
       0.4491462023691051, -0.11772948232815787`}, {
       0.4473322915940771, -0.09436794663856045}, {
       0.4448135768593654, -0.07088134003403716}, {
       0.44159005816496993`, -0.047269662514588064`}, {
       0.43766173551089077`, -0.02353291408021304}, {
       0.4332254098151221, -0.000580708787962781}, {0.42816433225636696`, 
       0.022387361015055156`}, {0.42514578963803357`, 0.03456343380100909}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.42414141375565734`, 0.03861484383378237}, {
       0.42247776061769515`, 0.04532561928395386}, {0.4161649526821761, 
       0.06818838997384633}, {0.40922516623287974`, 0.09092999703984556}, {
       0.40165765905287576`, 0.11350476443706445`}, {0.3934616889252337, 
       0.13586701612061605`}, {0.38463651363302315`, 0.15797107604561345`}, {
       0.3752304597137279, 0.17979130672164562`}, {0.3679581172696564, 
       0.1955597710411992}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.3662100196446952, 0.1993501336703364}, {
       0.36530695178311284`, 0.2013082363673711}, {0.3548878947416694, 
       0.22248543750150734`}, {0.34399519348988894`, 0.2432864826427716}, {
       0.33265075292826324`, 0.2636749443098812}, {0.3208764779572835, 
       0.28361439502155356`}, {0.30869427347744144`, 0.30306840729650597`}, {
       0.29612604438922846`, 0.32200055365345576`}, {0.283217525553639, 
       0.3404107460401742}, {0.28139411621329863`, 0.3428841052552591}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.2789172513997456, 0.3462438425756664}, {
       0.27002178412720695`, 0.35831007776721824`}, {0.2565717234537327, 
       0.37567889339748417`}, {0.2429002468770169, 0.39249753749386823`}, {
       0.21502465938906243`, 0.4244056893365741}, {0.18665824841374823`, 
       0.45387728979850456`}, {0.168453921708276, 0.47109160746613443`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.16542110788397274`, 0.47395948725334136`}, {
       0.15802712133011437`, 0.4809513653616397}, {0.1293361744478502, 
       0.5057790967815664}, {0.10081681791333373`, 0.528371471971863}, {
       0.07270046187294303, 0.5487394788461079}, {0.03931634185511619, 
       0.5706370231671227}, {0.032579641244689234`, 0.5746012852620374}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.02898223406320367, 0.5767182065495091}, {
       0.006768339237585547, 0.5897901398786106}, {-0.0247009238812661, 
       0.6063796610363087}, {-0.054848825403055856`, 
       0.620586418695954}, {-0.08364719634146159, 
       0.6326421937576571}, {-0.11119041234562421`, 
       0.642807880746884}, {-0.1223264590090044, 0.6464167336332439}}]}, 
     {Arrowheads[{{0.0101267855631242, 1.}}], 
      ArrowBox[{{-0.12629720754981097`, 
       0.647703532060519}, {-0.13741966827035548`, 
       0.6513079821574064}, {-0.1622761589704672, 
       0.6583670004829951}, {-0.185805762053844, 
       0.664142513525872}, {-0.20811417384441191`, 0.6687538564073728}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.009948196331456034, 1.}}], 
      ArrowBox[{{-0.33644376741042226`, 
       0.25590203397241834`}, {-0.3481600180551043, 
       0.2855724096247194}, {-0.36258567713121037`, 
       0.31111519976659463`}, {-0.36878615437584095`, 
       0.3203406520791041}, {-0.37520732576566085`, 0.32889763419036555`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.015529693840141488`, 
       0.35408732684360356`}, {-0.0034732935198082526`, 
       0.3768164139301105}, {-0.022579923471333592`, 
       0.3979645703927597}, {-0.041790196014434546`, 
       0.41753179623155134`}, {-0.06110411114911109, 
       0.435518091446485}, {-0.0878743348292246, 
       0.45928874507081446`}, {-0.10294584671479383`, 
       0.47121748034335637`}}]}, 
     {Arrowheads[{{0.0012375610041703209`, 1.}}], 
      ArrowBox[{{-0.10621879742729799`, 
       0.4738079412676464}, {-0.11431974976803125`, 0.4802196481131031}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6703788841287679, -0.5064848776658727}, \
{-0.6383213529360621, -0.5292462498478552}, {-0.6043404781841228, \
-0.550834572041788}, {-0.5685655528285528, -0.570993627958903}, \
{-0.5310485352822136, -0.589437087604258}, {-0.5268839077405915, \
-0.591188848893671}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5230363722216402, -0.592807232221923}, \
{-0.49190325159215975`, -0.6059027119478501}, {-0.45135179616528137`, \
-0.6201704211483194}, {-0.40961626340846946`, -0.6320201353643068}, \
{-0.38836261691992846`, -0.6369551621182111}, {-0.36687781822474824`, \
-0.6411797482654211}, {-0.36381911369743053`, -0.6416727117159341}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.35969824020572555`, -0.6423368621748801}, \
{-0.3451957685493702, -0.6446741877991216}, {-0.32335036912023524`, \
-0.647418774712497}, {-0.30137552116378474`, -0.6493938029987321}, \
{-0.27930512590645984`, -0.6505795666510115}, {-0.25717308457470184`, \
-0.6509563596625202}, {-0.2350132983949517, -0.6505044760264425}, \
{-0.2128253708431897, -0.6491940855571977}, {-0.1933568977193903, \
-0.6472694681063795}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.18920986361681197`, -0.646802036270113}, \
{-0.1684539268696753, -0.6439051543936279}, {-0.14637562862858083`, \
-0.6398982462443261}, {-0.12443909167170032`, -0.6349641314133616}, \
{-0.10269692508936284`, -0.6290886261732456}, {-0.08120173797189736, \
-0.6222575467964899}, {-0.060006139409632835`, -0.6144567095556055}, \
{-0.03446714524829386, -0.6035089613625804}, {-0.029428980690993815`, \
-0.6009903296877559}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.02569546323460322, -0.5991239048782385}, \
{-0.009511024521756534, -0.5910331330271348}, {
       0.014862222769979144`, -0.5770292245492686}, {
       0.03865259662691318, -0.5614972359289818}, {
       0.06169667701332482, -0.5444112599306782}, {
       0.08383104389349327, -0.5257453893187614}, {
       0.10505569726741854`, -0.5054996240932315}, {
       0.10871621084741198`, -0.5015668965166857}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.11156007330473718`, -0.4985115503021674}, {
       0.12537063713510063`, -0.4836739642540882}, {
       0.14458877918015928`, -0.4602924802880546}, {
       0.16252303908621407`, -0.43537924268185313`}, {
       0.17917341685326507`, -0.4089342514354839}, {
       0.19453991248131225`, -0.3809575065489468}, {
       0.20482571944254332`, -0.36087940793764306`}}]}, 
     {Arrowheads[{{0.006590674133797499, 1.}}], 
      ArrowBox[{{0.20672884705022102`, -0.35716446520919487`}, {
       0.21294535186721597`, -0.3450297248622566}, {
       0.22896168422006033`, -0.3068693716336223}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6053495758079572, -0.5502447491835503}, \
{-0.5770788676954576, -0.5664671763484075}, {-0.5435259921623626, \
-0.5836325322445144}, {-0.5086036810769177, -0.5992465492373954}, \
{-0.4724832090953862, -0.6131566057565149}, {-0.4537098101091066, \
-0.6191879836404974}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.44973581462025236`, -0.6204647193301848}, \
{-0.435244420907684, -0.6251204064335136}, {-0.3971023356798362, \
-0.6350282339718147}, {-0.35817581347532973`, -0.6426760589771302}, \
{-0.31865977463137996`, -0.6479344513783617}, {-0.28593864079121256`, \
-0.6501804822545139}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.28177438945766975`, -0.6504663231155574}, \
{-0.2787491394852028, -0.6506739811044104}, {-0.2386179501851512, \
-0.6507350947432381}, {-0.19845695143066833`, -0.6479823375555582}, \
{-0.15848611738560525`, -0.6423224274794002}, {-0.11892542221381311`, \
-0.633662082452794}, {-0.11636395275960527`, -0.6328873503755746}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.11236864879772164`, -0.6316789462962568}, \
{-0.07988254077594512, -0.6218533245590392}, {-0.04155498737521278, \
-0.6067919325652196}, {-0.004297495339304715, -0.5884502594350406}, {
       0.03153520200409049, -0.566800658132208}, {
       0.038426269697786924`, -0.5619117205445368}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.041830586507848815`, -0.5594964935938166}, {
       0.05340387654693973, -0.5512857060642019}, {
       0.0745061191385904, -0.5343821634221915}, {
       0.09484192977904249, -0.5160900302061772}, {
       0.11441130846829603`, -0.49640930641615844`}, {
       0.13306199455665874`, -0.47535153544522335`}, {
       0.15064172739443815`, -0.4529282606864594}, {
       0.15862659629238166`, -0.44142224493687165`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.16100636709610616`, -0.43799304895406527`}, {
       0.16715050698163442`, -0.42913948213986675`}, {
       0.18258833331824745`, -0.403985199805445}, {
       0.19679380553064896`, -0.3775433161454226}, {
       0.2096055227452105, -0.3498917336220273}, {
       0.22102348496193222`, -0.3210304522352592}, {
       0.23104769218081395`, -0.29095947198511823`}, {
       0.23204972575994803`, -0.28766397237999497`}}]}, 
     {Arrowheads[{{0.008773582612704545, 1.}}], 
      ArrowBox[{{0.2332640012929809, -0.2836704489862194}, {
       0.24267540396831583`, -0.25271811919800513`}, {
       0.2518364188616527, -0.2128662968008233}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.006368775072875064, 1.}}], 
      ArrowBox[{{-0.45923729204573, 
       0.16436886109497423`}, {-0.43051290311722795`, 
       0.19047697267383337`}, {-0.42641936320106727`, 
       0.19640028946901586`}, {-0.4228416873237757, 0.20259133167966906`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.24599542318998657`, -0.8933435661581605}, \
{-0.20935114213389697`, -0.8998403940035019}, {-0.17290777493697923`, \
-0.9047209792606126}, {-0.1454442207622526, -0.9073652389751958}, \
{-0.1181995584146668, -0.9091185433116025}, {-0.09117378789422195, \
-0.9099808922698325}, {-0.08012736988709306, -0.9099691043076443}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.07595332217217597, -0.909964650056809}, \
{-0.06436690920091817, -0.9099522858498857}, {-0.03780758072698647, \
-0.909051950255894}, {-0.011524460864658179`, -0.9072991116919888}, {
       0.014482450386066586`, -0.9046937701581701}, {
       0.04021315302518809, -0.901235925654438}, {
       0.06566531624274992, -0.896925636601008}, {
       0.08971062291908755, -0.8919939031333524}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.09377660341447426, -0.8910524774918342}, {
       0.11572703198332553`, -0.8857479001057009}, {
       0.14033658450633946`, -0.8788804526638239}, {
       0.16578110239093038`, -0.8707900989567066}, {
       0.1909350556091064, -0.8617432016144353}, {
       0.2158008385086493, -0.8516922273582005}, {
       0.24038084543734095`, -0.8405896429091929}, {
       0.2507592288881935, -0.8353917657704187}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.25449136261822375`, -0.8335225755746587}, {
       0.26469316833392403`, -0.8284131350770157}, {
       0.28874334106437244`, -0.815120214600542}, {
       0.312514920867315, -0.8006330840948669}, {
       0.33599146498138033`, -0.7848739461750853}, {
       0.3591961821874069, -0.7678048874969453}, {
       0.3821205600324653, -0.7493560874836727}, {
       0.3924065981251975, -0.7402662056893435}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.3955343511597957, -0.7375021769048847}, {
       0.4047005739045326, -0.7294018879015783}, {
       0.4268721991915858, -0.7078166305169733}, {
       0.44871897124881377`, -0.6845353423777689}, {
       0.4702063774576359, -0.6594445023065965}, {
       0.491093321245375, -0.6323456297318463}, {
       0.5049880899656857, -0.6120321480975255}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.5073446549866324, -0.6085869637093098}, {
       0.5111387060393541, -0.6030402440819091}, {
       0.5242110103520764, -0.5816813820971255}, {
       0.5367884597793788, -0.5591429882334236}, {
       0.5488710543212617, -0.5354250624908036}, {
       0.5604587939777248, -0.5105276048692654}, {
       0.5713935918551688, -0.4843675525858502}, {
       0.5807044712445912, -0.45907041862134307`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.5820766169116659, -0.4551292383826339}, {
       0.5908301015922003, -0.4280104756845118}, {
       0.599331813451788, -0.39781345106658866`}, {
       0.6068024559495544, -0.36625477310189236`}, {
       0.6130219883962964, -0.33331844588848514`}, {
       0.6179904107920146, -0.2990044694263675}, {
       0.6186609955771747, -0.29256587644843945`}}]}, 
     {Arrowheads[{{0.0129273821014451, 1.}}], 
      ArrowBox[{{0.6190933875097715, -0.28841428261192553`}, {
       0.6217077231367085, -0.26331284371553915`}, {
       0.6251483348167833, -0.22282745323128855`}, {
       0.6266729210883947, -0.18080455944805887`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.010399920826491932`, 1.}}], 
      ArrowBox[{{-0.11979748612337358`, 
       0.48035448698784994`}, {-0.14082075506426198`, 
       0.49458024409065543`}, {-0.16760791082956672`, 
       0.5117015038250717}, {-0.19342999259923022`, 0.5262616613870637}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.016722754438350945`, 1.}}], 
      ArrowBox[{{0.2424517895402518, -0.26018676978521127`}, {
       0.24874208864423908`, -0.23073857577749954`}, {
       0.25366888764808393`, -0.20047257812516478`}, {
       0.25902307273167746`, -0.1617830150609076}, {
       0.2620198564230258, -0.12212804291009839`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.01611630561662649, 1.}}], 
      ArrowBox[{{0.2616271950636555, -0.16639709035343708`}, {
       0.2632963330117488, -0.1374003930897948}, {
       0.2637026385837667, -0.10795802320094444`}, {
       0.26341577311067893`, -0.07015472648535898}, {
       0.26100387095756516`, -0.03198457479873776}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6206137822457126, -0.30511881006261343`}, {
       0.6242355556365157, -0.27347994838164036`}, {
       0.6265964135043298, -0.2408241289311178}, {
       0.6276963558491554, -0.20715135171104576`}, {
       0.6275353826709922, -0.1724616167214243}, {
       0.626771207507408, -0.13847558016721218`}}]}, 
     {Arrowheads[{{0.005084111454902427, 1.}}], 
      ArrowBox[{{0.6266773778136789, -0.13430258482150068`}, {
       0.6266421209026216, -0.132734563868865}, {
       0.623875743347894, -0.09195403131584319}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6297114957007842, -0.1968983929241142}, {
       0.629289737419452, -0.16606208541389386`}, {
       0.6276800151062696, -0.13460786904124197`}, {
       0.6248823287612367, -0.10253574380615862`}, {
       0.6208966783843536, -0.06984570970864383}, {
       0.6155660762311641, -0.03143553521940782}, {
       0.6154365405011469, -0.030724127899253658`}}]}, 
     {Arrowheads[{{0.004157061290552577, 1.}}], 
      ArrowBox[{{0.614688807983261, -0.026617597703522608`}, {
       0.6084720681716783, 0.007524597726795091}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.016229043303610434`, 1.}}], 
      ArrowBox[{{0.26378379288697973`, -0.08225028647998081}, {
       0.2619017475239575, -0.053855218501367944`}, {
       0.2588452633893925, -0.0252994326546886}, {0.2539170101432803, 
       0.013432086714004858`}, {0.2468573895824182, 
       0.052053790065134165`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.005137946402172397, 1.}}], 
      ArrowBox[{{0.5969297769852213, 0.04795474083693462}, {
       0.5856304103273016, 0.08933173697342225}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6255546667029037, -0.10812001297226065`}, {
       0.6219911713865355, -0.07737703453028535}, {
       0.6173280052485094, -0.046135556497225796`}, {
       0.6115103749633153, -0.014558643351000083`}, {0.6044834872054432, 
       0.017190640430473636`}, {0.5962473419748933, 0.049112294847195405`}, {
       0.594318283659458, 0.0556669381850733}}]}, 
     {Arrowheads[{{0.013627140270657269`, 1.}}], 
      ArrowBox[{{0.5931398201995262, 0.059671175695556467`}, {
       0.586801939271665, 0.0812063198991652}, {0.5803136916731748, 
       0.10288667488702893`}, {0.573273653584339, 0.12452390372722755`}, {
       0.565676164739055, 0.14615088923336286`}, {0.5575382059356305, 
       0.16766898296462926`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.008326774253854714, 1.}}], 
      ArrowBox[{{-0.3821010983312567, 
       0.33903227134688363`}, {-0.4036752572866009, 
       0.35929006805887764`}, {-0.4246291968256857, 
       0.37370542865188144`}, {-0.4311132173063799, 
       0.37731562386302075`}, {-0.4374450096022548, 0.380446300570295}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.015689418084172846`, 1.}}], 
      ArrowBox[{{0.5731500840926775, 0.119712371061708}, {0.5609717401544224, 
       0.1517896460171421}, {0.5523285818761876, 0.17425025693420554`}, {
       0.5431109634182961, 0.1965429879001246}, {0.5333038446969356, 
       0.218705416006038}, {0.5229523459635426, 0.24062480997852956`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.015008085060938444`, 1.}}], 
      ArrowBox[{{-0.15629942927436052`, 
       0.5026249374582266}, {-0.1787534927571609, 
       0.5157933706491737}, {-0.2004107243963245, 
       0.5272329693975321}, {-0.22127112419185138`, 
       0.5369437337033014}, {-0.24591810384654747`, 
       0.5475993836126726}, {-0.2692638696939314, 0.5562699533253989}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.009916038552920827, 1.}}], 
      ArrowBox[{{0.24483257019753893`, 0.04928144995262962}, {
       0.23541160142283438`, 0.08960811095914728}, {0.22378391986494806`, 
       0.1293079205426517}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.016297221786067802`, 1.}}], 
      ArrowBox[{{0.5472373043659358, 0.18763872184742564`}, {
       0.5323528467870632, 0.21949479562965885`}, {0.5215606715257106, 
       0.24231605612997834`}, {0.5102023409158849, 0.26483210225220805`}, {
       0.49825226034031106`, 0.28708209700220955`}, {0.48578721365081423`, 
       0.3089485513623979}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.013867491132031281`, 1.}}], 
      ArrowBox[{{0.23446378553297892`, 0.09226378860871882}, {
       0.22544040127295023`, 0.12068245283636549`}, {0.21156449764428525`, 
       0.16155543832478397`}, {0.19555185737509223`, 0.2012323917145696}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.006183195800061676, 1.}}], 
      ArrowBox[{{0.4711033109476024, 0.32900230587174883`}, {
       0.4571787171444451, 0.3508445747664398}, {0.44280429356646456`, 
       0.372166405541261}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.006227605313948779, 1.}}], 
      ArrowBox[{{0.42781205698406055`, 0.38943345662520384`}, {
       0.41216915855225666`, 0.410376966721564}, {0.3961732925229698, 
       0.43068103606523006`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.017663741075127123`, 1.}}], 
      ArrowBox[{{0.21379042142684296`, 0.1507623091797572}, {
       0.20246103010465985`, 0.17868186427158442`}, {0.1901150725265459, 
       0.20595287984585373`}, {0.18084436297924988`, 0.2261011927878887}, {
       0.17111849475762217`, 0.24577599847325626`}, {0.15030128229137132`, 
       0.28370508807398903`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.21442422020218926`, 
       0.5334916904118722}, {-0.23719758982200156`, 
       0.5432601455794412}, {-0.25886587154225615`, 
       0.5515714271650956}, {-0.29888717128409215`, 
       0.5638224695906591}, {-0.31991101590896764`, 
       0.569013884444919}, {-0.33961654781926387`, 
       0.5728766867055949}, {-0.36467254069833616`, 
       0.5750866652454151}, {-0.37489884623603476`, 0.575391081026532}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.3790710481829965, 
       0.5755152787741917}, {-0.3874839037961753, 
       0.5757657119343851}, {-0.4290560960184445, 
       0.5747274601880109}, {-0.46330465645664765`, 
       0.5697638511852303}, {-0.4916382793304391, 
       0.5622669227038251}, {-0.5162367569380362, 
       0.5527876795477515}, {-0.5365954449620178, 
       0.5420318045187317}, {-0.5394732511911359, 0.5397733883662015}}]}, 
     {Arrowheads[{{0.010996961613932394`, 1.}}], 
      ArrowBox[{{-0.5427568890077945, 
       0.5371964877364208}, {-0.567401399844834, 
       0.5178562136128803}, {-0.5884286751353559, 
       0.49129847683348093`}, {-0.6004384701953767, 0.4675614471315631}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.012495268450770541`, 1.}}], 
      ArrowBox[{{0.4146341469212945, 0.4025884691564697}, {
       0.39838175081466076`, 0.423585700447815}, {0.3817927832519801, 
       0.443895586873863}, {0.3648174398287314, 0.4635376699357623}, {
       0.3476051337584778, 0.48245332513006683`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8670075341860963, 
       0.1236690953208201}, {-0.853251386416882, 
       0.09941866449700286}, {-0.8330562157714678, 
       0.06682484395401181}, {-0.8084444009227134, 
       0.03167595097584275}, {-0.7941950777475758, 
       0.013410278542018036`}, {-0.7784969845121937, -0.005173850538459215}, \
{-0.771499896792049, -0.012781493626248724`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.7686742541049173, -0.015853697651279294`}, \
{-0.7613288065378702, -0.023840097943115292`}, {-0.7426692291459084, \
-0.04235212534947645}, {-0.7223140577884648, -0.060592396351657286`}, \
{-0.7002054018130132, -0.0783483330105017}, {-0.6765414023838325, \
-0.09524103470362993}, {-0.6515202006652012, -0.11089160080866223`}, \
{-0.6376939943092053, -0.11801004973010087`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6339829174529218, -0.11992070478361315`}, \
{-0.614781456932165, -0.12980661364499446`}, {-0.5757150116769527, \
-0.14518590915235002`}, {-0.5349166312285727, -0.1563036663436287}, \
{-0.4929820819160333, -0.16243406423173037`}, {-0.4742701572381843, \
-0.16271801015060158`}}]}, 
     {Arrowheads[{{0.013298394497062861`, 1.}}], 
      ArrowBox[{{-0.47009658763957096`, -0.1627813423879344}, \
{-0.4507685362232823, -0.16307463778185424`}, {-0.4091331666342672, \
-0.15772292195919954`}, {-0.38475433412779086`, -0.15280080839610755`}, \
{-0.3609633247906071, -0.14566753912706304`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.22575309340199276`, 
       0.06856314881274823}, {-0.22168889640865744`, 
       0.09103552907751933}, {-0.2194173128297366, 
       0.11371618361621369`}, {-0.2211779042391425, 
       0.14167282235348067`}, {-0.22510956344725558`, 
       0.16873215212096615`}, {-0.22997908075865636`, 
       0.19520916412712208`}, {-0.23672431427663268`, 
       0.22052154061061896`}, {-0.24095579969300926`, 0.2326640346903001}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.24232938027514295`, 
       0.23660560424456908`}, {-0.24507554260546482`, 
       0.24448587714087278`}, {-0.2547630443494333, 
       0.26691876928729946`}, {-0.2655301819520196, 
       0.2877445814914028}, {-0.2771203178567052, 
       0.3068876781946867}, {-0.30091684032890287`, 
       0.33868577763456464`}, {-0.32553549324897774`, 
       0.3646138677009041}, {-0.33540044631208166`, 0.37290816658644615`}}]}, 
     {Arrowheads[{{0.008090825276877113, 1.}}], 
      ArrowBox[{{-0.3385953021811061, 
       0.3755943516401822}, {-0.349769060329447, 
       0.3849890734563183}, {-0.3731419912829579, 
       0.4006175746145926}, {-0.3951347563796562, 0.41213918629695}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.005869271255953879, 1.}}], 
      ArrowBox[{{-0.3328703823695584, -0.1362661636625055}, \
{-0.31142478257809303`, -0.1244816561114996}, {-0.2911894688428709, \
-0.11062123428539529`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.33573889243596156`, -0.13903587059215078`}, \
{-0.30316402510618856`, -0.11839940041935622`}, {-0.27413406291944553`, \
-0.09291542017301457}, {-0.2573301732471983, -0.07571067508369239}, \
{-0.24216072958217352`, -0.0568593728830585}, {-0.2302325773583434, \
-0.03437739378315312}, {-0.22401990982851755`, -0.019551042219767802`}}]}, 
     {Arrowheads[{{0.006708557891198546, 1.}}], 
      ArrowBox[{{-0.22240676098624018`, -0.01570130911480919}, \
{-0.22039722218985341`, -0.010905602836876825`}, {-0.21161370796902723`, 
       0.012915968192586894`}, {-0.20493387564352872`, 
       0.037437099388425474`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7873939914256358, -0.5880295215320449}, {
       0.7882211152276443, -0.5836561806132963}, {
       0.7901502803678394, -0.5773359327942988}, {
       0.7939333607685531, -0.567027483943383}, {
       0.7994057183542381, -0.5532402315319709}, {
       0.8064267812214944, -0.5358634162830307}, {
       0.8150746381401761, -0.5140039698487439}, {
       0.8252491195229396, -0.4868624292354863}, {
       0.8328841994394434, -0.46510232748512753`}, {
       0.8409927803541787, -0.44017121564294637`}, {
       0.8437014013184888, -0.4309862802346702}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.844882053612373, -0.4269826875571241}, {
       0.849404164431109, -0.411648206902044}, {
       0.8580142953179959, -0.3788770014088201}, {
       0.8663329419261591, -0.3416162191553592}, {
       0.8702546704973725, -0.3211521169666358}, {
       0.8739495822448891, -0.29938547685556827`}, {
       0.8773106600620112, -0.2762608506306584}, {
       0.8788033196098243, -0.26371834174546993`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8792965844264595, -0.25957353970105035`}, {
       0.8802308868420413, -0.25172279010040816`}, {
       0.8826450718583359, -0.22567611719191283`}, {
       0.884454563280208, -0.19805743773739304`}, {
       0.885502152344896, -0.16885897940303862`}, {
       0.8856306302896381, -0.1380729698550394}, {
       0.8847301265015324, -0.10553232328372017`}, {
       0.8839654251833505, -0.09289241348676226}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8837133603927133, -0.08872598125905519}, {
       0.8826528998477892, -0.07119740466009776}, {
       0.8791849357858146, -0.035251617821400044`}, {0.8741122197730143, 
       0.0021216333951451644`}, {0.8692203220794321, 0.03034353987989504}, {
       0.863261765615504, 0.05926547533692719}, {0.8592463667263605, 
       0.07619648728420929}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8582831569130643, 0.08025788125947506}, {
       0.8562365503812301, 0.08888743976624162}, {0.8481446763766105, 
       0.11920943316783833`}, {0.838883213494056, 0.15006380547940673`}, {
       0.8283492316259777, 0.18128290663863625`}, {0.8165427307723756, 
       0.2128667366455269}, {0.8059995408451252, 0.23862093902832476`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.8044181602075043, 0.24248383036069654`}, {
       0.8034637109332496, 0.24481529550007874`}, {0.7890907870249747, 
       0.27688666031971276`}, {0.7734025739639259, 0.30883890822185}, {
       0.7563990717501032, 0.3406720392064907}, {0.7380802803835063, 
       0.37238605327363455`}, {0.7275158939686033, 0.39052121837861453`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7254148570951544, 0.3941279257722304}, {0.7248399680264119,
        0.39511479881617606`}, {0.7109867743939957, 0.4175805347451596}, {
       0.6964959662966408, 0.4398286883027865}, {0.6814417433031965, 
       0.4617229777624526}, {0.6597487619413885, 0.4881431030697615}, {
       0.637209449410054, 0.5138816791112717}, {0.6249959655566091, 
       0.5269775605764793}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.6221490985874634, 0.5300301074846762}, {0.6140684231693158,
        0.5386945941049315}, {0.5902441440657998, 0.5626632186447581}, {
       0.5642695099707319, 0.5887837227277583}, {0.5378485163111087, 
       0.613650614750347}, {0.510981163086931, 0.6372638947125246}, {
       0.501362618935743, 0.6451378682943131}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.4981327828711368, 0.6477818904505221}, {
       0.48366745029819797`, 0.6596235626142909}, {0.4561442952426406, 
       0.6806948327405349}, {0.42864861521798925`, 0.7004429193761454}, {
       0.401180410224244, 0.7188678225211228}, {0.3737396802614047, 
       0.7359695421754667}, {0.3613408533620031, 0.7431805829961037}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.3577326631738626, 0.7452790723892058}, {0.3465071648233078,
        0.7518077163887239}, {0.31966360340378985`, 0.7664419832104411}, {
       0.2932089960028507, 0.7798723426406181}, {0.26714334262049044`, 
       0.7920987946792549}, {0.2308474295623409, 0.8075057651753392}, {
       0.2069836068413739, 0.8165290985860703}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.2030793383671365, 0.8180053715445136}, {
       0.19555946432662857`, 0.8208487689107951}, {0.16152650655124284`, 
       0.8323049723772705}, {0.12899561587407302`, 0.8420515420664143}, {
       0.09795928772329167, 0.850251199642254}, {0.06826455226437611, 
       0.8570584125816059}, {0.042276691347501956`, 0.8621777185429247}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.03817224529790189, 0.8629345535272325}, {
       0.013015306397527968`, 0.8671546453941686}, {-0.012556062974429244`, 
       0.8707265513245488}, {-0.03686217612640845, 
       0.8734451079530696}, {-0.05993809913032106, 
       0.8754350853209967}, {-0.08181889805807847, 
       0.8768212534695962}, {-0.12221373265977209`, 
       0.8780402162997325}, {-0.12789015028734438`, 0.8779741542622547}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.13206391773552761`, 
       0.8779255800382147}, {-0.15848389788077805`, 
       0.8776181048253198}, {-0.18195598403334554`, 
       0.8765766534543441}, {-0.20369747173020383`, 
       0.8750137477490669}, {-0.2238529083091558, 
       0.8730763774808387}, {-0.2425668411080043, 
       0.87091153242101}, {-0.2760735695930532, 
       0.8660596136099961}, {-0.29801567305830756`, 0.8620569203808498}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.30212195922586543`, 
       0.8613078489043686}, {-0.3050244056406753, 
       0.8607783826829137}, {-0.33013908346452864`, 
       0.8554037091407343}, {-0.35196291547483055`, 
       0.8500730589175323}, {-0.38768670522341503`, 
       0.8400152734055678}, {-0.4101780699104415, 
       0.8328332089466209}, {-0.42860243350649396`, 
       0.826384101760973}, {-0.44382935381128497`, 
       0.8206456964704288}, {-0.4617411384575586, 0.8133324750082676}}]}, 
     {Arrowheads[{{0.013333379956787527`, 1.}}], 
      ArrowBox[{{-0.4656055000981441, 
       0.8117546907145422}, {-0.4664947396613986, 
       0.8113916221545174}, {-0.4826478551063161, 
       0.804130659277502}, {-0.4944916577391136, 
       0.798360089257365}, {-0.5044900038833406, 
       0.7930828799598777}, {-0.5118668825245928, 
       0.7888257490619021}, {-0.5175057092633503, 
       0.7852521496320233}, {-0.5230787295310747, 
       0.7813081761954591}, {-0.527499991250562, 
       0.7777566821350068}, {-0.5312911866471891, 
       0.7743479969619579}, {-0.535408679432923, 
       0.7702536278985069}, {-0.539391066693347, 
       0.7659449613059129}, {-0.5434575001251695, 
       0.7612715837133586}, {-0.5487056544636677, 
       0.7549255568564214}, {-0.5544445821994933, 0.7476531544805475}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.012608690225669041`, 1.}}], 
      ArrowBox[{{0.7819453896921396, -0.6152776551608452}, {
       0.7765312800384673, -0.6216428135251905}, {
       0.7711969326380812, -0.6277777313727196}, {
       0.7659547166313998, -0.6336752814321743}, {
       0.7596102244594986, -0.6406386798526066}, {
       0.7534488297589249, -0.6472160155687267}, {
       0.7474935836031245, -0.6533957153734604}, {
       0.7430436830502385, -0.6578949809714535}, {
       0.7387413655544341, -0.6621445470669289}, {
       0.7345972020208592, -0.666139232399124}, {
       0.7270099772139944, -0.6731790369137405}, {
       0.7201338147015348, -0.6791974289806171}, {
       0.714041216740539, -0.6841552841465492}, {
       0.7105313843774465, -0.6868835306096902}, {
       0.707338657484653, -0.6892045573339338}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.009811528487095293, 1.}}], 
      ArrowBox[{{0.6906112571454746, -0.719341552537994}, {
       0.6805185864170182, -0.7288440665710691}, {
       0.6703421626056247, -0.7381630054365085}, {
       0.6600973729761822, -0.7472880494721943}, {
       0.6498000766684183, -0.7562096267684218}, {
       0.6394665026502321, -0.7649189734091935}, {
       0.6291133333615136, -0.7734081346596361}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.009595121975303903, 1.}}], 
      ArrowBox[{{0.6153107055995094, -0.7864731908569589}, {
       0.6027104522861554, -0.7962725624162482}, {
       0.5899329230461998, -0.8058930056801111}, {
       0.5769837825335205, -0.8153284667334593}, {
       0.5638674596592157, -0.8245741267365922}, {
       0.550585075937135, -0.8336284507925076}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.9267273698475241, -0.35381140602269645`}, {
       0.9267491225385808, -0.3529522788440603}, {
       0.9269517674919799, -0.3504368316134557}, {
       0.9273734287147414, -0.34714468364168893`}, {
       0.9284099310553542, -0.34074381249706825`}, {
       0.9299548729694654, -0.33230076940800385`}, {
       0.9320098018517702, -0.32156644620489033`}, {
       0.9344636283668095, -0.30874605610847095`}, {
       0.9373332300861604, -0.2932304776724132}, {
       0.9405419898909687, -0.2746867830836173}, {
       0.942762118662055, -0.2608291563787869}, {
       0.9450287934674796, -0.24542928447957668`}, {
       0.9472810891878068, -0.22828578516817022`}, {
       0.9507741347265266, -0.1963895103494489}, {
       0.9513495436810935, -0.1887770003452678}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.9516641513247317, -0.18461482348726194`}, {
       0.9535790667208927, -0.15928099353077896`}, {
       0.9545702279228209, -0.13864774260173243`}, {
       0.955205446079314, -0.1165621490490218}, {
       0.9553498157752205, -0.0929682935845629}, {
       0.9548684315953883, -0.06781025692027168}, {
       0.9536739044581086, -0.0409637802589696}, {
       0.9520309400776946, -0.017847936196150254`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.951735014946253, -0.013684389332797284`}, {
       0.9516408322149184, -0.012359276410753697`}, {0.9485772898505341, 
       0.017977166501546897`}, {0.9442913523496727, 0.05001946035510302}, {
       0.9385866690872391, 0.08397809680780163}, {0.9312704299259873, 
       0.11987430369295685`}, {0.9237771912245522, 0.15072377849317156`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.9227919746623309, 0.15477989023870814`}, {
       0.9221560205824086, 0.15739809715088016`}, {0.9110568267729929, 
       0.19623949332188317`}, {0.9015300048867522, 0.2253153496506705}, {
       0.8907192461462637, 0.25494189216308527`}, {0.8786245505515279, 
       0.28511912085912766`}, {0.8669574281079417, 0.3119160559497874}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.8652911700206722, 0.31574310156662605`}, {
       0.8652459181025445, 0.3158470357387975}, {0.8505278302313349, 
       0.34687451118837187`}, {0.8344147683699203, 0.37795042159412745`}, {
       0.8169067325183007, 0.4090747669560644}, {0.7980037226764762, 
       0.44024754727418247`}, {0.784136079312516, 0.46145056178691873`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.7818513559820879, 0.4649438028994319}, {0.7777799688933678,
        0.4711687740256325}, {0.7563097012178964, 0.5015384586875649}, {
       0.7335929196500623, 0.5313566012599799}, {0.7096296241898652, 
       0.5606232017428772}, {0.6929666934214203, 0.5807691414286849}, {
       0.6792685028122863, 0.5965223778707924}}]}, 
     {Arrowheads[{{0.006354379132643725, 1.}}], 
      ArrowBox[{{0.6765296113955777, 0.5996721664310349}, {0.6758553418623893,
        0.6004475920098661}, {0.6582554352795872, 0.619690836230691}, {
       0.6402873763725699, 0.6384020258583499}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.8205861809675887, -0.1010655472347208}, \
{-0.8042948575601111, -0.12143983177216672`}, {-0.7864245626035257, \
-0.14203871933044965`}, {-0.7669248322574524, -0.16264580005720589`}, \
{-0.7456460089586922, -0.18310328986393115`}, {-0.722517790122301, \
-0.2032065040510335}, {-0.702760610073052, -0.21864337605409515`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.6994714840803994, -0.2212132679528356}, \
{-0.6976087443752813, -0.22266868184951774`}, {-0.6709874403446358, \
-0.2412030624903883}, {-0.6425047840035426, -0.25857417388571147`}, \
{-0.6121858114482392, -0.27450551300270404`}, {-0.580360286490318, \
-0.288648772655097}, {-0.5524295212646927, -0.29881051935815994`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.5485070067368242, -0.30023760518088255`}, \
{-0.5473579729413703, -0.30065564565662106`}, {-0.524962057742515, \
-0.3072354759611396}, {-0.502209187406546, -0.31261150888356654`}, \
{-0.4790993619334632, -0.31678374442390184`}, {-0.4556325813232666, \
-0.31975218258214544`}, {-0.43199092808022105`, -0.32138603866587134`}, \
{-0.4083564847085911, -0.3215545279826534}, {-0.384729251208377, \
-0.32025765053249167`}, {-0.3838508945646525, -0.32015493109419585`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3797050974510053, -0.31967010075353086`}, \
{-0.36110922757957836`, -0.3174954063153861}, {-0.3377144466906893, \
-0.3131996987829155}, {-0.31476294141020333`, -0.30730243138665836`}, \
{-0.2922547117381207, -0.29980360412661505`}, {-0.27018975767444103`, \
-0.29070321700278523`}, {-0.24229296168759215`, -0.2780581207131886}, \
{-0.22273433539610343`, -0.2668647799997658}}]}, 
     {Arrowheads[{{0.0004906411766381699, 1.}}], 
      ArrowBox[{{-0.2191116008476948, -0.2647915003373658}, \
{-0.21555667536473685`, -0.262757027591246}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.6219470181752248, -0.7186826586208689}, {
       0.6444943964294269, -0.68870216910079}, {
       0.6565265131128909, -0.6714862320890218}, {
       0.6691245223672198, -0.6524265740127624}, {
       0.6822361506436376, -0.6312795505947657}, {
       0.6958091243933685, -0.607801517557785}, {
       0.7097287824887402, -0.5816971317975024}, {
       0.7114877520007356, -0.5780893631207386}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.7133169832923448, -0.5743374826524197}, {
       0.7238804638020804, -0.5526710502096}, {
       0.7320431627022542, -0.5345128408585871}, {
       0.7401277665136999, -0.5150888782504583}, {
       0.7481342752364174, -0.49439916238521375`}, {
       0.7560626888704064, -0.4724436932628531}, {
       0.7637491160957399, -0.4490372636055085}, {
       0.7710296655924908, -0.4239946661353116}, {
       0.7724435450162603, -0.41850777766160435`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7734851035767435, -0.41446576703175203`}, {
       0.7779043373606588, -0.39731590085226254`}, {
       0.784373131400244, -0.36900096775636143`}, {
       0.7901447161507017, -0.3388924938809766}, {
       0.7949277600514871, -0.30683310625947674`}, {
       0.7987222631026004, -0.2728228048918617}, {
       0.8005048620975332, -0.2499770139238363}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.8008295656717852, -0.24581561250657036`}, {
       0.8015282253040413, -0.2368615897781317}, {
       0.8026878432699591, -0.21219686924348405`}, {
       0.8031326539842156, -0.18668125438904087`}, {
       0.8028626574468111, -0.16031474521480218`}, {
       0.8018778536577451, -0.13309734172076784`}, {
       0.8000472107592407, -0.1050826061705583}, {
       0.797512090451694, -0.07911433872963566}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7970653195723583, -0.0749646915886749}, {
       0.7934553120605838, -0.0468218256924743}, {
       0.7886940562604312, -0.016575780764599812`}, {0.7828426344461853, 
       0.014283439537816177`}, {0.7757877515709682, 0.04562524079676024}, {
       0.7675294076347805, 0.07744962301223242}, {0.7642812635849501, 
       0.08854028385619722}}]}, 
     {Arrowheads[{{0.0130200109524789, 1.}}], 
      ArrowBox[{{0.7631080805008482, 0.09254607162116085}, {
       0.7580676026376213, 0.10975658618423266`}, {0.7517198582984266, 
       0.13114017633121863`}, {0.744817126937104, 0.15261228465147347`}, {
       0.7373630192730267, 0.17420460214313546`}, {0.7293467031480739, 
       0.19582205581178955`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0.9535764475038888, -0.02401019731944844}, {
       0.9509727012486708, 0.005634359535051273}, {0.9472402488842366, 
       0.0371722987634027}, {0.9421728248807506, 0.07051788136290064}, {
       0.9355641637083765, 0.10558536833083991`}, {0.9275490847372934, 
       0.140714697254341}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.9265337737606929, 0.1447625571220872}, {0.9166393328014752,
        0.18142309164737583`}, {0.910592241453497, 0.20142786961109252`}, {
       0.9039914866748219, 0.22174685240113914`}, {0.8968234134743527, 
       0.24232807300376422`}, {0.8890743668609913, 0.2631195644052159}, {
       0.8766218834604748, 0.2937686172167108}, {0.87267350659241, 
       0.30258725104943146`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.8709678149307616, 0.3063968849061345}, {0.862764290639251, 
       0.3247193194867326}, {0.8475015883973198, 0.3559716712152814}, {
       0.8308337767346814, 0.3875256724023572}, {0.8127753602013584, 
       0.41908377955301523`}, {0.7933408433473733, 0.4503484491723104}, {
       0.7915289936418701, 0.45304491978952766`}}]}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{0.7892010291033975, 0.4565094941175467}, {0.7725302261727265,
        0.48131968126024327`}, {0.7503435086774176, 0.5119974758168132}, {
       0.7269390168867509, 0.5420844186523505}, {0.7024750768260299, 
       0.5712830955771844}, {0.6870739265797823, 0.58836597218867}}]}, 
     {Arrowheads[{{0.018308551390136357`, 1.}}], 
      ArrowBox[{{0.6842789721798774, 0.591466121228508}, {0.6769516884952551, 
       0.5995935065913156}, {0.6503688518944261, 0.6270156516947435}, {
       0.6320235307290168, 0.6457207184629642}, {0.6133639526390285, 
       0.6638369107184324}, {0.5943444120938419, 0.6813839611054816}, {
       0.5751020256853142, 0.698302671691111}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.011637947477074001`, 1.}}], 
      ArrowBox[{{0.7312876788770527, 0.18558795534856504`}, {
       0.7226912295499532, 0.2079814240969422}, {0.713493813309707, 
       0.23034300135513053`}, {0.7036902136804413, 0.25271142939113184`}, {
       0.6932960800897726, 0.2749704814009403}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.00732640758991729, 1.}}], 
      ArrowBox[{{-0.19730578976009122`, -0.24502180572937657`}, \
{-0.1739375521546803, -0.22553783687300974`}, {-0.15231087838538412`, \
-0.20369738195508494`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.7208936909782747, 0.21463501409624003`}, {
       0.7061011145940063, 0.2471366604511804}, {0.6900312691543338, 
       0.27943870076212035`}, {0.6726841546592568, 0.3115411350290598}, {
       0.660061391936327, 0.3346819555254775}, {0.6468355823115062, 
       0.357534344875673}, {0.6437418574765582, 0.36258273835554716`}}]}, 
     {Arrowheads[{{0.005140281155034847, 1.}}], 
      ArrowBox[{{0.6415608888118826, 0.36614168059313096`}, {
       0.6329811846059874, 0.3801421897150155}, {0.6185748223561913, 
       0.4023738301373963}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0.6693565325201793, 0.6084288779123775}, {0.6422957855479152,
        0.6358061877843022}, {0.6144421998540185, 0.6620016188685217}, {
       0.585795775438489, 0.6870151711650363}, {0.5662386945095399, 
       0.7038622046665274}, {0.5465219448428801, 0.7200411919372338}, {
       0.5458250585676284, 0.720583958643424}}]}, 
     {Arrowheads[{{0.005401161269493259, 1.}}], 
      ArrowBox[{{0.542531967483782, 0.7231487676578042}, {0.5265995968740538, 
       0.7355576220501793}, {0.5066094392964282, 0.7503950277862925}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.5471674866708585, 0.718088834538295}, {0.516883860411369, 
       0.7404225657143745}, {0.49662378898554504`, 0.7551253907193165}, {
       0.4763622217061267, 0.7691269596932114}, {0.45605797298948236`, 
       0.7824192104529771}, {0.43583459958650683`, 0.79502632954786}, {
       0.40780762221244526`, 0.8095632442677089}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.40405703007366467`, 0.8113943217726498}, {
       0.3783588964427435, 0.8237225993006542}, {0.35495747877373285`, 
       0.8343676762339194}, {0.33184546403658005`, 0.8441757932551779}, {
       0.3091386509729921, 0.85324931462223}, {0.2867984400024001, 
       0.8615541189158091}, {0.2645266378599771, 0.8698907414298048}, {
       0.24982735200282613`, 0.8750440051688911}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.24588835182796814`, 0.8764249366622042}, {
       0.24275825546688795`, 0.8775222833111609}, {0.22149329282313263`, 
       0.8844487445598771}, {0.20073174992871123`, 0.8906701251759536}, {
       0.16080676908378255`, 0.9013261490859847}, {0.12307115862801452`, 
       0.9098188596170522}, {0.08751216623465291, 0.9164327394108702}, {
       0.08411434211202574, 0.9169434572189964}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0.0799866585098602, 0.9175638782431152}, {
       0.05411703957694356, 0.921452271109154}, {0.020635440290060196`, 
       0.9253327865790222}, {-0.010523127459725744`, 
       0.9279207171286054}, {-0.039483335267765665`, 
       0.9294295295269339}, {-0.06636985472941109, 
       0.9300726905430384}, {-0.08630629238995646, 0.930017869422567}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.09048032670081824, 
       0.930006391683078}, {-0.09131521426007082, 
       0.9300040959132797}, {-0.11445194227515362`, 
       0.9293776413740187}, {-0.15732291526290978`, 
       0.9267632211798751}, {-0.19398777292549962`, 
       0.9230159334418269}, {-0.2253959124662088, 
       0.9186862733105912}, {-0.2564054397039104, 0.9133208854824527}}]}, 
     {Arrowheads[{{0.012245959760154853`, 1.}}], 
      ArrowBox[{{-0.26051837874826766`, 
       0.9126092489290376}, {-0.2621502212909925, 
       0.9123269012476601}, {-0.2919100163139558, 
       0.9061123186801493}, {-0.3161421573922885, 
       0.9003525525024708}, {-0.34073133859239607`, 
       0.8938946059244106}, {-0.359816551584872, 0.8884657583717565}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.007311200389617455, 1.}}], 
      ArrowBox[{{-0.14192963872492198`, -0.18466808238231547`}, \
{-0.12425132987695, -0.1600256986353871}, {-0.10868303434167345`, \
-0.13355791386455382`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.0064975496161057585`, 1.}}], 
      ArrowBox[{{0.6015045903167161, 0.42440653960592023`}, {
       0.5855685329645567, 0.4464368930985865}, {0.5691579957687601, 
       0.46794310669535183`}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.006538577478566027, 1.}}], 
      ArrowBox[{{0.5519493191271824, 0.48503365433458284`}, {
       0.534283126587582, 0.5060016233482862}, {0.5162524186911301, 
       0.5263220521003649}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.006477090476657669, 1.}}], 
      ArrowBox[{{0.49829629357825533`, 0.5410447434644065}, {
       0.4792820193313636, 0.5605149330014643}, {0.46003638396863883`, 
       0.5792471709066455}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.012601874392264671`, 1.}}], 
      ArrowBox[{{-0.12423461868075872`, -0.15801633754348304`}, \
{-0.11368822161672332`, -0.13848904666749468`}, {-0.10429591654133448`, \
-0.11810162905104768`}, {-0.09255214777292274, -0.09036839049275638}, \
{-0.08303615269386808, -0.06144950732411032}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.01732955221373907, 1.}}], 
      ArrowBox[{{0.508802803563726, 0.5293148511552913}, {
       0.48217734385998756`, 0.5558117453457677}, {0.4626717780260043, 
       0.5749842159561209}, {0.44297127938081815`, 0.5933825614871796}, {
       0.4230228391859737, 0.6110140026168474}, {0.4029854836568371, 
       0.6278568773114129}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.012419380668079969`, 1.}}], 
      ArrowBox[{{0.4263131174205962, 0.6060715270697693}, {
       0.40602471097368353`, 0.6233081811320462}, {0.38568595108564685`, 
       0.6397325639680068}, {0.3652475540286846, 0.6553385182114203}, {
       0.3448573709862016, 0.6701445159609796}}]}}, 
    {GrayLevel[0], 
     {Arrowheads[{{0.012381817997983083`, 1.}}], 
      ArrowBox[{{-0.09268580690239737, -0.0916986459627273}, \
{-0.08133062311007573, -0.04989720138830893}, {-0.07511534810704021, \
-0.020616743710832986`}, {-0.0710801505605906, 0.009227220955474118}}]}}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["y", TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 12],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0435125228870954`, 
   1.0435125228870954`}, {-1.0435125228870954`, 1.0435125228870954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6627252809732776`*^9, 3.662792023935611*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"stream", ",", 
   RowBox[{"Graphics", "[", "labels", "]"}], ",", "boundary", ",", 
   "acceleration", ",", "stream", ",", 
   RowBox[{"Graphics", "[", "labels", "]"}], ",", "points"}], "]"}]], "Input",
 CellChangeTimes->{{3.633681190017649*^9, 3.633681195561434*^9}, {
   3.6336816838460474`*^9, 3.6336816900950017`*^9}, {3.6374821625045605`*^9, 
   3.637482165699918*^9}, {3.6374896435298643`*^9, 3.6374896517357244`*^9}, {
   3.6374897007212143`*^9, 3.637489734726206*^9}, {3.6623664925119495`*^9, 
   3.662366498965458*^9}, {3.6627252870541806`*^9, 3.6627252883211193`*^9}, 
   3.662792050649811*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9761234814258074, 
        0.14564245328897713`}, {-0.9726742942518037, 
        0.1411712416151032}, {-0.9685674978109243, 
        0.1324667985110321}, {-0.9635706241488088, 
        0.11891296133276573`}, {-0.9570910726158319, 
        0.0994208484991918}, {-0.9483155070528761, 
        0.07297356846357214}, {-0.9374340966767395, 
        0.04228855963655276}, {-0.9224566919565017, 
        0.004571024156089985}, {-0.9161171774417084, \
-0.009791085995549467}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9144316309289249, -0.013609675672380223`}, \
{-0.9129235132126718, -0.017026302089422386`}, {-0.9017112370470124, \
-0.040464153995963446`}, {-0.8884327830222852, -0.06584799977376618}, \
{-0.8728756558785624, -0.09291032803331434}, {-0.8606993691895886, \
-0.11267036562921537`}, {-0.8471636996398362, -0.13314917794787526`}, \
{-0.8321767590440803, -0.15419091056516265`}, {-0.8298621972536355, \
-0.15719419366445705`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8273142306900221, -0.16050033349172738`}, \
{-0.8156466592170961, -0.1756397090569462}, {-0.7974225715438832, \
-0.19742502739815107`}, {-0.7774008197532614, -0.21940807284445724`}, \
{-0.755560244175737, -0.24133062089286533`}, {-0.7318796851418163, \
-0.262934447040376}, {-0.7111260521426901, -0.2797508442117253}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7078830037298554, -0.28237864389183137`}, \
{-0.7008075470295783, -0.2881117938442062}, {-0.6668116769712114, \
-0.31205963240958146`}, {-0.6488038950448712, -0.32341148709541595`}, \
{-0.630169043231169, -0.3342627659127176}, {-0.6109417425631614, \
-0.3445490692585135}, {-0.5911566140739047, -0.35420599752983034`}, \
{-0.5639811083215847, -0.3659341467161936}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.560064797077163, -0.3673776389977619}, \
{-0.5356143443805412, -0.3763447999266101}, {-0.5065315625311982, \
-0.38515402076587746`}, {-0.4767642081526352, -0.39226940166841445`}, \
{-0.44641344313896997`, -0.39750657834538666`}, {-0.41561341515255856`, \
-0.40071644612063806`}, {-0.39746538576424995`, -0.4013563888508532}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3932939283361832, -0.4015034843728173}, \
{-0.3845559969501745, -0.4018116046402}, {-0.3534330612885911, \
-0.40070465355010354`}, {-0.32242087835316635`, -0.3972426576632659}, \
{-0.29170820038639067`, -0.3913251096590953}, {-0.2615056232307362, \
-0.3829432509833604}, {-0.23202374272867501`, -0.37208832308182965`}, \
{-0.23036623879835824`, -0.37130603785464156`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.22659148604901158`, -0.36952448351978257`}, \
{-0.20345054653639874`, -0.3586027506702495}, {-0.17599210885912348`, \
-0.342448011848384}, {-0.1498861553628582, -0.3237939281380284}, \
{-0.1253704117136119, -0.30281032106097744`}, {-0.10998870111941253`, \
-0.2875276818682793}, {-0.09550326709116232, -0.2712642469461354}, \
{-0.0944526241816283, -0.2699310128059966}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.09186909278896084, -0.26665258944867115`}, \
{-0.08191410962886125, -0.25402001629454557`}, {-0.06922122873250937, \
-0.23579498991350986`}, {-0.05751597101272961, -0.2166995088375009}, \
{-0.04688968308014488, -0.19684391410099092`}, {-0.037342364934755234`, \
-0.17622820570398023`}, {-0.02887401657656065, -0.15485238364646864`}, \
{-0.021532376223870543`, -0.13287330090309268`}, {-0.017590195029314987`, \
-0.11853852484425415`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.01648338784455662, -0.11451389169047202`}, \
{-0.015365182094994337`, -0.11044781044848886`}, {-0.010372434189932033`, \
-0.08757591228265718}, {-0.006554132508683632, -0.06425760640559762}, \
{-0.002173940894405978, -0.03234370480725019}, {5.239223735416961*^-6, 
        6.957047776698811*^-6}, {-0.0019753247332961682`, 
        0.03185756715578862}, {-0.004304994418295375, 0.05087180229684027}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.004812613118082693, 
        0.05501487089660799}, {-0.005829771871034699, 
        0.06331668974626817}, {-0.010552512393367965`, 
        0.09446045496652229}, {-0.0170118396848907, 
        0.1249735054463256}, {-0.02506600944949873, 
        0.15468173580841982`}, {-0.034573277391087884`, 
        0.18341104067554673`}, {-0.04537217985583296, 
        0.21103488845465668`}, {-0.047516920958794326`, 
        0.21577990958127247`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.04923612176774659, 
        0.2195834661728395}, {-0.057301253189908745`, 
        0.23742674755270005`}, {-0.07185529428164396, 
        0.26542938011198963`}, {-0.08744729734538426, 
        0.2918040602558234}, {-0.10380438017169796`, 
        0.31640238288961825`}, {-0.12065366055115327`, 
        0.3390759429187904}, {-0.13783455487752963`, 
        0.35987190239314926`}, {-0.1381169334514951, 0.3601812147406576}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.14093116618614163`, 
        0.36326387402802607`}, {-0.1552506501750128, 
        0.3789491760164424}, {-0.17272532017978062`, 
        0.3963269876749944}, {-0.19008193862801087`, 
        0.41202456125512976`}, {-0.2241214177120422, 
        0.4388054860561901}, {-0.25672988114147377`, 
        0.46014493417170316`}, {-0.2702681368230223, 0.46747371747752253`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2739388494113074, 
        0.4694608166851516}, {-0.28742828087745426`, 
        0.47676316954799713`}, {-0.31609117808414994`, 
        0.4894225344910201}, {-0.35470522067398946`, 
        0.5021828760539501}, {-0.388782769404185, 
        0.509385219791734}, {-0.41851766424751335`, 
        0.5125031064097936}, {-0.4334104324403177, 0.5125148070066208}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.43758448124363836`, 
        0.5125180863742678}, {-0.44449076225899775`, 
        0.512523512337305}, {-0.48683331067398633`, 
        0.5063188787602705}, {-0.5189491211765663, 
        0.49468438097733985`}, {-0.5531838461713805, 
        0.47075460346971965`}, {-0.5744351405131641, 
        0.44266545479618713`}, {-0.5765682714590015, 0.4369385135430968}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5780252088676655, 
        0.4330269885778192}, {-0.5857976149348673, 
        0.41215995599883454`}, {-0.588947698346435, 
        0.3805736114919144}, {-0.5857938845011403, 
        0.3523919001330791}, {-0.5774060827619433, 
        0.32598427225159393`}, {-0.5649156963574888, 
        0.3028669345673315}, {-0.5494541285164226, 
        0.2845560938001645}, {-0.5436940225573446, 0.2812435705717273}}]}, 
      {Arrowheads[{{0.014642888129103278`, 1.}}], 
       ArrowBox[{{-0.540075637724062, 
        0.27916270888362177`}, {-0.5151883133994477, 
        0.26485049995819254`}, {-0.49209588871585497`, 
        0.2660094237476924}, {-0.47876746561683436`, 
        0.2780525173575531}, {-0.4753653384443893, 
        0.29402380045522597`}, {-0.4780853506764738, 
        0.3048150330552976}, {-0.48331052857950313`, 
        0.3132265821507969}, {-0.48944574852469225`, 
        0.318585833012948}, {-0.4958781434014337, 0.3211890252013352}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9971409967729806, -0.07358220184537828}, \
{-0.9948308280146276, -0.0999986152446556}, {-0.9929948512156594, \
-0.11614929014843728`}, {-0.9905183630976185, -0.13477873683522815`}, \
{-0.9872047766890684, -0.15627008036211426`}, {-0.9852033482704828, \
-0.16813178875240198`}, {-0.9829269417867161, -0.18071743949895377`}, \
{-0.9775679530198045, -0.20463328696107966`}, {-0.9705285651177807, \
-0.2323910364094382}, {-0.9689714194743908, -0.23786056555730972`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9678285046884899, -0.2418750941671124}, \
{-0.9615437460835105, -0.2639505310558785}, {-0.9499956180472545, \
-0.29947017169435214`}, {-0.9439841628714465, -0.31677137474346867`}, \
{-0.9373256778722794, -0.3348082302996717}, {-0.9291478506999142, \
-0.3555274940513323}, {-0.9200227390761532, -0.3771397391928156}, \
{-0.9103933672446892, -0.3984476497714592}}]}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       ArrowBox[{{-0.9086061656726564, -0.4022193989169548}, \
{-0.8985934869090251, -0.4229213161264115}, {-0.8860926878763833, \
-0.4470284016732997}, {-0.8722512874137958, -0.4719039761195619}, \
{-0.8570290397712291, -0.49730279784392084`}, {-0.8402930163015829, \
-0.5231409538774756}, {-0.8243510938312295, -0.5460953824138348}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8219669849901344, -0.5495214962924071}, \
{-0.802279641881051, -0.5761352688721736}, {-0.7809571891387642, \
-0.6029838435315366}, {-0.7580307569865958, -0.6296565838965344}, \
{-0.7335003454245456, -0.6561534899671677}, {-0.7135661760708404, \
-0.6762300512661347}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7106251994950096, -0.6791920355583229}, \
{-0.707365954452613, -0.6824745617434366}, {-0.6798029317374711, \
-0.7082597240292062}, {-0.6509866249457924, -0.733148901628342}, \
{-0.6209170340775769, -0.757142094540844}, {-0.5895941591328241, \
-0.7802393027667127}, {-0.5820866852132681, -0.7854327705100371}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5786539550494386, -0.7878074405479771}, \
{-0.5709877957241853, -0.7931106825701943}, {-0.5521087093350447, \
-0.8055378182132253}, {-0.5329568999654023, -0.8175207096958059}, \
{-0.5135323676152577, -0.8290593570179361}, {-0.49390268087571465`, \
-0.8401236988036334}, {-0.4741354083378766, -0.8506836736769152}, \
{-0.4542305500017434, -0.8607392816377818}, {-0.4341881058673148, \
-0.8702905226862333}, {-0.4338172979686109, -0.8704571324748125}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43000991746849143`, -0.8721678480835754}, \
{-0.4140730900007169, -0.8793285139278292}, {-0.3939505164680759, \
-0.8878443724681295}, {-0.3536826964046635, -0.9033096914448429}, \
{-0.32972006105644525`, -0.9115442907989075}, {-0.30586857732996947`, \
-0.9190513326426613}, {-0.2821668550081955, -0.9258450807211314}, \
{-0.2729656132134758, -0.928230065073401}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.26892508990889274`, -0.9292773785851426}, \
{-0.2586535038740833, -0.9319397987793461}, {-0.23535926629135143`, \
-0.937354552671944}, {-0.2123148846237184, -0.942108408253564}, \
{-0.17975392867558598`, -0.9478089210183019}, {-0.14781250540319363`, \
-0.9522611342765367}, {-0.11653360977022227`, -0.9555326199289723}, \
{-0.10441755608715526`, -0.9564421891487251}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.10025521839430841`, -0.9567546617034581}, \
{-0.09373490420138708, -0.9572441508760992}, {-0.0713266040217278, \
-0.9583683501936198}, {-0.04931015474667663, -0.9589307681799774}, \
{-0.027687001891666146`, -0.9589569551336148}, {
        0.014398390339700171`, -0.9574907311302072}, {
        0.05163243958263858, -0.9544839561587157}, {
        0.06639231381662297, -0.9526459243097719}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.07053437106341841, -0.9521301182114903}, {
        0.08768112190480154, -0.9499948510911378}, {
        0.12263446235029414`, -0.944099881531183}, {
        0.14894879379459536`, -0.9385374840076778}, {
        0.1747473267985594, -0.9321726461069196}, {
        0.2035551702185251, -0.9238278603157218}, {
        0.23188439951935033`, -0.9144001862147232}, {
        0.2327439453580366, -0.9140747550950549}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.23664757999772684`, -0.9125968069340676}, {
        0.25985376227440843`, -0.9038107555780738}, {
        0.28752263227031843`, -0.8920201342928759}, {
        0.3209167123492047, -0.8762179671318522}, {
        0.354037022806875, -0.8583643372099206}, {
        0.3754343805345516, -0.8455421428907846}, {
        0.38595791856404615`, -0.8386916751858959}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.3894560789604658, -0.8364144909580223}, {
        0.39682996485893895`, -0.8316143403750677}, {
        0.4159931171673775, -0.8181816903331838}, {
        0.4352025701356873, -0.8037403798390159}, {
        0.4544478829226107, -0.7881576950617522}, {
        0.4737186146868902, -0.7713009221705812}, {
        0.49306126433344305`, -0.7531040148253094}, {
        0.5124767789702469, -0.7334475926932488}, {
        0.51663458968863, -0.7288786965729906}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5194439384654574, -0.7257915856878923}, {
        0.5318863900606343, -0.7121189409548458}, {
        0.5512113290679382, -0.6889053447905468}, {
        0.5705133823687748, -0.6636452738958647}, {
        0.5897418924091336, -0.6361362503542596}, {
        0.6086494247564073, -0.6061041379280969}, {
        0.6171491251514042, -0.5908886025067814}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6191847503718109, -0.5872445766933713}, {
        0.6269885449779885, -0.573274800379743}, {
        0.6383248040274492, -0.5507633641621349}, {
        0.649356076420215, -0.5269256895048406}, {
        0.6599760601146816, -0.5016945534422671}, {
        0.670078453069245, -0.47500273300882095`}, {
        0.6796073057650431, -0.44675635036517397`}, {
        0.6835206644952255, -0.43356020523146965`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6847074083897928, -0.42955841399560263`}, {
        0.6884663866650207, -0.4168828515709856}, {
        0.6964889707002828, -0.38534699950914475`}, {
        0.7035083328019351, -0.3521135570625402}, {
        0.7093814058181801, -0.3170415729554539}, {
        0.7139461962635423, -0.28007466723905305`}, {
        0.7150817631690262, -0.26569357989921155`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7154103339446722, -0.2615324820378117}, {
        0.7170075895686113, -0.24130445978655432`}, {
        0.7183704711639765, -0.20082257047117444`}, {
        0.7183353586662354, -0.1798997558460839}, {
        0.7177719515662493, -0.158471090150856}, {
        0.7166660267799383, -0.1365854552219339}, {
        0.7150033612232234, -0.11429173289576083`}, {
        0.7130861599902308, -0.09484794286592972}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7126540641476751, -0.09069652805626784}, {
        0.7099509154622617, -0.06867555339743406}, {
        0.7065326890898559, -0.04545085989816661}, {
        0.7025008296107274, -0.022013606347420583`}, {0.6957585347953695, 
        0.011032293925010806`}, {0.6876796025284333, 0.04436747613485685}, {
        0.6797269970891012, 0.072767467262991}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6786014684899646, 0.07678690497730885}, {
        0.6782640328099191, 0.07799194028211745}, {0.6675118256398263, 
        0.11190568636679264`}, {0.6554212566052213, 0.14586289333287816`}, {
        0.6419906012931698, 0.17961774012436976`}, {0.6272198597036722, 
        0.2131702267412674}, {0.6180420058287043, 0.23216879029908297`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6162263574591199, 0.23592726275006362`}, {
        0.6111090318367279, 0.24652035318357102`}, {0.5937649454832887, 
        0.2794102473815943}, {0.5752944284343053, 0.3115820372656508}, {
        0.5556974806897783, 0.34303572283574063`}, {0.5349741022497072, 
        0.3737713040918636}, {0.5311504106387488, 0.3793816615146993}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5287996659410467, 0.38283081989508433`}, {
        0.5196709197852567, 0.39622508229049824`}, {0.5038908395667974, 
        0.4181279373228154}, {0.4875900006279291, 0.43951354438273993`}, {
        0.47089998586785164`, 0.46028087788849736`}, {0.4529815447168229, 
        0.47937636157348185`}, {0.4347794351024537, 0.4978077404245834}, {
        0.42173590636939573`, 0.5104064343117808}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.41873365709926513`, 0.5133062952544392}, {
        0.4164325959910139, 0.5155288812671581}, {0.39789471439374696`, 
        0.5325551618260872}, {0.37941872053503223`, 0.5495665294160873}, {
        0.3608754596675945, 0.5658532107845837}, {0.342264931791434, 
        0.5814152059315766}, {0.3235871369065505, 0.5962525148570658}, {
        0.3049195133076279, 0.6103775569514027}, {0.2909174003321373, 
        0.6204949385675754}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.28753412883471874`, 0.6229395588124212}, {
        0.2863394992893499, 0.6238027516049383}, {0.2678470948517165, 
        0.6365280988176725}, {0.24944229999472772`, 0.6485535985896056}, {
        0.21312603587527462`, 0.6706347126244281}, {0.1776212037835812, 
        0.6901757505227654}, {0.1441724577204281, 0.7067017844243338}, {
        0.14351710045216629`, 0.7069931088377249}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13970292303852702`, 0.7086886160845508}, {
        0.11163925097285671`, 0.7211636937224548}, {0.08021304993091799, 
        0.7337380804803046}, {0.050085320984662944`, 0.7446015467610598}, {
        0.02125659444583234, 0.7539066656931258}, {-0.006381705704295967, 
        0.761792279585039}, {-0.01738244332515304, 0.7645495832100793}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.021431249443681247`, 
        0.7655644049586261}, {-0.032801772571365434`, 
        0.7684143942701723}, {-0.05797579926101955, 
        0.7739290155818986}, {-0.08194197080749087, 
        0.7784510384933566}, {-0.10477618191849145`, 
        0.7820718660575514}, {-0.12650719020988394`, 
        0.7849122662276552}, {-0.14716375329753104`, 
        0.7870930069568403}, {-0.1854489151960701, 
        0.7897354383833866}, {-0.1863454540873986, 0.7897557576664058}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19051843256370787`, 
        0.7898503346351391}, {-0.22002241028307054`, 
        0.7905190169190552}, {-0.24760736978915937`, 
        0.7900060040194106}, {-0.2728331576266413, 
        0.7885430351132784}, {-0.2959363644268153, 
        0.7864145323891322}, {-0.3171535808209803, 
        0.7839049180354457}, {-0.3545506408902909, 
        0.777976757246489}, {-0.356665641685898, 0.7775266537701934}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.3607482642326121, 
        0.7766578112598287}, {-0.38626553483258924`, 
        0.7712273583604825}, {-0.41336957221037474`, 
        0.7642051569882133}, {-0.4366012931375364, 
        0.7570865757637528}, {-0.4740993378814447, 
        0.7432344031503995}, {-0.5097182528459727, 
        0.7269155669311346}, {-0.5178935919038871, 0.7222308940994924}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5215151892644049, 
        0.7201556286405582}, {-0.5357682534131301, 
        0.7119882680072952}, {-0.55564096849428, 
        0.6981113581255192}, {-0.5772437014676219, 
        0.6793225251709687}, {-0.5937599520429372, 
        0.6607412152454909}, {-0.6072776547128477, 
        0.6414006027664794}, {-0.621379312340272, 
        0.6152990612889968}, {-0.6286930431685035, 0.5971774727478472}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6302552253394265, 
        0.5933067775865608}, {-0.6333638775034958, 
        0.5856043180952479}, {-0.6432887540836462, 
        0.5511767773759905}, {-0.6495964368685829, 
        0.5152710570513072}, {-0.6526471081247951, 
        0.4743744696023468}, {-0.6524770015070526, 
        0.45228383952768436`}, {-0.6505445161619747, 
        0.42940397031479616`}, {-0.650497023865587, 0.42909973711784705`}}]}, 
      {Arrowheads[{{0.01362700833510557, 1.}}], 
       ArrowBox[{{-0.6498532311391184, 
        0.4249756341739208}, {-0.6468496520895617, 
        0.405734861963682}, {-0.6413924092898137, 
        0.3812765144743422}, {-0.630742078882724, 
        0.34860739976408994`}, {-0.6157579011986263, 0.3171268633761169}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.9390302613529784, -0.19288396340393027`}, \
{-0.9275130182073394, -0.22049529408231688`}, {-0.9137453337339566, \
-0.2502310552758219}, {-0.8975156658025789, -0.281845554065833}, \
{-0.8826098871840251, -0.3087661094120806}, {-0.865698552836093, \
-0.3368305343288466}, {-0.8628395571889508, -0.3411763585969303}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8605454859714843, -0.3446634679178359}, \
{-0.8466384587796445, -0.36580288319732746`}, {-0.8252864010355419, \
-0.3954472103987196}, {-0.8013664074062046, -0.42563976144317295`}, \
{-0.7747087202688059, -0.4561670289376747}, {-0.760358278473019, \
-0.47144037667446}, {-0.7567609624455006, -0.4750829894720292}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7538279868420885, -0.4780528965878401}, \
{-0.745329457506339, -0.48665843790867724`}, {-0.7296242721041404, \
-0.5017748907686328}, {-0.713244737001797, -0.516743413382633}, \
{-0.6828301937430352, -0.5424727659939881}, {-0.6502102795491501, \
-0.5673800738359305}, {-0.6254775654827149, -0.584360618084443}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6220364672273171, -0.5867231457485039}, \
{-0.6155165160928496, -0.5911994971282829}, {-0.5788804250468417, \
-0.6136651960908679}, {-0.5598543408481748, -0.6242963521069537}, \
{-0.5403580140756749, -0.6344714330880946}, {-0.5204192120396542, \
-0.6441631937400811}, {-0.5000657020504251, -0.6533443887687029}, \
{-0.47932525141830007`, -0.6619877728797502}, {-0.4743535230133474, \
-0.6638912784753219}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4704554113686704, -0.6653837327534788}, \
{-0.45822562745359124`, -0.6700661007790124}, {-0.4367945974666114, \
-0.67755212717228}, {-0.4150599287676723, -0.6844186067653424}, \
{-0.39304196463028157`, -0.6906234617288982}, {-0.37076374797769385`, \
-0.6961300078827701}, {-0.3482570955948423, -0.700919090406434}, \
{-0.32555382426666013`, -0.7049715544793663}, {-0.30924714748508675`, \
-0.7073223459169826}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.30511580638233216`, -0.7079179253486669}, \
{-0.3026857507780808, -0.7082682452810434}, {-0.2796846919140375, \
-0.7107900079909414}, {-0.2565824644594633, -0.7125176877885366}, \
{-0.2334108851992917, -0.7134321298533052}, {-0.21017490343207787`, \
-0.7135174046410471}, {-0.18688923845142333`, -0.712756409779808}, \
{-0.16360036203483147`, -0.7111282312074331}, {-0.14035474595980527`, \
-0.7086119548617678}, {-0.13862336533608832`, -0.7083558438189459}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.13449424587293562`, -0.7077450520166363}, \
{-0.11719886200384783`, -0.705186666680657}, {-0.0941791819444624, \
-0.7008314526019466}, {-0.07134217755915198, -0.6955253985634811}, \
{-0.04873432062541963, -0.6892475905031062}, {-0.021230182856713138`, \
-0.6801223716691494}, {0.005810780800888052, -0.6694555679186796}, {
        0.024979765888122056`, -0.660650380418525}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.028772792484825376`, -0.6589080706287757}, {
        0.032388570347383995`, -0.657247179251697}, {
        0.05850318578277459, -0.6434972056682013}, {
        0.08400687013050732, -0.6281456952959399}, {
        0.10875186641402965`, -0.6111326962626593}, {
        0.13273817463334156`, -0.59245820856836}, {
        0.15596579478844302`, -0.5721222322130415}, {
        0.16478393586442774`, -0.5634011182688792}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.167751717266627, -0.5604659917442613}, {
        0.17824694082050438`, -0.5500862484747765}, {
        0.19939382667069588`, -0.5263117386316374}, {
        0.2194064523390176, -0.5007987026836243}, {
        0.23828481782546942`, -0.4735471406307371}, {
        0.260836264614755, -0.43891456247116706`}, {
        0.2673152422161451, -0.427096772968119}}]}, 
      {Arrowheads[{{0.002972657439869385, 1.}}], 
       ArrowBox[{{0.26932184595421016`, -0.4234366861378459}, {
        0.2812517370158678, -0.4016763174446875}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8040844871424562, -0.5083351371004162}, \
{-0.7889154730313441, -0.5267909981793547}, {-0.7728734968510254, \
-0.5452999587351888}, {-0.7533222142660251, -0.5667897966563792}, \
{-0.7325665284367535, -0.5881815730392621}, {-0.710623682044291, \
-0.6093692884859322}, {-0.688942155963846, -0.628954112630888}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.6857933889358088, -0.6316932234857372}, \
{-0.6632121595417989, -0.6507082043449954}, {-0.6377379862911513, \
-0.6706470044007574}, {-0.6111456232016341, -0.689957745928685}, \
{-0.5834922954571059, -0.7085348310916931}, {-0.5593852780603067, \
-0.723503802621573}, {-0.5502490685509372, -0.7287536973645432}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5466299719545088, -0.7308333208863556}, \
{-0.5345535706795044, -0.7377727234364642}, {-0.5090654362650544, \
-0.7513087590797806}, {-0.4829891377673116, -0.7640790750949359}, \
{-0.45639293813663084`, -0.776050837025344}, {-0.4293451003233669, \
-0.7871912104144188}, {-0.401913887277875, -0.797467360805574}, \
{-0.3948776010025579, -0.7998458373110731}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.390923356314646, -0.8011824910115039}, \
{-0.37416756195050993`, -0.8068464537422237}, {-0.3324803250857628, \
-0.8190083459350033}, {-0.29047411909470444`, -0.8289232355676317}, \
{-0.2481489439773349, -0.8365911226401093}, {-0.2286309068415886, \
-0.8390722376231086}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2244901782345559, -0.8395986032466592}, \
{-0.2055047997336541, -0.8420120071524357}, {-0.16282252272459283`, \
-0.845105966256434}, {-0.12038294931108179`, -0.8457930771039266}, \
{-0.078186079493121, -0.8440733396949136}, {-0.05793127922537894, \
-0.8420810901528846}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.053777274864066936`, -0.841672504870531}, \
{-0.036231913270710375`, -0.839946754029395}, {
        0.005300200650351545, -0.8333127685648104}, {
        0.046230913564266236`, -0.8240708317585994}, {
        0.08656022547103376, -0.8122209436107617}, {
        0.10843477583983621`, -0.8042603252199425}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.11235716138751393`, -0.8028328849297293}, {
        0.12628813637065414`, -0.7977631041212976}, {
        0.15238193062792033`, -0.7865969758936697}, {
        0.1780869780783748, -0.7741170317957399}, {
        0.20340327872201772`, -0.7603232718275081}, {
        0.22833083255884895`, -0.7452156959889744}, {
        0.252790967081157, -0.7286815633897862}, {
        0.2589160167105385, -0.7240524566074656}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.26224601713517504`, -0.7215357541342529}, {
        0.2767050097812303, -0.7106081331395907}, {
        0.3000729606590688, -0.6909954052383879}, {
        0.3228948197146725, -0.6698433796861776}, {
        0.34502093309104587`, -0.6470068731753394}, {
        0.36630164693119316`, -0.6223407023982523}, {
        0.38024993143469293`, -0.6042557617975919}}]}, 
      {Arrowheads[{{0.014946907654630585`, 1.}}], 
       ArrowBox[{{0.38279911702017644`, -0.6009505618009928}, {
        0.3867369612351145, -0.5958448673549167}, {
        0.4063268760028097, -0.5675193680453321}, {
        0.4289181789258712, -0.5330554573933488}, {
        0.4499356395674035, -0.4959064968926191}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.30538917015032424`, -0.39129302708676017`}, {
        0.3151521913397247, -0.36584244341324507`}, {
        0.32390624189040634`, -0.3395082649986069}, {
        0.3315441604383234, -0.31235460216711836`}, {
        0.338065946983476, -0.28438145491877936`}, {
        0.343471601525864, -0.25558882325358995`}, {
        0.3471004304671489, -0.2301205020786165}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.347683908220737, -0.2259875527050793}, {
        0.3505799130858823, -0.1960611325972314}, {
        0.3521939197243967, -0.16545508008720516`}, {
        0.3525144936019144, -0.1342875561226143}, {
        0.35211028577620446`, -0.09531185514453257}, {
        0.3498195175804152, -0.059284373657928824`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.928384139447789, 
        0.28083455765003884`}, {-0.9180721662578957, 
        0.2803742061445423}, {-0.9071080553453931, 
        0.27341548676903027`}, {-0.8948259662914679, 
        0.25903534322532074`}, {-0.8804126856256708, 
        0.23641647603301555`}, {-0.8719959619719337, 
        0.22166626588074587`}, {-0.8625059486499486, 
        0.20470909102115728`}, {-0.8449865515729403, 
        0.1738466434140078}, {-0.8314231594798541, 0.1516429754727488}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8292472453585882, 
        0.14808094067454278`}, {-0.823135668470467, 
        0.1380761112859942}, {-0.8022933353340225, 
        0.1073272650559626}, {-0.7774208691991231, 
        0.07483355070236263}, {-0.7632625015161302, 
        0.058237979745887763`}, {-0.7478435988941765, 
        0.04157292587851676}, {-0.7311762219897382, 
        0.025053556853756848`}, {-0.7243571419142942, 
        0.018899205503415478`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7212584795722365, 
        0.016102602947336335`}, {-0.7132724314592915, 
        0.008895040425115287}, {-0.6939737943694066, -0.006756500686671672}, \
{-0.6732582726585783, -0.021699707734650978`}, {-0.6513425192911705, \
-0.03563655892599015}, {-0.6284431872315469, -0.048269032467856715`}, \
{-0.5927290396623615, -0.06399718563040015}, {-0.5787279616462344, \
-0.06836137735624626}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5747430123645695, -0.0696035019028652}, \
{-0.5552939921655441, -0.07566583888367713}, {-0.5168671342477693, \
-0.08263841715568762}, {-0.47817755541571166`, -0.08427834537443159}, \
{-0.4401644982358911, -0.08028989815691756}, {-0.41064979823864406`, \
-0.07225177615080158}}]}, 
      {Arrowheads[{{0.005301167352003047, 1.}}], 
       ArrowBox[{{-0.4066224331281779, -0.07115495144568444}, \
{-0.4037672052748276, -0.07037735012015407}, {-0.38431817598328255`, \
-0.06334159323886729}, {-0.3656889572685724, -0.05451859394352002}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9525075782270086, 
        0.2057126560831631}, {-0.9458174510753505, 
        0.1989877520235561}, {-0.9379643800198914, 
        0.18630753550313067`}, {-0.9283035896041884, 
        0.16660858841430237`}, {-0.9224356430377536, 
        0.15357206836209383`}, {-0.9156756486955123, 
        0.1384028053843619}, {-0.9037429039579609, 
        0.11212936913941254`}, {-0.8886003855457828, 
        0.08080157330447543}, {-0.8764568768740413, 0.05773783825220122}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8745122384795814, 
        0.054044455563994176`}, {-0.8726983369820531, 
        0.050599376824332465`}, {-0.8530992476228638, 
        0.017130158222929074`}, {-0.8416566978768605, -0.000702198841864482}, \
{-0.8289793436467242, -0.019214133142446747`}, {-0.8149840882517185, \
-0.03823705789278636}, {-0.7995878350111072, -0.057602386306852146`}, \
{-0.7826322177406866, -0.07721840285328352}, {-0.7782564710873555, \
-0.08185283234218954}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7753908904852878, -0.08488781866502661}, \
{-0.7640190858590264, -0.09693189499698332}, {-0.7437556660895515, \
-0.11648203044631539`}, {-0.7218491851556853, -0.1356079769096435}, \
{-0.6981054417994867, -0.1541482895226537}, {-0.6724913771481064, \
-0.17186201347917435`}, {-0.6452559315026074, -0.18836905157478248`}, \
{-0.6452159139367561, -0.18838992247314687`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6415149673862011, -0.19032012681380353`}, \
{-0.616648045164053, -0.20328930660505534`}, {-0.5965689360858641, \
-0.2122805649237914}, {-0.5759627760190129, -0.22026010988102096`}, \
{-0.5548295649634996, -0.22722794147674394`}, {-0.5331693029193241, \
-0.23318405971096032`}, {-0.5111442260521823, -0.23796348726603786`}, \
{-0.48891657052777004`, -0.24140124682434405`}, {-0.48386594668341176`, \
-0.2418732245101273}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.4797100036299695, -0.24226159482735093`}, \
{-0.4664863363460874, -0.24349733838587906`}, {-0.4438535235071343, \
-0.24425176195064285`}, {-0.42123458766574545`, -0.24355695286684276`}, \
{-0.39884598447675546`, -0.241305346482686}, {-0.3766877139401644, \
-0.2374969427981728}, {-0.3547597760559722, -0.23213174181330298`}, \
{-0.3276829089100923, -0.2245055018064608}, {-0.3158180570567476, \
-0.21993167254666154`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.31192337341333726`, -0.21843029535071534`}, \
{-0.30138633758538524`, -0.21436833120846152`}, {-0.2791616109878525, \
-0.2005443274486879}, {-0.258289554474382, -0.18471915897831556`}, \
{-0.23818860281788962`, -0.16795833098092494`}, {-0.21962986087535358`, \
-0.14932618392949784`}, {-0.20274930652583412`, -0.12896540981119153`}, \
{-0.18894849587568, -0.1088622264605042}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.18673113361142524`, -0.1053306121097071}, \
{-0.1745219416957361, -0.08367633371367916}, {-0.1633576261205771, \
-0.05912858649100408}, {-0.15377428669665716`, -0.03223476395946884}, \
{-0.14638553912866198`, -0.004486903253521291}, {-0.1412615661353149, 
        0.023811966933549724`}, {-0.1384725504353391, 
        0.052358817908455216`}, {-0.13846402678157643`, 
        0.052787597517664285`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.13838106777562847`, 
        0.05696082312504369}, {-0.13790510076333126`, 
        0.08090418769757762}, {-0.1393409264343871, 
        0.10922922388139719`}, {-0.14269286103797862`, 
        0.13707681209777176`}, {-0.14787373816357763`, 
        0.16418983798455924`}, {-0.15469959603364397`, 
        0.19040029883913523`}, {-0.16293116123234475`, 
        0.2155911129071707}, {-0.16491850441914224`, 0.22062718853180557`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1664506881038497, 
        0.22450985608428434`}, {-0.1723982998917129, 
        0.23958154724896732`}, {-0.18293087814378145`, 
        0.2621908689248267}, {-0.1943489656908403, 
        0.2833829267989304}, {-0.20646703427532603`, 
        0.30320418790910564`}, {-0.21910655308949215`, 
        0.32159784657612306`}, {-0.23208899132559166`, 
        0.33850709712075255`}, {-0.2489032402804308, 
        0.3579413392832697}, {-0.2553332565725841, 0.36449060740752354`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.2582575143146637, 
        0.36746909877475004`}, {-0.2659211611688666, 
        0.37527487651733815`}, {-0.2828787620902806, 
        0.3905580412211078}, {-0.2995120511440543, 
        0.4038411657927285}, {-0.33151481333765287`, 
        0.4250996302440284}, {-0.36134768712760595`, 
        0.44043494128024846`}, {-0.388555997503897, 
        0.4509147756911945}, {-0.39897430744090856`, 0.4537142280025703}}]}, 
      {Arrowheads[{{0.0122988911765726, 1.}}], 
       ArrowBox[{{-0.403005367513095, 
        0.4547973941307239}, {-0.41319469871427167`, 
        0.45753531870341996`}, {-0.45499171164922203`, 
        0.4622384274085842}, {-0.48205179347644833`, 
        0.46004159647403464`}, {-0.5042224228536502, 0.4542614659954499}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9978731993865769, -0.061220622672614404`}, {
        0.9979592016534246, -0.058053359979126314`}, {
        0.9980767746397801, -0.05291239269578181}, {
        0.9982651727296047, -0.04395273233756473}, {
        0.9984464094986045, -0.030181269125600405`}, {
        0.998503042184033, -0.021332733666011124`}, {
        0.9984834758262597, -0.011064240573299067`}, {
        0.9983572159807454, -0.0020827886901358503`}, {0.9981133822874462, 
        0.008041785052811504}, {0.9970817083775221, 0.031600838926217116`}, {
        0.9950459013980145, 0.06050971703839724}, {0.9938510571321685, 
        0.07421728458791037}, {0.9923698467471243, 0.08889925834086765}, {
        0.991138191455074, 0.09949763271344163}, {0.9903871362638722, 
        0.1053920137809387}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9898595492396802, 0.10953258694158438`}, {
        0.989719973151353, 0.11062799865319939`}, {0.9865530728563798, 
        0.13248175673130466`}, {0.9825274104580634, 0.15630312227675966`}, {
        0.9774340951122658, 0.1822711331895355}, {0.9730442544048789, 
        0.20318258561633926`}, {0.9679598192260117, 0.22509105532785972`}, {
        0.9621103937686208, 0.24797621606154532`}, {0.9554291159222551, 
        0.2717964902070355}, {0.955155767524092, 0.27269103926520666`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9539359757280469, 0.27668288121361295`}, {
        0.9479240159467903, 0.296357380849339}, {0.9394694367001676, 
        0.3217232752350316}, {0.9300044931401081, 0.34782198733856073`}, {
        0.9194743800425678, 0.3745673432634533}, {0.9078325416174896, 
        0.40185925046359017`}, {0.8950429114932931, 0.4295842413265829}, {
        0.8937313375767303, 0.43221779164151913`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8918705513402171, 0.43595412256218957`}, {
        0.8810821204330518, 0.45761655062243295`}, {0.8659415491680348, 
        0.48581976139752947`}, {0.8496290906150263, 0.5140490199506353}, {
        0.8321704828652264, 0.5421537793702526}, {0.8136100844535707, 
        0.5699809861257594}, {0.8068534818171604, 0.5794260468411417}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.8044249539751595, 0.5828208880284995}, {
        0.7940109879783984, 0.5973785801735555}, {0.7734544066542552, 
        0.6241991416122009}, {0.7520383181495581, 0.6503034916859869}, {
        0.729875401556968, 0.675564051312833}, {0.707090688211465, 
        0.6998675409477259}, {0.6965016490203386, 0.7098999825733523}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.693471589060355, 0.7127707718038009}, {0.6875950299298789,
         0.7183384380832353}, {0.6673953322376318, 0.7364580880455824}, {
        0.6465508999756683, 0.754149366592101}, {0.6251289087733606, 
        0.7713405268341624}, {0.6032029105807555, 0.7879662772877032}, {
        0.5808515226786469, 0.8039688037370183}, {0.5626888433133448, 
        0.8162373796035622}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5592299618596573, 0.8185737942191842}, {
        0.5581569994411424, 0.8192985617806624}, {0.535203740952289, 
        0.8339148124353585}, {0.5120767995918362, 0.8477858926730966}, {
        0.48886044217846103`, 0.8608892274984136}, {0.465636818056112, 
        0.873211103047481}, {0.4397730796097863, 0.8864609574308125}, {
        0.41425991700554493`, 0.8986250233759416}, {0.41315024474609763`, 
        0.8991170853442055}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.409334514332471, 0.9008090946755273}, {
        0.38917318112757915`, 0.9097492346269085}, {0.3669897385120158, 
        0.9189179514563321}, {0.34525854199809497`, 0.9273109990679157}, {
        0.3240194191181167, 0.9349657608500507}, {0.3052841465095435, 
        0.9412779811775984}, {0.28699724155864825`, 0.9470499893211192}, {
        0.2691747149247188, 0.9523120778865112}, {0.2544268702175411, 
        0.9563987264186158}, {0.25229626280098594`, 0.956942066187805}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.24825165837130408`, 0.9579735065274043}, {
        0.212978275780338, 0.9669687965121179}, {0.17501361478178043`, 
        0.9750546729532374}, {0.140197250877247, 0.9811964153514932}, {
        0.10857524233964345`, 0.9856312053088918}, {0.08425269145738788, 
        0.9882028271666408}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.08010177804296441, 0.9886417029949958}, {
        0.07965725676217071, 0.988688702203568}, {0.05330573535828825, 
        0.9906851587942566}, {0.029281906127450453`, 0.9917839518394322}, {
        0.007357412916263995, 0.9922734402216581}, {-0.030845945293774362`, 
        0.9918556517309802}, {-0.06255594245774192, 
        0.9903858405434675}, {-0.08662737142888277, 0.9883262793933966}}]}, 
      {Arrowheads[{{0.012520040790930291`, 1.}}], 
       ArrowBox[{{-0.09078622665720393, 
        0.9879704460663727}, {-0.09783176287529645, 
        0.9873676271521488}, {-0.12480448756582378`, 
        0.9842576591994284}, {-0.14559261642817625`, 
        0.9815669226975827}, {-0.16127955633671767`, 
        0.9794169570002598}, {-0.17576959960764177`, 
        0.9772807383043408}, {-0.1851956419680452, 
        0.9758446632778859}, {-0.19106741245914885`, 
        0.9749881737512959}, {-0.19442869338870913`, 0.9745852748837257}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.35513354956358245`, -0.06296830763193555}, {
        0.3511529312992675, -0.03213945900719587}, {
        0.34590715970369956`, -0.0012752172587282493`}, {0.3393962347768784, 
        0.02962441761346736}, {0.33167954332567484`, 0.0603495784465812}, {
        0.3228164721569595, 0.09069039807780348}, {0.31974117630109705`, 
        0.09989420306342132}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.31841837654386423`, 0.10385310379077228`}, {
        0.3128070212707324, 0.12064687650713427`}, {0.3016511906669935, 
        0.15021901373457353`}, {0.2934630539368467, 0.17155926543420916`}, {
        0.2847453934806904, 0.19256626333790527`}, {0.27547002386583974`, 
        0.2132743034584063}, {0.26572150139034906`, 0.23358049775747894`}, {
        0.25454577808646045`, 0.2528298167402232}, {0.25214703779224856`, 
        0.25672457517692293`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.24995812787153238`, 0.26027863869995477`}, {
        0.2429850433281625, 0.2716006146223349}, {0.21897929530499977`, 
        0.3075519534563903}, {0.19450721554115474`, 0.34238846256014877`}, {
        0.16910247229594527`, 0.37499531220331356`}, {0.1518090363028036, 
        0.3951108234248032}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.1490879257661217, 0.398275985602941}, {0.1430245604077306,
         0.40532881732215964`}, {0.11653297471487017`, 0.4333452928529621}, {
        0.08984789201661986, 0.45907816433693893`}, {0.06318948911223561, 
        0.48256085731530823`}, {0.03612656615431232, 0.5042249863884306}, {
        0.02656121591550225, 0.511202064690083}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.023188945413815866`, 0.5136618382223845}, {
        0.00933960167130183, 0.5237637114738172}, {-0.01693382879512787, 
        0.5412692004808219}, {-0.042456149703308785`, 
        0.5568336213187993}, {-0.06717634024014421, 
        0.5705965150122586}, {-0.09114998229457824, 
        0.5827244929372262}, {-0.11429940437800401`, 
        0.5933503285303319}, {-0.1214301733638924, 0.5963172072713578}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1252839624381701, 
        0.5979206423145488}, {-0.13654693500181467`, 
        0.6026067952282058}, {-0.15789491123888205`, 
        0.6106154135255683}, {-0.178391389340066, 
        0.6174912736646201}, {-0.19802727658374136`, 
        0.6233575037032116}, {-0.21679348024828302`, 
        0.6283372316991929}, {-0.25184086771403863`, 
        0.6359424925235394}, {-0.2837816134854792, 
        0.6409176780580882}, {-0.2860151099159838, 0.6411465738086035}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2901674115743664, 
        0.6415721147637985}, {-0.30824765940419296`, 
        0.6434250355206835}, {-0.3308596965377671, 
        0.6446304355177741}, {-0.3517488865415184, 
        0.6448219178358215}, {-0.37104639107076376`, 
        0.6442875222612878}, {-0.4053743297115981, 
        0.6413898141481682}, {-0.43485948447199324`, 
        0.6366347446057992}, {-0.4559305834547663, 0.6317415173985549}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.4599964407556731, 
        0.6307973253760203}, {-0.4603273270835454, 
        0.6307204854359976}, {-0.4824044986900208, 
        0.6239442255989363}, {-0.5185023532620112, 
        0.6088761317507236}, {-0.5427913466635264, 
        0.5948287416971714}, {-0.5624619367855392, 
        0.5801769014786688}, {-0.5919410678830613, 
        0.5496608077624966}, {-0.5968170033158218, 0.5416285027520662}}]}, 
      {Arrowheads[{{0.0029223883213764434`, 1.}}], 
       ArrowBox[{{-0.5989829775058731, 
        0.5380604150324626}, {-0.6116426128606913, 0.51720573926963}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9808452724228823, 
        0.05208510724652654}, {-0.9767939161536866, 
        0.033256385126836825`}, {-0.9711331797709922, 
        0.009095474116742486}, {-0.9632281902301737, -0.02074410158943976}, \
{-0.9519695551338513, -0.05731695155165649}, {-0.9446464094140636, \
-0.07833538472868978}, {-0.9359169462777505, -0.10126701141524731`}, \
{-0.9332308764433379, -0.10768463021370527`}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{-0.9316193082909603, -0.11153502529174561`}, \
{-0.9254427067625475, -0.12629230135787445`}, {-0.913018243846161, \
-0.15324733986890623`}, {-0.8990103308113936, -0.18111149894145784`}, \
{-0.882644544994725, -0.21063396146641625`}, {-0.8637153008102283, \
-0.241658702284748}, {-0.852522927977311, -0.25823107150742963`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8501867965899839, -0.26169014426004705`}, \
{-0.8418947306944743, -0.27396807492681635`}, {-0.8179261075292023, \
-0.30573422688293417`}, {-0.7905322453666976, -0.33818637143621166`}, \
{-0.7755505056968051, -0.354489514176213}, {-0.7597120435199908, \
-0.37074794295281766`}, {-0.7430167212503839, -0.38688958706179655`}, \
{-0.7416686145554692, -0.38811484169266347`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7385797290345284, -0.39092223913607577`}, \
{-0.7254644013021129, -0.40284237579892107`}, {-0.6985285967362032, \
-0.4254127898686878}, {-0.6696372566407167, -0.4472930113357939}, \
{-0.6388875935265778, -0.46822852399399023`}, {-0.6063768199047084, \
-0.4879648116370267}, {-0.6040622106719162, -0.4891988138672575}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6003789240175207, -0.4911625077304416}, \
{-0.5721109427834438, -0.5062331949949578}, {-0.5361689335731894, \
-0.5227763252487945}, {-0.4987574513879742, -0.5373566818687229}, \
{-0.4600831553418279, -0.5497367443249289}, {-0.4459125850095602, \
-0.5532574304099999}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.44186168907183554`, -0.5542638777600788}, \
{-0.42029171299542234`, -0.5596229503201023}, {-0.37957758515211537`, \
-0.56676657097093}, {-0.3382206207899651, -0.5709973358685931}, \
{-0.29650066888702986`, -0.572144974604274}, {-0.276436301827098, \
-0.5710983234347219}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.2722679192864042, -0.5708808811177863}, \
{-0.2545670373260546, -0.569957520378294}, {-0.21267346686603478`, \
-0.5642483635036628}, {-0.17125645579940435`, -0.5549452692405942}, \
{-0.13075250241859726`, -0.541976002849302}, {-0.11039334771063866`, \
-0.5336983081854676}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.10652667951579683`, -0.5321261850230679}, \
{-0.10623900247292536`, -0.5320092203083318}, {-0.08231238979735081, \
-0.5205439947473719}, {-0.058972664391873555`, -0.5075803261664223}, \
{-0.03621982625649363, -0.49311821456548327`}, {-0.014223069068874892`, \
-0.47715621704650535`}, {0.0068484134933188105`, -0.45969289071143943`}, {
        0.026994621430087462`, -0.4407282355602856}, {
        0.02990259431832097, -0.43763189650412554`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.03276009373984774, -0.43458930037208154`}, {
        0.046215554741431034`, -0.42026225159304365`}, {
        0.06433633000788662, -0.398354532342709}, {
        0.08118206380999125, -0.37506467134227683`}, {
        0.09675275614774492, -0.3503926685917472}, {
        0.11104840702114764`, -0.32433852409112013`}, {
        0.12525635184371456`, -0.2965166670436278}}]}, 
      {Arrowheads[{{0.005072119407395093, 1.}}], 
       ArrowBox[{{0.12715472459741828`, -0.2927992922905594}, {
        0.12854084515969733`, -0.29008500471301585`}, {
        0.14359619808308244`, -0.25378872787017365`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.09611357643598963, -0.35529911890912164`}, {
        0.10886884580017019`, -0.3327952176477822}, {
        0.12048855324297197`, -0.30936480235869296`}, {
        0.13097269876439505`, -0.2850078730418538}, {
        0.14032128236443941`, -0.2597244296972649}, {
        0.14844935496445397`, -0.23365460724696732`}, {
        0.1552719674857877, -0.20693854061300235`}, {
        0.156573777304196, -0.20048221640463848`}}]}, 
      {Arrowheads[{{0.01441054794934553, 1.}}], 
       ArrowBox[{{0.1573988007236547, -0.19639051376098268`}, {
        0.16078911992844055`, -0.17957622979536997`}, {
        0.16500081229241256`, -0.15156767479407018`}, {
        0.16963214447796227`, -0.11469922943742755`}, {
        0.17192708882915578`, -0.07710282930675867}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9237337235888722, 
        0.3262398029269236}, {-0.9114107583779405, 
        0.3403219922201996}, {-0.8936607695880917, 
        0.35224236430045347`}, {-0.8753013817406006, 
        0.35363158778161485`}, {-0.8562744859229323, 
        0.342683670362704}, {-0.836692546735591, 
        0.3197782362363612}, {-0.8138783886314863, 
        0.2846604060588985}, {-0.8062590061077833, 0.27233328618420855`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8040644106576817, 
        0.2687827305970999}, {-0.8004151205276353, 
        0.2628786777751474}, {-0.7850373584882567, 
        0.23863335914167952`}, {-0.7673979390348274, 
        0.21228818433047458`}, {-0.7469295986369595, 
        0.18456544902630717`}, {-0.7295135936305508, 
        0.16351280103147736`}, {-0.7101738666150499, 
        0.14257205475655702`}, {-0.7034339861080132, 0.13613897408198347`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7004145650183821, 
        0.13325699725170784`}, {-0.6888951162304573, 
        0.12226191457895584`}, {-0.6656620411167742, 
        0.10310108487608366`}, {-0.63097832535876, 
        0.0798834076432238}, {-0.5934799260360013, 
        0.06132285224496498}, {-0.5579419446788915, 0.04984828891717225}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.553956245240129, 
        0.04862510943876144}, {-0.5145763193595927, 
        0.04318640912885095}, {-0.4855181712763387, 
        0.04402299909759095}, {-0.4577883856128239, 
        0.04936315250790396}, {-0.43207529799827954`, 
        0.059022728939198674`}, {-0.4090672440619366, 
        0.07281758797088375}, {-0.3973320404869382, 0.08310283879953662}}]}, 
      {Arrowheads[{{0.007028359394414397, 1.}}], 
       ArrowBox[{{-0.39419299532280205`, 
        0.08585403665215798}, {-0.3892461078440705, 
        0.09018970737271323}, {-0.37309377338495636`, 
        0.11058106491444114`}, {-0.3659495279768617, 
        0.12150903512183085`}, {-0.35980167976522015`, 
        0.13299279535152334`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.3838258149936236, -0.6603279067546026}, {
        0.40246751239511036`, -0.6386109984839446}, {
        0.42045724146125585`, -0.6153966908385207}, {
        0.4377950021920603, -0.590684983818331}, {
        0.4544807945875235, -0.5644758774233751}, {
        0.4703138346435568, -0.5366555638372871}, {
        0.4773400451698985, -0.5226096457329661}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4792074284126635, -0.5188766075612625}, {
        0.48509333835607116`, -0.5071102352437001}, {
        0.49881930572506683`, -0.4758398916426144}, {
        0.5114917367505436, -0.4428445330340301}, {
        0.5256103199820357, -0.4034868539591996}, {
        0.5375822303215869, -0.36271128372242656`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.018342813942246617`, 1.}}], 
       ArrowBox[{{0.5191191925587277, -0.33066025895743467`}, {
        0.5246964277831341, -0.2968042564161548}, {
        0.5289352039086319, -0.2617261620113451}, {
        0.5330278562101209, -0.22080689139111667`}, {
        0.535035096335297, -0.17849583538695343`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.017086037650584005`, 1.}}], 
       ArrowBox[{{0.5384922018450855, -0.14758188359360852`}, {
        0.5364340269404384, -0.11576702851220991`}, {
        0.5331583656437702, -0.08342078710747433}, {
        0.5285722032135226, -0.04491716850440911}, {
        0.522164322124752, -0.005973704409660726}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5396372359868327, -0.15203633650726006`}, {
        0.5378781754965829, -0.12179703701013983`}, {
        0.5349849929085497, -0.09113242373567146}, {
        0.5309576882227327, -0.060042496683854876`}, {
        0.5257618537577402, -0.028697282444870513`}, {0.51936308183218, 
        0.0027331923911012995`}, {0.5168604946123745, 
        0.013108605697643563`}}]}, 
      {Arrowheads[{{0.016791745273435597`, 1.}}], 
       ArrowBox[{{0.5158817669441144, 0.017166288080252765`}, {
        0.5117613724460525, 0.03424892782406052}, {0.5029567255993571, 
        0.06584992385400712}, {0.4968596292984167, 0.08732007131932928}, {
        0.49021647743228325`, 0.10871008743919236`}, {0.4830186525582806, 
        0.13005262679787777`}, {0.4752920070044374, 0.15124972564254127`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.5115399995220876, 0.04092098585096192}, {
        0.5021933859670205, 0.0734442472189499}, {0.49161611338236605`, 
        0.10581905256030774`}, {0.47985191115899417`, 0.13782378802561288`}, {
        0.4669007792969049, 0.1694584536148654}, {0.4542174791032598, 
        0.19750602243049392`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.45249468014818583`, 0.20130794308724112`}, {
        0.4424766854366289, 0.22316853853673374`}, {0.4316454922479464, 
        0.24527471903037112`}, {0.42024113745809727`, 0.26707860280438234`}, {
        0.408347623382942, 0.2884691538725528}, {0.3921883943273796, 
        0.312583157463756}, {0.37546105783148515`, 0.3359874460938063}, {
        0.3685628833567576, 0.3450913407776661}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.36604205287807223`, 0.34841821737058115`}, {
        0.35835153032386835`, 0.35856781675427685`}, {0.3407978396616592, 
        0.3803623371146433}, {0.31947617901836084`, 0.40677167348927656`}, {
        0.29777575741581896`, 0.4318937640749351}, {0.27569657485403365`, 
        0.45572860887161887`}, {0.2569147460669591, 0.47458541754271844`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.2539691324648046, 0.47754279047719217`}, {
        0.2532386313330048, 0.4782762078793278}, {0.23060312510663497`, 
        0.4995340750988285}, {0.2079912544288267, 0.5194997245308877}, {
        0.18540301929957997`, 0.5381731561755051}, {0.16283841971889482`, 
        0.5555543700326809}, {0.14044093322472437`, 0.5717146220767}, {
        0.124478150821254, 0.5825631398694913}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.12102589740212283`, 0.5849093368980574}, {
        0.1183540373550217, 0.5867251682818468}, {0.09657773210978686, 
        0.6005860086481218}, {0.07511201748901986, 0.6132971431755248}, {
        0.04526532589003128, 0.6294382646585892}, {0.016213544290531325`, 
        0.6436056825938509}, {-0.011850157063659602`, 
        0.6559775819224032}, {-0.026749634383684943`, 0.6619382515056148}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.030625063787452785`, 
        0.6634886518097836}, {-0.038732607926721126`, 
        0.6667321475853388}, {-0.0644417090443914, 
        0.6760112418442129}, {-0.08910025887187063, 
        0.6839359711437005}, {-0.11268743372753152`, 
        0.6906533866995761}, {-0.13518240992974662`, 
        0.6963105397276141}, {-0.17706558154959467`, 
        0.7048473431980036}, {-0.19144746861143716`, 0.7069297492334105}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19557843999271862`, 
        0.707527887690449}, {-0.21508940408292487`, 
        0.7103529515505215}, {-0.24952768552849897`, 
        0.7135157690374383}, {-0.2807149664834624, 
        0.7148135742350076}, {-0.3061136791968904, 
        0.7147111900223501}, {-0.32935987297048264`, 
        0.7135897661046209}, {-0.3506680918513462, 
        0.7117304741766914}, {-0.3619780460465754, 0.7103930218182176}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.36612321351521715`, 
        0.7099028373389964}, {-0.3702528798865881, 
        0.7094144859334328}, {-0.4048266082918029, 
        0.7036567351852407}, {-0.4342299479293184, 
        0.6968051432286685}, {-0.45944726579092404`, 
        0.6894176798171823}, {-0.48115654045859063`, 
        0.6816814690415036}, {-0.5164357645491208, 
        0.6658808090776933}, {-0.5247302753216588, 0.6610813515626539}}]}, 
      {Arrowheads[{{0.00445467929768628, 1.}}], 
       ArrowBox[{{-0.5283431041658102, 
        0.6589908583410378}, {-0.5400791218983714, 
        0.6522000396842381}, {-0.5593603856773522, 0.6385412441017537}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01681478272768149, 1.}}], 
       ArrowBox[{{-0.35118797787914235`, -0.060653110743531184`}, \
{-0.3251480648164377, -0.04027028676056034}, {-0.30251547140268403`, \
-0.01622121157232699}, {-0.283743219808438, 
        0.010988576342635958`}, {-0.2733547021976571, 
        0.028746888183982258`}, {-0.2645740231041737, 
        0.04743472328989228}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.17088223110109774`, -0.12770176432257657`}, {
        0.17245172461996475`, -0.10091871928451102`}, {
        0.1728529214632592, -0.07390552880329003}, {
        0.17208628817645819`, -0.04683518226021586}, {
        0.17015182475956192`, -0.01970767965528855}, {0.16704953121257027`, 
        0.007476979011491913}, {0.16282420023918404`, 0.03867025752789668}}]}, 
      {Arrowheads[{{0.004967038009241457, 1.}}], 
       ArrowBox[{{0.16226391502302273`, 0.042806532983340397`}, {
        0.16187620982067336`, 0.04566874577455535}, {0.1544784158370146, 
        0.08352975401344266}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.17214597808293255`, -0.050572109060645826`}, {
        0.17029930186000247`, -0.022410206107083903`}, {0.16721040681466834`, 
        0.005723207535084582}, {0.16287929294693007`, 0.03382813186585959}, {
        0.15738856486917469`, 0.06170471303001488}, {0.15082082719378892`, 
        0.08915309717232424}, {0.14391541784997217`, 0.11356011102769724`}}]}, 
      {Arrowheads[{{0.012968210337441194`, 1.}}], 
       ArrowBox[{{0.1427216008623291, 0.11755895724852476`}, {
        0.13445432305012667`, 0.14276527439140518`}, {0.120819907483212, 
        0.1816029604658384}, {0.10515491764916822`, 0.21902777043651517`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.14720631395207223`, 0.10407984187437821`}, {
        0.13862394549742646`, 0.13199370687109044`}, {0.12890332949313626`, 
        0.15938498345602362`}, {0.11820719802435081`, 0.18608251272940926`}, {
        0.1066982831762192, 0.21191513579147894`}, {0.09437658494874153, 
        0.23688285264223274`}, {0.08298341681342151, 0.2577902155948921}}]}, 
      {Arrowheads[{{0.009537808000979437, 1.}}], 
       ArrowBox[{{0.08097647331164422, 0.261450002445815}, {
        0.06103375459948107, 0.2963112164736153}, {0.03949422220618863, 
        0.32937412854902337`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8026485312204794, 
        0.17614137234987884`}, {-0.7873982446048606, 
        0.15425082817437824`}, {-0.770121152351093, 
        0.131463035523453}, {-0.7506311851353367, 
        0.10821409048512082`}, {-0.728742273633752, 
        0.08494008914739913}, {-0.7041649485280196, 
        0.06215126080048348}, {-0.6917295701244353, 0.05227249104030987}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.6884612891414676, 
        0.0496761409901188}, {-0.6770580494320353, 
        0.04061731093657725}, {-0.6423359140990199, 
        0.017700659767503943`}, {-0.6047023793085631, -0.001397145313746751}, \
{-0.5648811874459154, -0.01535375415362174}, {-0.5389561824338102, \
-0.020325648733025763`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.534856837617723, -0.021111820626172742`}, \
{-0.5238868289278348, -0.023215647673295883`}, {-0.49987918743097115`, \
-0.02462987105199606}, {-0.4761738049557771, -0.02351158208923289}, \
{-0.45303792938638276`, -0.019926594148994045`}, {-0.43073880860691854`, \
-0.013940720595267212`}, {-0.40965197841386874`, -0.005367299813730594}, \
{-0.39006634427383435`, 0.00577834982729002}, {-0.37705771027693213`, 
        0.015454183123713786`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3737085308835319, 
        0.01794530567340464}, {-0.3721192085761207, 
        0.019127444989835582`}, {-0.35594787371003306`, 
        0.03431120233594703}, {-0.3353922403248434, 
        0.06002170075541846}, {-0.31980002585308, 
        0.08883945278995842}, {-0.3091992936884226, 
        0.1196740102775507}, {-0.3036181072245511, 
        0.15143492505617917`}, {-0.303233938906188, 0.16369122382621384`}}]}, 
      {Arrowheads[{{0.009240302903078434, 1.}}], 
       ArrowBox[{{-0.30310316935729725`, 
        0.16786322496377817`}, {-0.3026245561422347, 
        0.18313264276503563`}, {-0.30578673012224267`, 
        0.21377760904331203`}, {-0.3084745794094223, 
        0.2292267823464008}, {-0.31207739174657917`, 0.2441717755772657}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8542870467168486, -0.19464981034150985`}, \
{-0.8317494448625881, -0.22592646233046612`}, {-0.8058794820108293, \
-0.2580020652806696}, {-0.7924244990948945, -0.2734933479022837}, \
{-0.7781255652127417, -0.28903370492307545`}, {-0.762971642430404, \
-0.30455319495861455`}, {-0.7469516928139154, -0.3199818766244706}, \
{-0.7457393844290992, -0.32107774917713605`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7426429346229051, -0.32387680129606417`}, \
{-0.730041754303472, -0.33526770464723377`}, {-0.7122282041399399, \
-0.35034431686467793`}, {-0.693515513340357, -0.36512029655914763`}, \
{-0.6739081529217601, -0.37950422701298747`}, {-0.656496467195702, \
-0.39135682595463467`}, {-0.6383939213073471, -0.402800151769092}, \
{-0.6196401403943992, -0.4137805228019403}, {-0.6070887304595712, \
-0.4205624475114091}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6034164706460438, -0.42254668591157835`}, \
{-0.6002747495945628, -0.42424425739876037`}, {-0.5803373740455422, \
-0.434137673905133}, {-0.5598676388850417, -0.443407090666639}, \
{-0.538905169250765, -0.45199882602885905`}, {-0.517489590280417, \
-0.45985919833737415`}, {-0.49561685313008524`, -0.4669006104148975}, \
{-0.47329879040371836`, -0.47304779800154895`}, {-0.4505988494108114, \
-0.47826557881901877`}, {-0.4468852153294583, -0.47895176105405535`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4427806449738714, -0.47971017806519917`}, \
{-0.4275804774608588, -0.48251877058899717`}, {-0.40430712186335577`, \
-0.48577219103317454`}, {-0.38084222992779726`, -0.48799065787324103`}, \
{-0.3572492489636778, -0.4891389888308871}, {-0.3335916262804925, \
-0.4891820016278028}, {-0.302006851409131, -0.4873994694179966}, \
{-0.2766869264264719, -0.48419622119532224`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2725458835365224, -0.4836723338502241}, \
{-0.2705226843584812, -0.48341637696347917`}, {-0.23931376613273708`, \
-0.47719276495571883`}, {-0.20855473773609284`, -0.46868867408618425`}, \
{-0.1784144088279994, -0.4578025762964104}, {-0.14906625414370217`, \
-0.4444821985278793}, {-0.12069191230108732`, -0.42876146397197934`}, \
{-0.11696696643740555`, -0.42628620795511296`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.11349048694011336`, -0.42397605980582426`}, \
{-0.09347302191804083, -0.41067429582009923`}, {-0.06760992123685124, \
-0.39017330276707773`}, {-0.04328798880028505, -0.3672761451049933}, \
{-0.02066642367694544, -0.34211432342109466`}, {
        0.00009557506456444329, -0.3148193383026303}, {
        0.004584732968039495, -0.30772983725956243`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.0068177620326136355`, -0.3042033268932765}, {
        0.01876102117415869, -0.2853419390868754}, {
        0.03515515814693756, -0.2537774761110838}, {
        0.049212131532077416`, -0.22047435146247207`}, {
        0.06086608687875464, -0.18578096722825665`}, {
        0.06740029712778269, -0.16138034522009578`}, {
        0.06970932090081305, -0.15056180434661573`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.0705805739101909, -0.1464796955337097}, {
        0.0727025882085097, -0.13653735596639469`}, {
        0.07677296012093568, -0.11125199946715347`}, {
        0.07961141286506061, -0.08552427572237205}, {
        0.08122470339886526, -0.05954627742538228}, {
        0.08161958868033033, -0.03351009726951605}, {
        0.08079606870945584, -0.007415735254773331}, {0.0787541434862418, 
        0.018736808618845885`}, {0.07864537914925346, 
        0.019624484664652667`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.07813774141605762, 0.023767550932357162`}, {
        0.07556636970485356, 0.04475370444649957}, {0.07130530405945651, 
        0.07044112232334573}, {0.06597094655005066, 0.09579906224938442}, {
        0.059563297176636, 0.12082752422461557`}, {0.049313263611516694`, 
        0.15752728771295407`}, {0.039505843746135146`, 
        0.18580227244541633`}}]}, 
      {Arrowheads[{{0.0004177355477825197, 1.}}], 
       ArrowBox[{{0.03813798649924633, 0.18974583184257124`}, {
        0.03699518130661155, 0.19304056173253806`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.09030561182419725, 0.24264583838210194`}, {
        0.07608102355869391, 0.2681588133716686}, {0.06116542259352227, 
        0.29256745934868866`}, {0.04578181886085264, 0.31577160112853664`}, {
        0.029930212360685014`, 0.33777123871121273`}, {0.01361060309301938, 
        0.35856637209671666`}, {-0.0039860940125535545`, 
        0.38003165983225495`}}]}, 
      {Arrowheads[{{0.005187734111846139, 1.}}], 
       ArrowBox[{{-0.006632338841023881, 
        0.3832596750854019}, {-0.010787382083185599`, 
        0.3883281943769204}, {-0.03566305385255155, 0.41538444687117343`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.882097337867584, 
        0.40921491160053525`}, {-0.8618579327627913, 
        0.4287165078738322}, {-0.8228175013423105, 
        0.44636749296953465`}, {-0.7989821521589817, 
        0.44048572025056154`}, {-0.7772996306566679, 
        0.4200276355586308}, {-0.7559807667552562, 
        0.3862305868552337}, {-0.7551895905247429, 0.3847362814228314}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.753236462301204, 
        0.38104738127384785`}, {-0.7445670725636944, 
        0.36467338559406126`}, {-0.7319570153791, 
        0.34074997530920687`}, {-0.7193052979379444, 
        0.3176415922894707}, {-0.7049420980294937, 
        0.2934956178914741}, {-0.6884329488469595, 
        0.26877429213636184`}, {-0.6696802421345194, 
        0.24436177473245396`}, {-0.6653298721394927, 0.2396127569609218}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{-0.6625103838549844, 
        0.23653490381623218`}, {-0.6486791018927363, 
        0.22143618717445718`}, {-0.6254818338468788, 
        0.20056570574726054`}, {-0.6005023882018807, 
        0.18265316768980316`}, {-0.5741547151626754, 
        0.16860141024102415`}, {-0.5472773957234056, 
        0.1590535688647402}, {-0.5214687572028132, 0.15477862347958654`}}]}, 
      {Arrowheads[{{0.001688903913531976, 1.}}], 
       ArrowBox[{{-0.5173131748993895, 
        0.15441786161554338`}, {-0.5118877857820565, 
        0.154042543619201}, {-0.503227006002644, 0.15405063377677794`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33376439077711306`, -0.780141799367514}, \
{-0.29356043436408685`, -0.7885368598347549}, {-0.2529991281419753, \
-0.7947647526938053}, {-0.21220981037880962`, -0.7987679145475443}, \
{-0.17132181934262106`, -0.8004887819988504}, {-0.16837735946468607`, \
-0.8004450372258594}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1642037699443909, -0.8003830317193515}, \
{-0.13047790801997675`, -0.7998819788149231}, {-0.0898100976226151, \
-0.7968923790315052}, {-0.04943162875632443, -0.7914477946542904}, \
{-0.00945574202689308, -0.783476037688972}, {
        0.001126345284420455, -0.7806692124042596}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.005160884692838799, -0.7795990788010705}, {
        0.0300899505992747, -0.7729868169238094}, {
        0.06910933424426739, -0.7599243237210096}, {
        0.10738641393503577`, -0.744118093947187}, {
        0.1447051946985306, -0.7253976634689568}, {
        0.15925716989893704`, -0.716883186010508}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.16285984042513169`, -0.7147752345769016}, {
        0.16904281041457028`, -0.7111575292223824}, {
        0.19285069001889973`, -0.6955161240438761}, {
        0.21612883351151907`, -0.6784734479334381}, {
        0.23887724089242815`, -0.6600295008910683}, {
        0.26096913628962054`, -0.6400956182819324}, {
        0.28227774383108983`, -0.6185831354711964}, {
        0.29100800243169306`, -0.608761552706486}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.29378108377492324`, -0.6056418229055924}, {
        0.3028030635168359, -0.5954920524588598}, {
        0.3225450953468588, -0.5708223692449229}, {
        0.34130978956118424`, -0.5445032095336757}, {
        0.3589030963998378, -0.5164636970294079}, {
        0.3753250158628197, -0.48670383173211984`}, {
        0.38507789765128275`, -0.46657188853485315`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.38689770728852985`, -0.4628154291578683}, {
        0.3905755479501296, -0.4552236136418113}, {
        0.40801327734221204`, -0.4167681576638875}, {
        0.41597719877484673`, -0.39663015167274107`}, {
        0.423362584031421, -0.3758977465110281}, {
        0.4327775193871404, -0.33616081530396497`}, {
        0.4382377890578342, -0.30483238488980297`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4389544849991616, -0.30072032444588437`}, {
        0.4400046220155868, -0.2946951377008071}, {
        0.44602963590135214`, -0.25248313233528585`}, {
        0.44814057628722404`, -0.2308173838307528}, {
        0.4496504723017553, -0.20877847144503803`}, {
        0.4505259858026105, -0.18641878888050384`}, {
        0.4507337786474538, -0.16379072983951243`}, {
        0.45027385083628535`, -0.14089429432206377`}, {
        0.44996070861984305`, -0.13446154441607677`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4497577588095489, -0.13029243113610264`}, {
        0.4491462023691051, -0.11772948232815787`}, {
        0.4473322915940771, -0.09436794663856045}, {
        0.4448135768593654, -0.07088134003403716}, {
        0.44159005816496993`, -0.047269662514588064`}, {
        0.43766173551089077`, -0.02353291408021304}, {
        0.4332254098151221, -0.000580708787962781}, {0.42816433225636696`, 
        0.022387361015055156`}, {0.42514578963803357`, 
        0.03456343380100909}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.42414141375565734`, 0.03861484383378237}, {
        0.42247776061769515`, 0.04532561928395386}, {0.4161649526821761, 
        0.06818838997384633}, {0.40922516623287974`, 0.09092999703984556}, {
        0.40165765905287576`, 0.11350476443706445`}, {0.3934616889252337, 
        0.13586701612061605`}, {0.38463651363302315`, 0.15797107604561345`}, {
        0.3752304597137279, 0.17979130672164562`}, {0.3679581172696564, 
        0.1955597710411992}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3662100196446952, 0.1993501336703364}, {
        0.36530695178311284`, 0.2013082363673711}, {0.3548878947416694, 
        0.22248543750150734`}, {0.34399519348988894`, 0.2432864826427716}, {
        0.33265075292826324`, 0.2636749443098812}, {0.3208764779572835, 
        0.28361439502155356`}, {0.30869427347744144`, 0.30306840729650597`}, {
        0.29612604438922846`, 0.32200055365345576`}, {0.283217525553639, 
        0.3404107460401742}, {0.28139411621329863`, 0.3428841052552591}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2789172513997456, 0.3462438425756664}, {
        0.27002178412720695`, 0.35831007776721824`}, {0.2565717234537327, 
        0.37567889339748417`}, {0.2429002468770169, 0.39249753749386823`}, {
        0.21502465938906243`, 0.4244056893365741}, {0.18665824841374823`, 
        0.45387728979850456`}, {0.168453921708276, 0.47109160746613443`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.16542110788397274`, 0.47395948725334136`}, {
        0.15802712133011437`, 0.4809513653616397}, {0.1293361744478502, 
        0.5057790967815664}, {0.10081681791333373`, 0.528371471971863}, {
        0.07270046187294303, 0.5487394788461079}, {0.03931634185511619, 
        0.5706370231671227}, {0.032579641244689234`, 0.5746012852620374}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.02898223406320367, 0.5767182065495091}, {
        0.006768339237585547, 0.5897901398786106}, {-0.0247009238812661, 
        0.6063796610363087}, {-0.054848825403055856`, 
        0.620586418695954}, {-0.08364719634146159, 
        0.6326421937576571}, {-0.11119041234562421`, 
        0.642807880746884}, {-0.1223264590090044, 0.6464167336332439}}]}, 
      {Arrowheads[{{0.0101267855631242, 1.}}], 
       ArrowBox[{{-0.12629720754981097`, 
        0.647703532060519}, {-0.13741966827035548`, 
        0.6513079821574064}, {-0.1622761589704672, 
        0.6583670004829951}, {-0.185805762053844, 
        0.664142513525872}, {-0.20811417384441191`, 0.6687538564073728}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009948196331456034, 1.}}], 
       ArrowBox[{{-0.33644376741042226`, 
        0.25590203397241834`}, {-0.3481600180551043, 
        0.2855724096247194}, {-0.36258567713121037`, 
        0.31111519976659463`}, {-0.36878615437584095`, 
        0.3203406520791041}, {-0.37520732576566085`, 
        0.32889763419036555`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.015529693840141488`, 
        0.35408732684360356`}, {-0.0034732935198082526`, 
        0.3768164139301105}, {-0.022579923471333592`, 
        0.3979645703927597}, {-0.041790196014434546`, 
        0.41753179623155134`}, {-0.06110411114911109, 
        0.435518091446485}, {-0.0878743348292246, 
        0.45928874507081446`}, {-0.10294584671479383`, 
        0.47121748034335637`}}]}, 
      {Arrowheads[{{0.0012375610041703209`, 1.}}], 
       ArrowBox[{{-0.10621879742729799`, 
        0.4738079412676464}, {-0.11431974976803125`, 0.4802196481131031}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6703788841287679, -0.5064848776658727}, \
{-0.6383213529360621, -0.5292462498478552}, {-0.6043404781841228, \
-0.550834572041788}, {-0.5685655528285528, -0.570993627958903}, \
{-0.5310485352822136, -0.589437087604258}, {-0.5268839077405915, \
-0.591188848893671}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5230363722216402, -0.592807232221923}, \
{-0.49190325159215975`, -0.6059027119478501}, {-0.45135179616528137`, \
-0.6201704211483194}, {-0.40961626340846946`, -0.6320201353643068}, \
{-0.38836261691992846`, -0.6369551621182111}, {-0.36687781822474824`, \
-0.6411797482654211}, {-0.36381911369743053`, -0.6416727117159341}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.35969824020572555`, -0.6423368621748801}, \
{-0.3451957685493702, -0.6446741877991216}, {-0.32335036912023524`, \
-0.647418774712497}, {-0.30137552116378474`, -0.6493938029987321}, \
{-0.27930512590645984`, -0.6505795666510115}, {-0.25717308457470184`, \
-0.6509563596625202}, {-0.2350132983949517, -0.6505044760264425}, \
{-0.2128253708431897, -0.6491940855571977}, {-0.1933568977193903, \
-0.6472694681063795}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.18920986361681197`, -0.646802036270113}, \
{-0.1684539268696753, -0.6439051543936279}, {-0.14637562862858083`, \
-0.6398982462443261}, {-0.12443909167170032`, -0.6349641314133616}, \
{-0.10269692508936284`, -0.6290886261732456}, {-0.08120173797189736, \
-0.6222575467964899}, {-0.060006139409632835`, -0.6144567095556055}, \
{-0.03446714524829386, -0.6035089613625804}, {-0.029428980690993815`, \
-0.6009903296877559}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.02569546323460322, -0.5991239048782385}, \
{-0.009511024521756534, -0.5910331330271348}, {
        0.014862222769979144`, -0.5770292245492686}, {
        0.03865259662691318, -0.5614972359289818}, {
        0.06169667701332482, -0.5444112599306782}, {
        0.08383104389349327, -0.5257453893187614}, {
        0.10505569726741854`, -0.5054996240932315}, {
        0.10871621084741198`, -0.5015668965166857}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.11156007330473718`, -0.4985115503021674}, {
        0.12537063713510063`, -0.4836739642540882}, {
        0.14458877918015928`, -0.4602924802880546}, {
        0.16252303908621407`, -0.43537924268185313`}, {
        0.17917341685326507`, -0.4089342514354839}, {
        0.19453991248131225`, -0.3809575065489468}, {
        0.20482571944254332`, -0.36087940793764306`}}]}, 
      {Arrowheads[{{0.006590674133797499, 1.}}], 
       ArrowBox[{{0.20672884705022102`, -0.35716446520919487`}, {
        0.21294535186721597`, -0.3450297248622566}, {
        0.22896168422006033`, -0.3068693716336223}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6053495758079572, -0.5502447491835503}, \
{-0.5770788676954576, -0.5664671763484075}, {-0.5435259921623626, \
-0.5836325322445144}, {-0.5086036810769177, -0.5992465492373954}, \
{-0.4724832090953862, -0.6131566057565149}, {-0.4537098101091066, \
-0.6191879836404974}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.44973581462025236`, -0.6204647193301848}, \
{-0.435244420907684, -0.6251204064335136}, {-0.3971023356798362, \
-0.6350282339718147}, {-0.35817581347532973`, -0.6426760589771302}, \
{-0.31865977463137996`, -0.6479344513783617}, {-0.28593864079121256`, \
-0.6501804822545139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.28177438945766975`, -0.6504663231155574}, \
{-0.2787491394852028, -0.6506739811044104}, {-0.2386179501851512, \
-0.6507350947432381}, {-0.19845695143066833`, -0.6479823375555582}, \
{-0.15848611738560525`, -0.6423224274794002}, {-0.11892542221381311`, \
-0.633662082452794}, {-0.11636395275960527`, -0.6328873503755746}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.11236864879772164`, -0.6316789462962568}, \
{-0.07988254077594512, -0.6218533245590392}, {-0.04155498737521278, \
-0.6067919325652196}, {-0.004297495339304715, -0.5884502594350406}, {
        0.03153520200409049, -0.566800658132208}, {
        0.038426269697786924`, -0.5619117205445368}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.041830586507848815`, -0.5594964935938166}, {
        0.05340387654693973, -0.5512857060642019}, {
        0.0745061191385904, -0.5343821634221915}, {
        0.09484192977904249, -0.5160900302061772}, {
        0.11441130846829603`, -0.49640930641615844`}, {
        0.13306199455665874`, -0.47535153544522335`}, {
        0.15064172739443815`, -0.4529282606864594}, {
        0.15862659629238166`, -0.44142224493687165`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.16100636709610616`, -0.43799304895406527`}, {
        0.16715050698163442`, -0.42913948213986675`}, {
        0.18258833331824745`, -0.403985199805445}, {
        0.19679380553064896`, -0.3775433161454226}, {
        0.2096055227452105, -0.3498917336220273}, {
        0.22102348496193222`, -0.3210304522352592}, {
        0.23104769218081395`, -0.29095947198511823`}, {
        0.23204972575994803`, -0.28766397237999497`}}]}, 
      {Arrowheads[{{0.008773582612704545, 1.}}], 
       ArrowBox[{{0.2332640012929809, -0.2836704489862194}, {
        0.24267540396831583`, -0.25271811919800513`}, {
        0.2518364188616527, -0.2128662968008233}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006368775072875064, 1.}}], 
       ArrowBox[{{-0.45923729204573, 
        0.16436886109497423`}, {-0.43051290311722795`, 
        0.19047697267383337`}, {-0.42641936320106727`, 
        0.19640028946901586`}, {-0.4228416873237757, 
        0.20259133167966906`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.24599542318998657`, -0.8933435661581605}, \
{-0.20935114213389697`, -0.8998403940035019}, {-0.17290777493697923`, \
-0.9047209792606126}, {-0.1454442207622526, -0.9073652389751958}, \
{-0.1181995584146668, -0.9091185433116025}, {-0.09117378789422195, \
-0.9099808922698325}, {-0.08012736988709306, -0.9099691043076443}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.07595332217217597, -0.909964650056809}, \
{-0.06436690920091817, -0.9099522858498857}, {-0.03780758072698647, \
-0.909051950255894}, {-0.011524460864658179`, -0.9072991116919888}, {
        0.014482450386066586`, -0.9046937701581701}, {
        0.04021315302518809, -0.901235925654438}, {
        0.06566531624274992, -0.896925636601008}, {
        0.08971062291908755, -0.8919939031333524}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.09377660341447426, -0.8910524774918342}, {
        0.11572703198332553`, -0.8857479001057009}, {
        0.14033658450633946`, -0.8788804526638239}, {
        0.16578110239093038`, -0.8707900989567066}, {
        0.1909350556091064, -0.8617432016144353}, {
        0.2158008385086493, -0.8516922273582005}, {
        0.24038084543734095`, -0.8405896429091929}, {
        0.2507592288881935, -0.8353917657704187}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.25449136261822375`, -0.8335225755746587}, {
        0.26469316833392403`, -0.8284131350770157}, {
        0.28874334106437244`, -0.815120214600542}, {
        0.312514920867315, -0.8006330840948669}, {
        0.33599146498138033`, -0.7848739461750853}, {
        0.3591961821874069, -0.7678048874969453}, {
        0.3821205600324653, -0.7493560874836727}, {
        0.3924065981251975, -0.7402662056893435}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3955343511597957, -0.7375021769048847}, {
        0.4047005739045326, -0.7294018879015783}, {
        0.4268721991915858, -0.7078166305169733}, {
        0.44871897124881377`, -0.6845353423777689}, {
        0.4702063774576359, -0.6594445023065965}, {
        0.491093321245375, -0.6323456297318463}, {
        0.5049880899656857, -0.6120321480975255}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5073446549866324, -0.6085869637093098}, {
        0.5111387060393541, -0.6030402440819091}, {
        0.5242110103520764, -0.5816813820971255}, {
        0.5367884597793788, -0.5591429882334236}, {
        0.5488710543212617, -0.5354250624908036}, {
        0.5604587939777248, -0.5105276048692654}, {
        0.5713935918551688, -0.4843675525858502}, {
        0.5807044712445912, -0.45907041862134307`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.5820766169116659, -0.4551292383826339}, {
        0.5908301015922003, -0.4280104756845118}, {
        0.599331813451788, -0.39781345106658866`}, {
        0.6068024559495544, -0.36625477310189236`}, {
        0.6130219883962964, -0.33331844588848514`}, {
        0.6179904107920146, -0.2990044694263675}, {
        0.6186609955771747, -0.29256587644843945`}}]}, 
      {Arrowheads[{{0.0129273821014451, 1.}}], 
       ArrowBox[{{0.6190933875097715, -0.28841428261192553`}, {
        0.6217077231367085, -0.26331284371553915`}, {
        0.6251483348167833, -0.22282745323128855`}, {
        0.6266729210883947, -0.18080455944805887`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.010399920826491932`, 1.}}], 
       ArrowBox[{{-0.11979748612337358`, 
        0.48035448698784994`}, {-0.14082075506426198`, 
        0.49458024409065543`}, {-0.16760791082956672`, 
        0.5117015038250717}, {-0.19342999259923022`, 0.5262616613870637}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.016722754438350945`, 1.}}], 
       ArrowBox[{{0.2424517895402518, -0.26018676978521127`}, {
        0.24874208864423908`, -0.23073857577749954`}, {
        0.25366888764808393`, -0.20047257812516478`}, {
        0.25902307273167746`, -0.1617830150609076}, {
        0.2620198564230258, -0.12212804291009839`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01611630561662649, 1.}}], 
       ArrowBox[{{0.2616271950636555, -0.16639709035343708`}, {
        0.2632963330117488, -0.1374003930897948}, {
        0.2637026385837667, -0.10795802320094444`}, {
        0.26341577311067893`, -0.07015472648535898}, {
        0.26100387095756516`, -0.03198457479873776}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6206137822457126, -0.30511881006261343`}, {
        0.6242355556365157, -0.27347994838164036`}, {
        0.6265964135043298, -0.2408241289311178}, {
        0.6276963558491554, -0.20715135171104576`}, {
        0.6275353826709922, -0.1724616167214243}, {
        0.626771207507408, -0.13847558016721218`}}]}, 
      {Arrowheads[{{0.005084111454902427, 1.}}], 
       ArrowBox[{{0.6266773778136789, -0.13430258482150068`}, {
        0.6266421209026216, -0.132734563868865}, {
        0.623875743347894, -0.09195403131584319}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6297114957007842, -0.1968983929241142}, {
        0.629289737419452, -0.16606208541389386`}, {
        0.6276800151062696, -0.13460786904124197`}, {
        0.6248823287612367, -0.10253574380615862`}, {
        0.6208966783843536, -0.06984570970864383}, {
        0.6155660762311641, -0.03143553521940782}, {
        0.6154365405011469, -0.030724127899253658`}}]}, 
      {Arrowheads[{{0.004157061290552577, 1.}}], 
       ArrowBox[{{0.614688807983261, -0.026617597703522608`}, {
        0.6084720681716783, 0.007524597726795091}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.016229043303610434`, 1.}}], 
       ArrowBox[{{0.26378379288697973`, -0.08225028647998081}, {
        0.2619017475239575, -0.053855218501367944`}, {
        0.2588452633893925, -0.0252994326546886}, {0.2539170101432803, 
        0.013432086714004858`}, {0.2468573895824182, 
        0.052053790065134165`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.005137946402172397, 1.}}], 
       ArrowBox[{{0.5969297769852213, 0.04795474083693462}, {
        0.5856304103273016, 0.08933173697342225}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6255546667029037, -0.10812001297226065`}, {
        0.6219911713865355, -0.07737703453028535}, {
        0.6173280052485094, -0.046135556497225796`}, {
        0.6115103749633153, -0.014558643351000083`}, {0.6044834872054432, 
        0.017190640430473636`}, {0.5962473419748933, 0.049112294847195405`}, {
        0.594318283659458, 0.0556669381850733}}]}, 
      {Arrowheads[{{0.013627140270657269`, 1.}}], 
       ArrowBox[{{0.5931398201995262, 0.059671175695556467`}, {
        0.586801939271665, 0.0812063198991652}, {0.5803136916731748, 
        0.10288667488702893`}, {0.573273653584339, 0.12452390372722755`}, {
        0.565676164739055, 0.14615088923336286`}, {0.5575382059356305, 
        0.16766898296462926`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.008326774253854714, 1.}}], 
       ArrowBox[{{-0.3821010983312567, 
        0.33903227134688363`}, {-0.4036752572866009, 
        0.35929006805887764`}, {-0.4246291968256857, 
        0.37370542865188144`}, {-0.4311132173063799, 
        0.37731562386302075`}, {-0.4374450096022548, 0.380446300570295}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.015689418084172846`, 1.}}], 
       ArrowBox[{{0.5731500840926775, 0.119712371061708}, {0.5609717401544224,
         0.1517896460171421}, {0.5523285818761876, 0.17425025693420554`}, {
        0.5431109634182961, 0.1965429879001246}, {0.5333038446969356, 
        0.218705416006038}, {0.5229523459635426, 0.24062480997852956`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.015008085060938444`, 1.}}], 
       ArrowBox[{{-0.15629942927436052`, 
        0.5026249374582266}, {-0.1787534927571609, 
        0.5157933706491737}, {-0.2004107243963245, 
        0.5272329693975321}, {-0.22127112419185138`, 
        0.5369437337033014}, {-0.24591810384654747`, 
        0.5475993836126726}, {-0.2692638696939314, 0.5562699533253989}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009916038552920827, 1.}}], 
       ArrowBox[{{0.24483257019753893`, 0.04928144995262962}, {
        0.23541160142283438`, 0.08960811095914728}, {0.22378391986494806`, 
        0.1293079205426517}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.016297221786067802`, 1.}}], 
       ArrowBox[{{0.5472373043659358, 0.18763872184742564`}, {
        0.5323528467870632, 0.21949479562965885`}, {0.5215606715257106, 
        0.24231605612997834`}, {0.5102023409158849, 0.26483210225220805`}, {
        0.49825226034031106`, 0.28708209700220955`}, {0.48578721365081423`, 
        0.3089485513623979}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.013867491132031281`, 1.}}], 
       ArrowBox[{{0.23446378553297892`, 0.09226378860871882}, {
        0.22544040127295023`, 0.12068245283636549`}, {0.21156449764428525`, 
        0.16155543832478397`}, {0.19555185737509223`, 0.2012323917145696}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006183195800061676, 1.}}], 
       ArrowBox[{{0.4711033109476024, 0.32900230587174883`}, {
        0.4571787171444451, 0.3508445747664398}, {0.44280429356646456`, 
        0.372166405541261}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006227605313948779, 1.}}], 
       ArrowBox[{{0.42781205698406055`, 0.38943345662520384`}, {
        0.41216915855225666`, 0.410376966721564}, {0.3961732925229698, 
        0.43068103606523006`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.017663741075127123`, 1.}}], 
       ArrowBox[{{0.21379042142684296`, 0.1507623091797572}, {
        0.20246103010465985`, 0.17868186427158442`}, {0.1901150725265459, 
        0.20595287984585373`}, {0.18084436297924988`, 0.2261011927878887}, {
        0.17111849475762217`, 0.24577599847325626`}, {0.15030128229137132`, 
        0.28370508807398903`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.21442422020218926`, 
        0.5334916904118722}, {-0.23719758982200156`, 
        0.5432601455794412}, {-0.25886587154225615`, 
        0.5515714271650956}, {-0.29888717128409215`, 
        0.5638224695906591}, {-0.31991101590896764`, 
        0.569013884444919}, {-0.33961654781926387`, 
        0.5728766867055949}, {-0.36467254069833616`, 
        0.5750866652454151}, {-0.37489884623603476`, 0.575391081026532}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.3790710481829965, 
        0.5755152787741917}, {-0.3874839037961753, 
        0.5757657119343851}, {-0.4290560960184445, 
        0.5747274601880109}, {-0.46330465645664765`, 
        0.5697638511852303}, {-0.4916382793304391, 
        0.5622669227038251}, {-0.5162367569380362, 
        0.5527876795477515}, {-0.5365954449620178, 
        0.5420318045187317}, {-0.5394732511911359, 0.5397733883662015}}]}, 
      {Arrowheads[{{0.010996961613932394`, 1.}}], 
       ArrowBox[{{-0.5427568890077945, 
        0.5371964877364208}, {-0.567401399844834, 
        0.5178562136128803}, {-0.5884286751353559, 
        0.49129847683348093`}, {-0.6004384701953767, 0.4675614471315631}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012495268450770541`, 1.}}], 
       ArrowBox[{{0.4146341469212945, 0.4025884691564697}, {
        0.39838175081466076`, 0.423585700447815}, {0.3817927832519801, 
        0.443895586873863}, {0.3648174398287314, 0.4635376699357623}, {
        0.3476051337584778, 0.48245332513006683`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8670075341860963, 
        0.1236690953208201}, {-0.853251386416882, 
        0.09941866449700286}, {-0.8330562157714678, 
        0.06682484395401181}, {-0.8084444009227134, 
        0.03167595097584275}, {-0.7941950777475758, 
        0.013410278542018036`}, {-0.7784969845121937, -0.005173850538459215}, \
{-0.771499896792049, -0.012781493626248724`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7686742541049173, -0.015853697651279294`}, \
{-0.7613288065378702, -0.023840097943115292`}, {-0.7426692291459084, \
-0.04235212534947645}, {-0.7223140577884648, -0.060592396351657286`}, \
{-0.7002054018130132, -0.0783483330105017}, {-0.6765414023838325, \
-0.09524103470362993}, {-0.6515202006652012, -0.11089160080866223`}, \
{-0.6376939943092053, -0.11801004973010087`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6339829174529218, -0.11992070478361315`}, \
{-0.614781456932165, -0.12980661364499446`}, {-0.5757150116769527, \
-0.14518590915235002`}, {-0.5349166312285727, -0.1563036663436287}, \
{-0.4929820819160333, -0.16243406423173037`}, {-0.4742701572381843, \
-0.16271801015060158`}}]}, 
      {Arrowheads[{{0.013298394497062861`, 1.}}], 
       ArrowBox[{{-0.47009658763957096`, -0.1627813423879344}, \
{-0.4507685362232823, -0.16307463778185424`}, {-0.4091331666342672, \
-0.15772292195919954`}, {-0.38475433412779086`, -0.15280080839610755`}, \
{-0.3609633247906071, -0.14566753912706304`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.22575309340199276`, 
        0.06856314881274823}, {-0.22168889640865744`, 
        0.09103552907751933}, {-0.2194173128297366, 
        0.11371618361621369`}, {-0.2211779042391425, 
        0.14167282235348067`}, {-0.22510956344725558`, 
        0.16873215212096615`}, {-0.22997908075865636`, 
        0.19520916412712208`}, {-0.23672431427663268`, 
        0.22052154061061896`}, {-0.24095579969300926`, 0.2326640346903001}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.24232938027514295`, 
        0.23660560424456908`}, {-0.24507554260546482`, 
        0.24448587714087278`}, {-0.2547630443494333, 
        0.26691876928729946`}, {-0.2655301819520196, 
        0.2877445814914028}, {-0.2771203178567052, 
        0.3068876781946867}, {-0.30091684032890287`, 
        0.33868577763456464`}, {-0.32553549324897774`, 
        0.3646138677009041}, {-0.33540044631208166`, 0.37290816658644615`}}]}, 
      {Arrowheads[{{0.008090825276877113, 1.}}], 
       ArrowBox[{{-0.3385953021811061, 
        0.3755943516401822}, {-0.349769060329447, 
        0.3849890734563183}, {-0.3731419912829579, 
        0.4006175746145926}, {-0.3951347563796562, 0.41213918629695}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.005869271255953879, 1.}}], 
       ArrowBox[{{-0.3328703823695584, -0.1362661636625055}, \
{-0.31142478257809303`, -0.1244816561114996}, {-0.2911894688428709, \
-0.11062123428539529`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33573889243596156`, -0.13903587059215078`}, \
{-0.30316402510618856`, -0.11839940041935622`}, {-0.27413406291944553`, \
-0.09291542017301457}, {-0.2573301732471983, -0.07571067508369239}, \
{-0.24216072958217352`, -0.0568593728830585}, {-0.2302325773583434, \
-0.03437739378315312}, {-0.22401990982851755`, -0.019551042219767802`}}]}, 
      {Arrowheads[{{0.006708557891198546, 1.}}], 
       ArrowBox[{{-0.22240676098624018`, -0.01570130911480919}, \
{-0.22039722218985341`, -0.010905602836876825`}, {-0.21161370796902723`, 
        0.012915968192586894`}, {-0.20493387564352872`, 
        0.037437099388425474`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7873939914256358, -0.5880295215320449}, {
        0.7882211152276443, -0.5836561806132963}, {
        0.7901502803678394, -0.5773359327942988}, {
        0.7939333607685531, -0.567027483943383}, {
        0.7994057183542381, -0.5532402315319709}, {
        0.8064267812214944, -0.5358634162830307}, {
        0.8150746381401761, -0.5140039698487439}, {
        0.8252491195229396, -0.4868624292354863}, {
        0.8328841994394434, -0.46510232748512753`}, {
        0.8409927803541787, -0.44017121564294637`}, {
        0.8437014013184888, -0.4309862802346702}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.844882053612373, -0.4269826875571241}, {
        0.849404164431109, -0.411648206902044}, {
        0.8580142953179959, -0.3788770014088201}, {
        0.8663329419261591, -0.3416162191553592}, {
        0.8702546704973725, -0.3211521169666358}, {
        0.8739495822448891, -0.29938547685556827`}, {
        0.8773106600620112, -0.2762608506306584}, {
        0.8788033196098243, -0.26371834174546993`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8792965844264595, -0.25957353970105035`}, {
        0.8802308868420413, -0.25172279010040816`}, {
        0.8826450718583359, -0.22567611719191283`}, {
        0.884454563280208, -0.19805743773739304`}, {
        0.885502152344896, -0.16885897940303862`}, {
        0.8856306302896381, -0.1380729698550394}, {
        0.8847301265015324, -0.10553232328372017`}, {
        0.8839654251833505, -0.09289241348676226}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8837133603927133, -0.08872598125905519}, {
        0.8826528998477892, -0.07119740466009776}, {
        0.8791849357858146, -0.035251617821400044`}, {0.8741122197730143, 
        0.0021216333951451644`}, {0.8692203220794321, 0.03034353987989504}, {
        0.863261765615504, 0.05926547533692719}, {0.8592463667263605, 
        0.07619648728420929}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8582831569130643, 0.08025788125947506}, {
        0.8562365503812301, 0.08888743976624162}, {0.8481446763766105, 
        0.11920943316783833`}, {0.838883213494056, 0.15006380547940673`}, {
        0.8283492316259777, 0.18128290663863625`}, {0.8165427307723756, 
        0.2128667366455269}, {0.8059995408451252, 0.23862093902832476`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8044181602075043, 0.24248383036069654`}, {
        0.8034637109332496, 0.24481529550007874`}, {0.7890907870249747, 
        0.27688666031971276`}, {0.7734025739639259, 0.30883890822185}, {
        0.7563990717501032, 0.3406720392064907}, {0.7380802803835063, 
        0.37238605327363455`}, {0.7275158939686033, 0.39052121837861453`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7254148570951544, 0.3941279257722304}, {
        0.7248399680264119, 0.39511479881617606`}, {0.7109867743939957, 
        0.4175805347451596}, {0.6964959662966408, 0.4398286883027865}, {
        0.6814417433031965, 0.4617229777624526}, {0.6597487619413885, 
        0.4881431030697615}, {0.637209449410054, 0.5138816791112717}, {
        0.6249959655566091, 0.5269775605764793}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6221490985874634, 0.5300301074846762}, {
        0.6140684231693158, 0.5386945941049315}, {0.5902441440657998, 
        0.5626632186447581}, {0.5642695099707319, 0.5887837227277583}, {
        0.5378485163111087, 0.613650614750347}, {0.510981163086931, 
        0.6372638947125246}, {0.501362618935743, 0.6451378682943131}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.4981327828711368, 0.6477818904505221}, {
        0.48366745029819797`, 0.6596235626142909}, {0.4561442952426406, 
        0.6806948327405349}, {0.42864861521798925`, 0.7004429193761454}, {
        0.401180410224244, 0.7188678225211228}, {0.3737396802614047, 
        0.7359695421754667}, {0.3613408533620031, 0.7431805829961037}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3577326631738626, 0.7452790723892058}, {
        0.3465071648233078, 0.7518077163887239}, {0.31966360340378985`, 
        0.7664419832104411}, {0.2932089960028507, 0.7798723426406181}, {
        0.26714334262049044`, 0.7920987946792549}, {0.2308474295623409, 
        0.8075057651753392}, {0.2069836068413739, 0.8165290985860703}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2030793383671365, 0.8180053715445136}, {
        0.19555946432662857`, 0.8208487689107951}, {0.16152650655124284`, 
        0.8323049723772705}, {0.12899561587407302`, 0.8420515420664143}, {
        0.09795928772329167, 0.850251199642254}, {0.06826455226437611, 
        0.8570584125816059}, {0.042276691347501956`, 0.8621777185429247}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.03817224529790189, 0.8629345535272325}, {
        0.013015306397527968`, 0.8671546453941686}, {-0.012556062974429244`, 
        0.8707265513245488}, {-0.03686217612640845, 
        0.8734451079530696}, {-0.05993809913032106, 
        0.8754350853209967}, {-0.08181889805807847, 
        0.8768212534695962}, {-0.12221373265977209`, 
        0.8780402162997325}, {-0.12789015028734438`, 0.8779741542622547}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.13206391773552761`, 
        0.8779255800382147}, {-0.15848389788077805`, 
        0.8776181048253198}, {-0.18195598403334554`, 
        0.8765766534543441}, {-0.20369747173020383`, 
        0.8750137477490669}, {-0.2238529083091558, 
        0.8730763774808387}, {-0.2425668411080043, 
        0.87091153242101}, {-0.2760735695930532, 
        0.8660596136099961}, {-0.29801567305830756`, 0.8620569203808498}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.30212195922586543`, 
        0.8613078489043686}, {-0.3050244056406753, 
        0.8607783826829137}, {-0.33013908346452864`, 
        0.8554037091407343}, {-0.35196291547483055`, 
        0.8500730589175323}, {-0.38768670522341503`, 
        0.8400152734055678}, {-0.4101780699104415, 
        0.8328332089466209}, {-0.42860243350649396`, 
        0.826384101760973}, {-0.44382935381128497`, 
        0.8206456964704288}, {-0.4617411384575586, 0.8133324750082676}}]}, 
      {Arrowheads[{{0.013333379956787527`, 1.}}], 
       ArrowBox[{{-0.4656055000981441, 
        0.8117546907145422}, {-0.4664947396613986, 
        0.8113916221545174}, {-0.4826478551063161, 
        0.804130659277502}, {-0.4944916577391136, 
        0.798360089257365}, {-0.5044900038833406, 
        0.7930828799598777}, {-0.5118668825245928, 
        0.7888257490619021}, {-0.5175057092633503, 
        0.7852521496320233}, {-0.5230787295310747, 
        0.7813081761954591}, {-0.527499991250562, 
        0.7777566821350068}, {-0.5312911866471891, 
        0.7743479969619579}, {-0.535408679432923, 
        0.7702536278985069}, {-0.539391066693347, 
        0.7659449613059129}, {-0.5434575001251695, 
        0.7612715837133586}, {-0.5487056544636677, 
        0.7549255568564214}, {-0.5544445821994933, 0.7476531544805475}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012608690225669041`, 1.}}], 
       ArrowBox[{{0.7819453896921396, -0.6152776551608452}, {
        0.7765312800384673, -0.6216428135251905}, {
        0.7711969326380812, -0.6277777313727196}, {
        0.7659547166313998, -0.6336752814321743}, {
        0.7596102244594986, -0.6406386798526066}, {
        0.7534488297589249, -0.6472160155687267}, {
        0.7474935836031245, -0.6533957153734604}, {
        0.7430436830502385, -0.6578949809714535}, {
        0.7387413655544341, -0.6621445470669289}, {
        0.7345972020208592, -0.666139232399124}, {
        0.7270099772139944, -0.6731790369137405}, {
        0.7201338147015348, -0.6791974289806171}, {
        0.714041216740539, -0.6841552841465492}, {
        0.7105313843774465, -0.6868835306096902}, {
        0.707338657484653, -0.6892045573339338}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009811528487095293, 1.}}], 
       ArrowBox[{{0.6906112571454746, -0.719341552537994}, {
        0.6805185864170182, -0.7288440665710691}, {
        0.6703421626056247, -0.7381630054365085}, {
        0.6600973729761822, -0.7472880494721943}, {
        0.6498000766684183, -0.7562096267684218}, {
        0.6394665026502321, -0.7649189734091935}, {
        0.6291133333615136, -0.7734081346596361}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009595121975303903, 1.}}], 
       ArrowBox[{{0.6153107055995094, -0.7864731908569589}, {
        0.6027104522861554, -0.7962725624162482}, {
        0.5899329230461998, -0.8058930056801111}, {
        0.5769837825335205, -0.8153284667334593}, {
        0.5638674596592157, -0.8245741267365922}, {
        0.550585075937135, -0.8336284507925076}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.9267273698475241, -0.35381140602269645`}, {
        0.9267491225385808, -0.3529522788440603}, {
        0.9269517674919799, -0.3504368316134557}, {
        0.9273734287147414, -0.34714468364168893`}, {
        0.9284099310553542, -0.34074381249706825`}, {
        0.9299548729694654, -0.33230076940800385`}, {
        0.9320098018517702, -0.32156644620489033`}, {
        0.9344636283668095, -0.30874605610847095`}, {
        0.9373332300861604, -0.2932304776724132}, {
        0.9405419898909687, -0.2746867830836173}, {
        0.942762118662055, -0.2608291563787869}, {
        0.9450287934674796, -0.24542928447957668`}, {
        0.9472810891878068, -0.22828578516817022`}, {
        0.9507741347265266, -0.1963895103494489}, {
        0.9513495436810935, -0.1887770003452678}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9516641513247317, -0.18461482348726194`}, {
        0.9535790667208927, -0.15928099353077896`}, {
        0.9545702279228209, -0.13864774260173243`}, {
        0.955205446079314, -0.1165621490490218}, {
        0.9553498157752205, -0.0929682935845629}, {
        0.9548684315953883, -0.06781025692027168}, {
        0.9536739044581086, -0.0409637802589696}, {
        0.9520309400776946, -0.017847936196150254`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.951735014946253, -0.013684389332797284`}, {
        0.9516408322149184, -0.012359276410753697`}, {0.9485772898505341, 
        0.017977166501546897`}, {0.9442913523496727, 0.05001946035510302}, {
        0.9385866690872391, 0.08397809680780163}, {0.9312704299259873, 
        0.11987430369295685`}, {0.9237771912245522, 0.15072377849317156`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.9227919746623309, 0.15477989023870814`}, {
        0.9221560205824086, 0.15739809715088016`}, {0.9110568267729929, 
        0.19623949332188317`}, {0.9015300048867522, 0.2253153496506705}, {
        0.8907192461462637, 0.25494189216308527`}, {0.8786245505515279, 
        0.28511912085912766`}, {0.8669574281079417, 0.3119160559497874}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.8652911700206722, 0.31574310156662605`}, {
        0.8652459181025445, 0.3158470357387975}, {0.8505278302313349, 
        0.34687451118837187`}, {0.8344147683699203, 0.37795042159412745`}, {
        0.8169067325183007, 0.4090747669560644}, {0.7980037226764762, 
        0.44024754727418247`}, {0.784136079312516, 0.46145056178691873`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.7818513559820879, 0.4649438028994319}, {
        0.7777799688933678, 0.4711687740256325}, {0.7563097012178964, 
        0.5015384586875649}, {0.7335929196500623, 0.5313566012599799}, {
        0.7096296241898652, 0.5606232017428772}, {0.6929666934214203, 
        0.5807691414286849}, {0.6792685028122863, 0.5965223778707924}}]}, 
      {Arrowheads[{{0.006354379132643725, 1.}}], 
       ArrowBox[{{0.6765296113955777, 0.5996721664310349}, {
        0.6758553418623893, 0.6004475920098661}, {0.6582554352795872, 
        0.619690836230691}, {0.6402873763725699, 0.6384020258583499}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8205861809675887, -0.1010655472347208}, \
{-0.8042948575601111, -0.12143983177216672`}, {-0.7864245626035257, \
-0.14203871933044965`}, {-0.7669248322574524, -0.16264580005720589`}, \
{-0.7456460089586922, -0.18310328986393115`}, {-0.722517790122301, \
-0.2032065040510335}, {-0.702760610073052, -0.21864337605409515`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6994714840803994, -0.2212132679528356}, \
{-0.6976087443752813, -0.22266868184951774`}, {-0.6709874403446358, \
-0.2412030624903883}, {-0.6425047840035426, -0.25857417388571147`}, \
{-0.6121858114482392, -0.27450551300270404`}, {-0.580360286490318, \
-0.288648772655097}, {-0.5524295212646927, -0.29881051935815994`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5485070067368242, -0.30023760518088255`}, \
{-0.5473579729413703, -0.30065564565662106`}, {-0.524962057742515, \
-0.3072354759611396}, {-0.502209187406546, -0.31261150888356654`}, \
{-0.4790993619334632, -0.31678374442390184`}, {-0.4556325813232666, \
-0.31975218258214544`}, {-0.43199092808022105`, -0.32138603866587134`}, \
{-0.4083564847085911, -0.3215545279826534}, {-0.384729251208377, \
-0.32025765053249167`}, {-0.3838508945646525, -0.32015493109419585`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3797050974510053, -0.31967010075353086`}, \
{-0.36110922757957836`, -0.3174954063153861}, {-0.3377144466906893, \
-0.3131996987829155}, {-0.31476294141020333`, -0.30730243138665836`}, \
{-0.2922547117381207, -0.29980360412661505`}, {-0.27018975767444103`, \
-0.29070321700278523`}, {-0.24229296168759215`, -0.2780581207131886}, \
{-0.22273433539610343`, -0.2668647799997658}}]}, 
      {Arrowheads[{{0.0004906411766381699, 1.}}], 
       ArrowBox[{{-0.2191116008476948, -0.2647915003373658}, \
{-0.21555667536473685`, -0.262757027591246}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6219470181752248, -0.7186826586208689}, {
        0.6444943964294269, -0.68870216910079}, {
        0.6565265131128909, -0.6714862320890218}, {
        0.6691245223672198, -0.6524265740127624}, {
        0.6822361506436376, -0.6312795505947657}, {
        0.6958091243933685, -0.607801517557785}, {
        0.7097287824887402, -0.5816971317975024}, {
        0.7114877520007356, -0.5780893631207386}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.7133169832923448, -0.5743374826524197}, {
        0.7238804638020804, -0.5526710502096}, {
        0.7320431627022542, -0.5345128408585871}, {
        0.7401277665136999, -0.5150888782504583}, {
        0.7481342752364174, -0.49439916238521375`}, {
        0.7560626888704064, -0.4724436932628531}, {
        0.7637491160957399, -0.4490372636055085}, {
        0.7710296655924908, -0.4239946661353116}, {
        0.7724435450162603, -0.41850777766160435`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7734851035767435, -0.41446576703175203`}, {
        0.7779043373606588, -0.39731590085226254`}, {
        0.784373131400244, -0.36900096775636143`}, {
        0.7901447161507017, -0.3388924938809766}, {
        0.7949277600514871, -0.30683310625947674`}, {
        0.7987222631026004, -0.2728228048918617}, {
        0.8005048620975332, -0.2499770139238363}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8008295656717852, -0.24581561250657036`}, {
        0.8015282253040413, -0.2368615897781317}, {
        0.8026878432699591, -0.21219686924348405`}, {
        0.8031326539842156, -0.18668125438904087`}, {
        0.8028626574468111, -0.16031474521480218`}, {
        0.8018778536577451, -0.13309734172076784`}, {
        0.8000472107592407, -0.1050826061705583}, {
        0.797512090451694, -0.07911433872963566}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7970653195723583, -0.0749646915886749}, {
        0.7934553120605838, -0.0468218256924743}, {
        0.7886940562604312, -0.016575780764599812`}, {0.7828426344461853, 
        0.014283439537816177`}, {0.7757877515709682, 0.04562524079676024}, {
        0.7675294076347805, 0.07744962301223242}, {0.7642812635849501, 
        0.08854028385619722}}]}, 
      {Arrowheads[{{0.0130200109524789, 1.}}], 
       ArrowBox[{{0.7631080805008482, 0.09254607162116085}, {
        0.7580676026376213, 0.10975658618423266`}, {0.7517198582984266, 
        0.13114017633121863`}, {0.744817126937104, 0.15261228465147347`}, {
        0.7373630192730267, 0.17420460214313546`}, {0.7293467031480739, 
        0.19582205581178955`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.9535764475038888, -0.02401019731944844}, {
        0.9509727012486708, 0.005634359535051273}, {0.9472402488842366, 
        0.0371722987634027}, {0.9421728248807506, 0.07051788136290064}, {
        0.9355641637083765, 0.10558536833083991`}, {0.9275490847372934, 
        0.140714697254341}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9265337737606929, 0.1447625571220872}, {
        0.9166393328014752, 0.18142309164737583`}, {0.910592241453497, 
        0.20142786961109252`}, {0.9039914866748219, 0.22174685240113914`}, {
        0.8968234134743527, 0.24232807300376422`}, {0.8890743668609913, 
        0.2631195644052159}, {0.8766218834604748, 0.2937686172167108}, {
        0.87267350659241, 0.30258725104943146`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8709678149307616, 0.3063968849061345}, {0.862764290639251,
         0.3247193194867326}, {0.8475015883973198, 0.3559716712152814}, {
        0.8308337767346814, 0.3875256724023572}, {0.8127753602013584, 
        0.41908377955301523`}, {0.7933408433473733, 0.4503484491723104}, {
        0.7915289936418701, 0.45304491978952766`}}]}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       ArrowBox[{{0.7892010291033975, 0.4565094941175467}, {
        0.7725302261727265, 0.48131968126024327`}, {0.7503435086774176, 
        0.5119974758168132}, {0.7269390168867509, 0.5420844186523505}, {
        0.7024750768260299, 0.5712830955771844}, {0.6870739265797823, 
        0.58836597218867}}]}, 
      {Arrowheads[{{0.018308551390136357`, 1.}}], 
       ArrowBox[{{0.6842789721798774, 0.591466121228508}, {0.6769516884952551,
         0.5995935065913156}, {0.6503688518944261, 0.6270156516947435}, {
        0.6320235307290168, 0.6457207184629642}, {0.6133639526390285, 
        0.6638369107184324}, {0.5943444120938419, 0.6813839611054816}, {
        0.5751020256853142, 0.698302671691111}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.011637947477074001`, 1.}}], 
       ArrowBox[{{0.7312876788770527, 0.18558795534856504`}, {
        0.7226912295499532, 0.2079814240969422}, {0.713493813309707, 
        0.23034300135513053`}, {0.7036902136804413, 0.25271142939113184`}, {
        0.6932960800897726, 0.2749704814009403}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.00732640758991729, 1.}}], 
       ArrowBox[{{-0.19730578976009122`, -0.24502180572937657`}, \
{-0.1739375521546803, -0.22553783687300974`}, {-0.15231087838538412`, \
-0.20369738195508494`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7208936909782747, 0.21463501409624003`}, {
        0.7061011145940063, 0.2471366604511804}, {0.6900312691543338, 
        0.27943870076212035`}, {0.6726841546592568, 0.3115411350290598}, {
        0.660061391936327, 0.3346819555254775}, {0.6468355823115062, 
        0.357534344875673}, {0.6437418574765582, 0.36258273835554716`}}]}, 
      {Arrowheads[{{0.005140281155034847, 1.}}], 
       ArrowBox[{{0.6415608888118826, 0.36614168059313096`}, {
        0.6329811846059874, 0.3801421897150155}, {0.6185748223561913, 
        0.4023738301373963}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6693565325201793, 0.6084288779123775}, {
        0.6422957855479152, 0.6358061877843022}, {0.6144421998540185, 
        0.6620016188685217}, {0.585795775438489, 0.6870151711650363}, {
        0.5662386945095399, 0.7038622046665274}, {0.5465219448428801, 
        0.7200411919372338}, {0.5458250585676284, 0.720583958643424}}]}, 
      {Arrowheads[{{0.005401161269493259, 1.}}], 
       ArrowBox[{{0.542531967483782, 0.7231487676578042}, {0.5265995968740538,
         0.7355576220501793}, {0.5066094392964282, 0.7503950277862925}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5471674866708585, 0.718088834538295}, {0.516883860411369, 
        0.7404225657143745}, {0.49662378898554504`, 0.7551253907193165}, {
        0.4763622217061267, 0.7691269596932114}, {0.45605797298948236`, 
        0.7824192104529771}, {0.43583459958650683`, 0.79502632954786}, {
        0.40780762221244526`, 0.8095632442677089}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.40405703007366467`, 0.8113943217726498}, {
        0.3783588964427435, 0.8237225993006542}, {0.35495747877373285`, 
        0.8343676762339194}, {0.33184546403658005`, 0.8441757932551779}, {
        0.3091386509729921, 0.85324931462223}, {0.2867984400024001, 
        0.8615541189158091}, {0.2645266378599771, 0.8698907414298048}, {
        0.24982735200282613`, 0.8750440051688911}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.24588835182796814`, 0.8764249366622042}, {
        0.24275825546688795`, 0.8775222833111609}, {0.22149329282313263`, 
        0.8844487445598771}, {0.20073174992871123`, 0.8906701251759536}, {
        0.16080676908378255`, 0.9013261490859847}, {0.12307115862801452`, 
        0.9098188596170522}, {0.08751216623465291, 0.9164327394108702}, {
        0.08411434211202574, 0.9169434572189964}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.0799866585098602, 0.9175638782431152}, {
        0.05411703957694356, 0.921452271109154}, {0.020635440290060196`, 
        0.9253327865790222}, {-0.010523127459725744`, 
        0.9279207171286054}, {-0.039483335267765665`, 
        0.9294295295269339}, {-0.06636985472941109, 
        0.9300726905430384}, {-0.08630629238995646, 0.930017869422567}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.09048032670081824, 
        0.930006391683078}, {-0.09131521426007082, 
        0.9300040959132797}, {-0.11445194227515362`, 
        0.9293776413740187}, {-0.15732291526290978`, 
        0.9267632211798751}, {-0.19398777292549962`, 
        0.9230159334418269}, {-0.2253959124662088, 
        0.9186862733105912}, {-0.2564054397039104, 0.9133208854824527}}]}, 
      {Arrowheads[{{0.012245959760154853`, 1.}}], 
       ArrowBox[{{-0.26051837874826766`, 
        0.9126092489290376}, {-0.2621502212909925, 
        0.9123269012476601}, {-0.2919100163139558, 
        0.9061123186801493}, {-0.3161421573922885, 
        0.9003525525024708}, {-0.34073133859239607`, 
        0.8938946059244106}, {-0.359816551584872, 0.8884657583717565}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.007311200389617455, 1.}}], 
       ArrowBox[{{-0.14192963872492198`, -0.18466808238231547`}, \
{-0.12425132987695, -0.1600256986353871}, {-0.10868303434167345`, \
-0.13355791386455382`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0064975496161057585`, 1.}}], 
       ArrowBox[{{0.6015045903167161, 0.42440653960592023`}, {
        0.5855685329645567, 0.4464368930985865}, {0.5691579957687601, 
        0.46794310669535183`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006538577478566027, 1.}}], 
       ArrowBox[{{0.5519493191271824, 0.48503365433458284`}, {
        0.534283126587582, 0.5060016233482862}, {0.5162524186911301, 
        0.5263220521003649}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006477090476657669, 1.}}], 
       ArrowBox[{{0.49829629357825533`, 0.5410447434644065}, {
        0.4792820193313636, 0.5605149330014643}, {0.46003638396863883`, 
        0.5792471709066455}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012601874392264671`, 1.}}], 
       ArrowBox[{{-0.12423461868075872`, -0.15801633754348304`}, \
{-0.11368822161672332`, -0.13848904666749468`}, {-0.10429591654133448`, \
-0.11810162905104768`}, {-0.09255214777292274, -0.09036839049275638}, \
{-0.08303615269386808, -0.06144950732411032}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01732955221373907, 1.}}], 
       ArrowBox[{{0.508802803563726, 0.5293148511552913}, {
        0.48217734385998756`, 0.5558117453457677}, {0.4626717780260043, 
        0.5749842159561209}, {0.44297127938081815`, 0.5933825614871796}, {
        0.4230228391859737, 0.6110140026168474}, {0.4029854836568371, 
        0.6278568773114129}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012419380668079969`, 1.}}], 
       ArrowBox[{{0.4263131174205962, 0.6060715270697693}, {
        0.40602471097368353`, 0.6233081811320462}, {0.38568595108564685`, 
        0.6397325639680068}, {0.3652475540286846, 0.6553385182114203}, {
        0.3448573709862016, 0.6701445159609796}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012381817997983083`, 1.}}], 
       ArrowBox[{{-0.09268580690239737, -0.0916986459627273}, \
{-0.08133062311007573, -0.04989720138830893}, {-0.07511534810704021, \
-0.020616743710832986`}, {-0.0710801505605906, 0.009227220955474118}}]}}}}, {
    InsetBox[
     StyleBox[
      SubscriptBox["B", "-"],
      StripOnInput->False,
      FontSize->26], {0.06, -0.91}], InsetBox[
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], {-0.94, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["A", "+"],
      StripOnInput->False,
      FontSize->26], {1.06, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["B", "+"],
      StripOnInput->False,
      FontSize->26], {0.06, 1.09}], InsetBox[
     StyleBox[
      SubscriptBox["C", "-"],
      StripOnInput->False,
      FontSize->26], {-0.44, 0.3990169943749474}]}, 
   GraphicsComplexBox[CompressedData["
1:eJydmn9sltUVxws6EpidG8EBVRkasO2YDBte0nTCddQxtpBZOgeVuMIcIBSG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    "], {{
      {GrayLevel[1], AbsoluteThickness[1.6], Opacity[1], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmgnYj1Xzx+9z7oTsu4Ts+xLZd1psRbz/NvsSEtkiEqJEIoVUSkWKkkqb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          "]], PolygonBox[CompressedData["
1:eJwtlnmwl1Mcxn/nHI3tKkmytiraLClE2rd72/fF1kq30qqUSl260qZNmxYp
6bbeWynRaCaMRKSGoZloRsk2/hAZEfk8nt8fz7zPc77nnPd9z3c7VQaM7Doi
ZjKZ3eAi0ChlMgsZuCdkMgPBJegmYAG8DagFfxF7XXgf8DX8G9BNc1k/Et4f
DEWPAdvgxawpw7MKujY8FyyGbwLTGF+LPgUvz/o5yXto7S7wGXwLY6V4NkVf
Dm8JXoLngRHwKdm9u4PL0M3BInguyMd2DNSEt2D/U/DOoBd6PFgM1wGMht8P
JrJ2bvK78/XP2E6AJ4P/MRd+HIyFVwbn4f+Ap+G3gz/gZ8HVwWcwnr2eBzvh
g8EN8Eoag18P3mFuEfq8vp/vO43+LprrG/+FDweT4ZPAKObOQFeH9wA10LPR
teC9QT109+i5c8Gf8HPRvqoNCrH/jH4q+Js6wk+CccFnlI99CHgGvgr8hu13
MAR+BXgQvgz7Idn4xnHo0ugO8h84ij4DJgSv6RB95jrrniAyNyXHVgPwF7a/
wcTgmNoJL8FelmdV9CM8V6A/hwdwL7wjWAbfCg5h36w9eTZGl4FfBabCK4By
8AqgAH4tuAveHiyFbwEfsm4TOvBshP6B5/dgP/82CD0d2/vRXGd2QcmimNNe
oCF8HmP14QOUE/AljB2An2Tqe+iN6AvBOTUdvQ59Gl4t49jrDR4LjsFe8MV6
Z/A37EFvR5fjeTNjP/L8KTpWj2KfD9+KPYfn3Yzt5rkAvS84RvRtY5PPSt+4
Bv0Aehi8tWJI6/QP8A3yEfo+9Hx4kXJCZ5PsK41Nhd8KXoAXg5uSY1qxXAia
K/bR0+Cv6p+Tz0xnpXdcp/xFPwt/Tj7RWjA9eKxF9BzZ1oJW6BuT916nOfD6
qkHwHcq55BxU7s0CL6Mfjo7NI8Gx+pH+OThmF6E7RdeC/ejl6OXZ2DkMlqL7
RvvuYLAvP0A3DPapfLM/e9byURf4bcnvXg+mweuAmfAScCe8G3Nmw+eArtE5
qtx8HRQkz5FtO6gKr6wzhc9QzDG/Grpr8Fhr1bpk22vBubJDuZJxzmwB8xjb
g60SuAOeB5YEf8N27PPRexV/oBt8FGPLdXbyGbyVxuDt9L3wi5NjRXOawnuA
lfCFqjHMb5Nce+qAxsl7ai/1DM0drRwOXtM9uaeol2isJ3xMdK1ZDZolj4mr
hveGj8X+imJX8ZE8Jq4e0Cu55qvWa841yTGk2FHOX5r8zfpW1bSyyTGq2FSN
UK60j85F5YxiUTGnWFNMPhGdE8oF5fzQaJ/L16pZFZN9Il+opg+L9rF8q57Q
D3v/5NpXI7iWK+eUa6rps5RL4HH4G8G1c2YyVw1V7fuUsSbBNfAL+BrGTig3
wCD9C/rb4J6jvWaAZsF79oX3Se6V8mkXeOfktaoBR3T26GPBawborNHH4Tmg
Q3LOKddUcx/FvhL9JTwT3DumoLcF95BV0T1UvbOlzjy5Z6lXac7B6BxTbikn
H4rOQeXeGbb8JDqHlbv65yvh46NruXqMenFedK9XTy6Cb2NOadUJnZlqe7aW
q6ZWR0/I2pRDbZNrmGrX/3cQ+Q79i2KF978l36DPoeuh18ke3dv0y8XyPfZf
dd7or9CDo23t5UP5HvvZ4JycDF8fbdOdYW90DVLtUc9ul1wDlPvqSYui7wy6
K6jm6O60NfpdZbK1vlNyr8nJ3h32Rfd23SF0Fhui72I6E92dDkf7slS2F70b
3TvUk9Q7P472ZcrWhnbRdzHVCJ3F29GxqzNRbWkbfVaqMeqdB6J9F7KxsSL6
rqYY0VnsyvYunYlia3V0bCjGFMsDo+8WiukxyTVFtWQjqIm+JZmr59RNvkPq
7qgaO4m5w5PvYhVBg+Qer96uHqHap5qsWqwaWD75TqC7gHqUfFmSvWvIp8ql
tdG1Tzml2NgcvbdiRHfVgujaqjurcqdf9N1EOaTeXhhdW9Xj1bvfjI4l9fD/
AH6bWFw=
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1Hecz3UcwPHf3WmgUiGVlpIUUilEQ4VsZTt3zrxDnJEzEiJRyI7ILoXs
MspeGSmzSKgUTRraIc/3wx9Pr8/78338zu8+3+/3irTqXC87KZFI5PjnbHIi
0Ucb6D0piUQ9fYoznKa0vTt50roD//EvI7jDfjr/WP/NXwxnDbPtr9ZjHGcV
4+w9od9Qm5bmFmTwovl93rJ+T4+ynMXmFfo8S3nT/K5+xRIWmd/R/rFmlnmh
fsl8FpoXaD86WffVbK2hX/B4/C7mOXqEw/EdWGBvtvamqHUvvVXTuIWe5pv0
ZopQ1XyD3khhruc6qti/Vq9moHOubL7G+jG9SguRn4IU4FH7V+iV5KOH+XJt
xmXkmC/V7voGr9OWA3E2cS9dm6XP6iGtTkfrPnFf9Rl9Oz5rPVczqcZI87z4
HAOYaX5Os6jJKPNiHcgL8f+aB2k7ajHavEwH09l6iHbRfnHmfG2uwxjrl/Qz
2lOXsfZW6lC6Wg/TYro27o++rN30Nm6nOP2pRnVKUIqS8Z3j3nJX/BznXd9n
77YeQE1qUYb7uDfuCbWpQ3meZqTP3K/r4vvpfEZZd9fRup5XrBvrt3zH5nhG
7W3SQfpjnJMOjnvIWHOOjtMPGG/dVH8ilQnmbfoq26Nxz/Uk6UwyfxTlY14z
N9dfaMEU826dTJs4/3inGBrnzW/29zDMeq/+zilaM93eJzqNC+MdjfedT80P
6nS9KP42kEkXc319iIe5mAZk0dW1hlqJ3HH/3YN22p5urjXSR+I5J0+cIR3i
3F1rEu8Flckb50Mq+12rojP0knjXmGk9Q9voH/zJPqbaaxnPIMPj2aE3U+I9
ieefqfG7aiv9lZ3MM+/Sz+Ns4xzNGfozH8Y7Y96hB5kYzGl6gi3MNW+N84yf
ywTrXtpEs+N5oad5vP7A92xgjr2NeoHmYoz1A3FvSSGZJCpSgUaudyJh/b+W
07I0jPc8+fzf83Pjbb1u
       "]]}}], GraphicsComplexBox[CompressedData["
1:eJxllgtMk1cUx5HMjTnYHPMxO434yFZkLEytio+dbZ2woCBpXATn6mORPWok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    "], {{
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[0.3], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwBewKE/SFib1JiAgAAAM4AAAADAAAATEsdV0U5CgQFYmFeCQMENCoeIAMI
Ny0hEAkKWwgOEgsMIwcNEQoLDwgJBAoJXgoFFQ4PFg8QOxUaPhYbUicUFxAR
Wk4lSEIXIiAHSzkETQ4UHx0DAwkIRR4FWFQSYSELNSkgCA8OJBIMTk0TCxIR
CRAPChEQDhUUWVgmEBcWPhoVDxYVUjsZVBcRICkDWw0HAx0EYF8eKyEGCyEM
ByAIMR8DQhsWMiIHUVAnLiQMSUgoLyMNVSgXMCYSYCoGNisGIywHLDIHIS0M
OC4MWi8NJDASBDkFKTEDOjkBRzQeHzMdKjYGKzchLTgMIjUgVzoCQ0IcOzwZ
PDsaPTwaPz4bFj4VFTsUPj8aP0AaF0IWQT8bQkMbQ0QbOUUFRkUCRUYeRkce
KEgXOUsBS0wBHUsESEkcSkkoXVxNTk8lT04TJ1AUUE0UTVATXU4NQkgcUFET
O1IUVVYoUlMnElQRVVQYVFUXVlUYRVcCU1IZVFgYOlc5JlgSTloNWFkYL1ol
CFsHXFsOW1wNrowsv6sBzWkukK8vdMECpcA6wZwCymYrY3MBuoNBiNIpCl4L
kqIYbKETw8VJt4E9xpZKqGowjNMskX0lvrtDTl1NrKU6X14FHl8FTVwOXF0N
b6MZX2JeYWIGlX8n040sIWEG0okpKmAeXmELX2AGxKQcspAvd8sio20Zf5Qn
abAuom4YsXwlj80uhLxEfbElarMwfqkmqpMmqaomgJkopHIcgrlAyYoqe6Yk
ea0jc78BzI4tnIYCtW8ZtLY8cr0cyGQfZckqdcgfi8ormpszaMwtpqcknp00
Yl8GoWsTrXgjy2ci74mi7Q==
          "]], 
         PolygonBox[{{148, 207, 81, 39}, {160, 104, 45, 55}, {159, 136, 41, 
          53}, {107, 206, 79, 19}, {157, 101, 42, 52}, {109, 208, 83, 25}, {
          131, 184, 63, 65}, {151, 117, 31, 49}, {134, 194, 70, 2}, {152, 119,
           34, 50}, {110, 209, 86, 24}, {112, 183, 61, 26}, {135, 158, 52, 
          71}, {102, 160, 55, 43}, {142, 122, 56, 45}, {155, 133, 29, 51}, {
          138, 118, 54, 42}, {182, 181, 25, 60}, {199, 99, 1, 76}, {103, 159, 
          53, 34}, {209, 128, 40, 86}, {100, 154, 51, 31}, {153, 198, 74, 
          40}, {171, 172, 58, 1}, {167, 168, 48, 36}, {137, 151, 49, 41}, {
          192, 116, 2, 58}, {124, 178, 47, 37}, {141, 152, 50, 44}, {120, 174,
           44, 35}, {118, 139, 43, 54}, {208, 149, 39, 83}, {207, 108, 19, 
          81}, {147, 212, 89, 38}, {150, 195, 73, 74}, {122, 143, 46, 56}, {
          179, 126, 38, 48}, {176, 123, 36, 46}, {133, 199, 76, 29}, {129, 
          180, 60, 61}, {206, 145, 37, 79}, {175, 121, 35, 47}, {194, 135, 71,
           70}, {187, 132, 68, 67}, {185, 112, 26, 64}, {113, 186, 65, 27}, {
          189, 190, 67, 28}, {188, 113, 27, 68}, {197, 196, 28, 73}, {184, 
          130, 64, 63}, {212, 146, 24, 89}}]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], AbsoluteThickness[1.6], 
      LineBox[{172, 165, 192, 116, 193, 156, 134, 194, 135, 158, 157, 101, 
       201, 138, 118, 139, 202, 102, 160, 104, 204, 142, 122, 143, 205, 105, 
       176, 123, 166, 167, 168, 106, 179, 126, 169, 170, 147, 212, 146, 162, 
       110, 209, 128, 153, 198, 150, 195, 197, 196, 164, 114, 189, 190, 187, 
       132, 188, 113, 186, 131, 184, 130, 185, 112, 183, 129, 180, 182, 181, 
       111, 163, 109, 208, 149, 127, 148, 207, 108, 161, 107, 206, 145, 125, 
       177, 124, 178, 144, 175, 121, 173, 120, 174, 140, 211, 141, 152, 119, 
       203, 103, 159, 136, 210, 137, 151, 117, 200, 100, 154, 155, 133, 199, 
       99, 115, 191, 171, 172}]}}], {{}, {
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9761234814258074, 
        0.14564245328897713`}, {-0.9726742942518037, 
        0.1411712416151032}, {-0.9685674978109243, 
        0.1324667985110321}, {-0.9635706241488088, 
        0.11891296133276573`}, {-0.9570910726158319, 
        0.0994208484991918}, {-0.9483155070528761, 
        0.07297356846357214}, {-0.9374340966767395, 
        0.04228855963655276}, {-0.9224566919565017, 
        0.004571024156089985}, {-0.9161171774417084, \
-0.009791085995549467}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9144316309289249, -0.013609675672380223`}, \
{-0.9129235132126718, -0.017026302089422386`}, {-0.9017112370470124, \
-0.040464153995963446`}, {-0.8884327830222852, -0.06584799977376618}, \
{-0.8728756558785624, -0.09291032803331434}, {-0.8606993691895886, \
-0.11267036562921537`}, {-0.8471636996398362, -0.13314917794787526`}, \
{-0.8321767590440803, -0.15419091056516265`}, {-0.8298621972536355, \
-0.15719419366445705`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8273142306900221, -0.16050033349172738`}, \
{-0.8156466592170961, -0.1756397090569462}, {-0.7974225715438832, \
-0.19742502739815107`}, {-0.7774008197532614, -0.21940807284445724`}, \
{-0.755560244175737, -0.24133062089286533`}, {-0.7318796851418163, \
-0.262934447040376}, {-0.7111260521426901, -0.2797508442117253}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7078830037298554, -0.28237864389183137`}, \
{-0.7008075470295783, -0.2881117938442062}, {-0.6668116769712114, \
-0.31205963240958146`}, {-0.6488038950448712, -0.32341148709541595`}, \
{-0.630169043231169, -0.3342627659127176}, {-0.6109417425631614, \
-0.3445490692585135}, {-0.5911566140739047, -0.35420599752983034`}, \
{-0.5639811083215847, -0.3659341467161936}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.560064797077163, -0.3673776389977619}, \
{-0.5356143443805412, -0.3763447999266101}, {-0.5065315625311982, \
-0.38515402076587746`}, {-0.4767642081526352, -0.39226940166841445`}, \
{-0.44641344313896997`, -0.39750657834538666`}, {-0.41561341515255856`, \
-0.40071644612063806`}, {-0.39746538576424995`, -0.4013563888508532}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3932939283361832, -0.4015034843728173}, \
{-0.3845559969501745, -0.4018116046402}, {-0.3534330612885911, \
-0.40070465355010354`}, {-0.32242087835316635`, -0.3972426576632659}, \
{-0.29170820038639067`, -0.3913251096590953}, {-0.2615056232307362, \
-0.3829432509833604}, {-0.23202374272867501`, -0.37208832308182965`}, \
{-0.23036623879835824`, -0.37130603785464156`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.22659148604901158`, -0.36952448351978257`}, \
{-0.20345054653639874`, -0.3586027506702495}, {-0.17599210885912348`, \
-0.342448011848384}, {-0.1498861553628582, -0.3237939281380284}, \
{-0.1253704117136119, -0.30281032106097744`}, {-0.10998870111941253`, \
-0.2875276818682793}, {-0.09550326709116232, -0.2712642469461354}, \
{-0.0944526241816283, -0.2699310128059966}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.09186909278896084, -0.26665258944867115`}, \
{-0.08191410962886125, -0.25402001629454557`}, {-0.06922122873250937, \
-0.23579498991350986`}, {-0.05751597101272961, -0.2166995088375009}, \
{-0.04688968308014488, -0.19684391410099092`}, {-0.037342364934755234`, \
-0.17622820570398023`}, {-0.02887401657656065, -0.15485238364646864`}, \
{-0.021532376223870543`, -0.13287330090309268`}, {-0.017590195029314987`, \
-0.11853852484425415`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.01648338784455662, -0.11451389169047202`}, \
{-0.015365182094994337`, -0.11044781044848886`}, {-0.010372434189932033`, \
-0.08757591228265718}, {-0.006554132508683632, -0.06425760640559762}, \
{-0.002173940894405978, -0.03234370480725019}, {5.239223735416961*^-6, 
        6.957047776698811*^-6}, {-0.0019753247332961682`, 
        0.03185756715578862}, {-0.004304994418295375, 0.05087180229684027}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.004812613118082693, 
        0.05501487089660799}, {-0.005829771871034699, 
        0.06331668974626817}, {-0.010552512393367965`, 
        0.09446045496652229}, {-0.0170118396848907, 
        0.1249735054463256}, {-0.02506600944949873, 
        0.15468173580841982`}, {-0.034573277391087884`, 
        0.18341104067554673`}, {-0.04537217985583296, 
        0.21103488845465668`}, {-0.047516920958794326`, 
        0.21577990958127247`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.04923612176774659, 
        0.2195834661728395}, {-0.057301253189908745`, 
        0.23742674755270005`}, {-0.07185529428164396, 
        0.26542938011198963`}, {-0.08744729734538426, 
        0.2918040602558234}, {-0.10380438017169796`, 
        0.31640238288961825`}, {-0.12065366055115327`, 
        0.3390759429187904}, {-0.13783455487752963`, 
        0.35987190239314926`}, {-0.1381169334514951, 0.3601812147406576}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.14093116618614163`, 
        0.36326387402802607`}, {-0.1552506501750128, 
        0.3789491760164424}, {-0.17272532017978062`, 
        0.3963269876749944}, {-0.19008193862801087`, 
        0.41202456125512976`}, {-0.2241214177120422, 
        0.4388054860561901}, {-0.25672988114147377`, 
        0.46014493417170316`}, {-0.2702681368230223, 0.46747371747752253`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2739388494113074, 
        0.4694608166851516}, {-0.28742828087745426`, 
        0.47676316954799713`}, {-0.31609117808414994`, 
        0.4894225344910201}, {-0.35470522067398946`, 
        0.5021828760539501}, {-0.388782769404185, 
        0.509385219791734}, {-0.41851766424751335`, 
        0.5125031064097936}, {-0.4334104324403177, 0.5125148070066208}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.43758448124363836`, 
        0.5125180863742678}, {-0.44449076225899775`, 
        0.512523512337305}, {-0.48683331067398633`, 
        0.5063188787602705}, {-0.5189491211765663, 
        0.49468438097733985`}, {-0.5531838461713805, 
        0.47075460346971965`}, {-0.5744351405131641, 
        0.44266545479618713`}, {-0.5765682714590015, 0.4369385135430968}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5780252088676655, 
        0.4330269885778192}, {-0.5857976149348673, 
        0.41215995599883454`}, {-0.588947698346435, 
        0.3805736114919144}, {-0.5857938845011403, 
        0.3523919001330791}, {-0.5774060827619433, 
        0.32598427225159393`}, {-0.5649156963574888, 
        0.3028669345673315}, {-0.5494541285164226, 
        0.2845560938001645}, {-0.5436940225573446, 0.2812435705717273}}]}, 
      {Arrowheads[{{0.014642888129103278`, 1.}}], 
       ArrowBox[{{-0.540075637724062, 
        0.27916270888362177`}, {-0.5151883133994477, 
        0.26485049995819254`}, {-0.49209588871585497`, 
        0.2660094237476924}, {-0.47876746561683436`, 
        0.2780525173575531}, {-0.4753653384443893, 
        0.29402380045522597`}, {-0.4780853506764738, 
        0.3048150330552976}, {-0.48331052857950313`, 
        0.3132265821507969}, {-0.48944574852469225`, 
        0.318585833012948}, {-0.4958781434014337, 0.3211890252013352}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9971409967729806, -0.07358220184537828}, \
{-0.9948308280146276, -0.0999986152446556}, {-0.9929948512156594, \
-0.11614929014843728`}, {-0.9905183630976185, -0.13477873683522815`}, \
{-0.9872047766890684, -0.15627008036211426`}, {-0.9852033482704828, \
-0.16813178875240198`}, {-0.9829269417867161, -0.18071743949895377`}, \
{-0.9775679530198045, -0.20463328696107966`}, {-0.9705285651177807, \
-0.2323910364094382}, {-0.9689714194743908, -0.23786056555730972`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9678285046884899, -0.2418750941671124}, \
{-0.9615437460835105, -0.2639505310558785}, {-0.9499956180472545, \
-0.29947017169435214`}, {-0.9439841628714465, -0.31677137474346867`}, \
{-0.9373256778722794, -0.3348082302996717}, {-0.9291478506999142, \
-0.3555274940513323}, {-0.9200227390761532, -0.3771397391928156}, \
{-0.9103933672446892, -0.3984476497714592}}]}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       ArrowBox[{{-0.9086061656726564, -0.4022193989169548}, \
{-0.8985934869090251, -0.4229213161264115}, {-0.8860926878763833, \
-0.4470284016732997}, {-0.8722512874137958, -0.4719039761195619}, \
{-0.8570290397712291, -0.49730279784392084`}, {-0.8402930163015829, \
-0.5231409538774756}, {-0.8243510938312295, -0.5460953824138348}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8219669849901344, -0.5495214962924071}, \
{-0.802279641881051, -0.5761352688721736}, {-0.7809571891387642, \
-0.6029838435315366}, {-0.7580307569865958, -0.6296565838965344}, \
{-0.7335003454245456, -0.6561534899671677}, {-0.7135661760708404, \
-0.6762300512661347}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7106251994950096, -0.6791920355583229}, \
{-0.707365954452613, -0.6824745617434366}, {-0.6798029317374711, \
-0.7082597240292062}, {-0.6509866249457924, -0.733148901628342}, \
{-0.6209170340775769, -0.757142094540844}, {-0.5895941591328241, \
-0.7802393027667127}, {-0.5820866852132681, -0.7854327705100371}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5786539550494386, -0.7878074405479771}, \
{-0.5709877957241853, -0.7931106825701943}, {-0.5521087093350447, \
-0.8055378182132253}, {-0.5329568999654023, -0.8175207096958059}, \
{-0.5135323676152577, -0.8290593570179361}, {-0.49390268087571465`, \
-0.8401236988036334}, {-0.4741354083378766, -0.8506836736769152}, \
{-0.4542305500017434, -0.8607392816377818}, {-0.4341881058673148, \
-0.8702905226862333}, {-0.4338172979686109, -0.8704571324748125}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43000991746849143`, -0.8721678480835754}, \
{-0.4140730900007169, -0.8793285139278292}, {-0.3939505164680759, \
-0.8878443724681295}, {-0.3536826964046635, -0.9033096914448429}, \
{-0.32972006105644525`, -0.9115442907989075}, {-0.30586857732996947`, \
-0.9190513326426613}, {-0.2821668550081955, -0.9258450807211314}, \
{-0.2729656132134758, -0.928230065073401}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.26892508990889274`, -0.9292773785851426}, \
{-0.2586535038740833, -0.9319397987793461}, {-0.23535926629135143`, \
-0.937354552671944}, {-0.2123148846237184, -0.942108408253564}, \
{-0.17975392867558598`, -0.9478089210183019}, {-0.14781250540319363`, \
-0.9522611342765367}, {-0.11653360977022227`, -0.9555326199289723}, \
{-0.10441755608715526`, -0.9564421891487251}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.10025521839430841`, -0.9567546617034581}, \
{-0.09373490420138708, -0.9572441508760992}, {-0.0713266040217278, \
-0.9583683501936198}, {-0.04931015474667663, -0.9589307681799774}, \
{-0.027687001891666146`, -0.9589569551336148}, {
        0.014398390339700171`, -0.9574907311302072}, {
        0.05163243958263858, -0.9544839561587157}, {
        0.06639231381662297, -0.9526459243097719}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.07053437106341841, -0.9521301182114903}, {
        0.08768112190480154, -0.9499948510911378}, {
        0.12263446235029414`, -0.944099881531183}, {
        0.14894879379459536`, -0.9385374840076778}, {
        0.1747473267985594, -0.9321726461069196}, {
        0.2035551702185251, -0.9238278603157218}, {
        0.23188439951935033`, -0.9144001862147232}, {
        0.2327439453580366, -0.9140747550950549}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.23664757999772684`, -0.9125968069340676}, {
        0.25985376227440843`, -0.9038107555780738}, {
        0.28752263227031843`, -0.8920201342928759}, {
        0.3209167123492047, -0.8762179671318522}, {
        0.354037022806875, -0.8583643372099206}, {
        0.3754343805345516, -0.8455421428907846}, {
        0.38595791856404615`, -0.8386916751858959}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.3894560789604658, -0.8364144909580223}, {
        0.39682996485893895`, -0.8316143403750677}, {
        0.4159931171673775, -0.8181816903331838}, {
        0.4352025701356873, -0.8037403798390159}, {
        0.4544478829226107, -0.7881576950617522}, {
        0.4737186146868902, -0.7713009221705812}, {
        0.49306126433344305`, -0.7531040148253094}, {
        0.5124767789702469, -0.7334475926932488}, {
        0.51663458968863, -0.7288786965729906}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5194439384654574, -0.7257915856878923}, {
        0.5318863900606343, -0.7121189409548458}, {
        0.5512113290679382, -0.6889053447905468}, {
        0.5705133823687748, -0.6636452738958647}, {
        0.5897418924091336, -0.6361362503542596}, {
        0.6086494247564073, -0.6061041379280969}, {
        0.6171491251514042, -0.5908886025067814}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6191847503718109, -0.5872445766933713}, {
        0.6269885449779885, -0.573274800379743}, {
        0.6383248040274492, -0.5507633641621349}, {
        0.649356076420215, -0.5269256895048406}, {
        0.6599760601146816, -0.5016945534422671}, {
        0.670078453069245, -0.47500273300882095`}, {
        0.6796073057650431, -0.44675635036517397`}, {
        0.6835206644952255, -0.43356020523146965`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6847074083897928, -0.42955841399560263`}, {
        0.6884663866650207, -0.4168828515709856}, {
        0.6964889707002828, -0.38534699950914475`}, {
        0.7035083328019351, -0.3521135570625402}, {
        0.7093814058181801, -0.3170415729554539}, {
        0.7139461962635423, -0.28007466723905305`}, {
        0.7150817631690262, -0.26569357989921155`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7154103339446722, -0.2615324820378117}, {
        0.7170075895686113, -0.24130445978655432`}, {
        0.7183704711639765, -0.20082257047117444`}, {
        0.7183353586662354, -0.1798997558460839}, {
        0.7177719515662493, -0.158471090150856}, {
        0.7166660267799383, -0.1365854552219339}, {
        0.7150033612232234, -0.11429173289576083`}, {
        0.7130861599902308, -0.09484794286592972}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7126540641476751, -0.09069652805626784}, {
        0.7099509154622617, -0.06867555339743406}, {
        0.7065326890898559, -0.04545085989816661}, {
        0.7025008296107274, -0.022013606347420583`}, {0.6957585347953695, 
        0.011032293925010806`}, {0.6876796025284333, 0.04436747613485685}, {
        0.6797269970891012, 0.072767467262991}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6786014684899646, 0.07678690497730885}, {
        0.6782640328099191, 0.07799194028211745}, {0.6675118256398263, 
        0.11190568636679264`}, {0.6554212566052213, 0.14586289333287816`}, {
        0.6419906012931698, 0.17961774012436976`}, {0.6272198597036722, 
        0.2131702267412674}, {0.6180420058287043, 0.23216879029908297`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6162263574591199, 0.23592726275006362`}, {
        0.6111090318367279, 0.24652035318357102`}, {0.5937649454832887, 
        0.2794102473815943}, {0.5752944284343053, 0.3115820372656508}, {
        0.5556974806897783, 0.34303572283574063`}, {0.5349741022497072, 
        0.3737713040918636}, {0.5311504106387488, 0.3793816615146993}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5287996659410467, 0.38283081989508433`}, {
        0.5196709197852567, 0.39622508229049824`}, {0.5038908395667974, 
        0.4181279373228154}, {0.4875900006279291, 0.43951354438273993`}, {
        0.47089998586785164`, 0.46028087788849736`}, {0.4529815447168229, 
        0.47937636157348185`}, {0.4347794351024537, 0.4978077404245834}, {
        0.42173590636939573`, 0.5104064343117808}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.41873365709926513`, 0.5133062952544392}, {
        0.4164325959910139, 0.5155288812671581}, {0.39789471439374696`, 
        0.5325551618260872}, {0.37941872053503223`, 0.5495665294160873}, {
        0.3608754596675945, 0.5658532107845837}, {0.342264931791434, 
        0.5814152059315766}, {0.3235871369065505, 0.5962525148570658}, {
        0.3049195133076279, 0.6103775569514027}, {0.2909174003321373, 
        0.6204949385675754}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.28753412883471874`, 0.6229395588124212}, {
        0.2863394992893499, 0.6238027516049383}, {0.2678470948517165, 
        0.6365280988176725}, {0.24944229999472772`, 0.6485535985896056}, {
        0.21312603587527462`, 0.6706347126244281}, {0.1776212037835812, 
        0.6901757505227654}, {0.1441724577204281, 0.7067017844243338}, {
        0.14351710045216629`, 0.7069931088377249}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13970292303852702`, 0.7086886160845508}, {
        0.11163925097285671`, 0.7211636937224548}, {0.08021304993091799, 
        0.7337380804803046}, {0.050085320984662944`, 0.7446015467610598}, {
        0.02125659444583234, 0.7539066656931258}, {-0.006381705704295967, 
        0.761792279585039}, {-0.01738244332515304, 0.7645495832100793}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.021431249443681247`, 
        0.7655644049586261}, {-0.032801772571365434`, 
        0.7684143942701723}, {-0.05797579926101955, 
        0.7739290155818986}, {-0.08194197080749087, 
        0.7784510384933566}, {-0.10477618191849145`, 
        0.7820718660575514}, {-0.12650719020988394`, 
        0.7849122662276552}, {-0.14716375329753104`, 
        0.7870930069568403}, {-0.1854489151960701, 
        0.7897354383833866}, {-0.1863454540873986, 0.7897557576664058}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19051843256370787`, 
        0.7898503346351391}, {-0.22002241028307054`, 
        0.7905190169190552}, {-0.24760736978915937`, 
        0.7900060040194106}, {-0.2728331576266413, 
        0.7885430351132784}, {-0.2959363644268153, 
        0.7864145323891322}, {-0.3171535808209803, 
        0.7839049180354457}, {-0.3545506408902909, 
        0.777976757246489}, {-0.356665641685898, 0.7775266537701934}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.3607482642326121, 
        0.7766578112598287}, {-0.38626553483258924`, 
        0.7712273583604825}, {-0.41336957221037474`, 
        0.7642051569882133}, {-0.4366012931375364, 
        0.7570865757637528}, {-0.4740993378814447, 
        0.7432344031503995}, {-0.5097182528459727, 
        0.7269155669311346}, {-0.5178935919038871, 0.7222308940994924}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5215151892644049, 
        0.7201556286405582}, {-0.5357682534131301, 
        0.7119882680072952}, {-0.55564096849428, 
        0.6981113581255192}, {-0.5772437014676219, 
        0.6793225251709687}, {-0.5937599520429372, 
        0.6607412152454909}, {-0.6072776547128477, 
        0.6414006027664794}, {-0.621379312340272, 
        0.6152990612889968}, {-0.6286930431685035, 0.5971774727478472}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6302552253394265, 
        0.5933067775865608}, {-0.6333638775034958, 
        0.5856043180952479}, {-0.6432887540836462, 
        0.5511767773759905}, {-0.6495964368685829, 
        0.5152710570513072}, {-0.6526471081247951, 
        0.4743744696023468}, {-0.6524770015070526, 
        0.45228383952768436`}, {-0.6505445161619747, 
        0.42940397031479616`}, {-0.650497023865587, 0.42909973711784705`}}]}, 
      {Arrowheads[{{0.01362700833510557, 1.}}], 
       ArrowBox[{{-0.6498532311391184, 
        0.4249756341739208}, {-0.6468496520895617, 
        0.405734861963682}, {-0.6413924092898137, 
        0.3812765144743422}, {-0.630742078882724, 
        0.34860739976408994`}, {-0.6157579011986263, 0.3171268633761169}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.9390302613529784, -0.19288396340393027`}, \
{-0.9275130182073394, -0.22049529408231688`}, {-0.9137453337339566, \
-0.2502310552758219}, {-0.8975156658025789, -0.281845554065833}, \
{-0.8826098871840251, -0.3087661094120806}, {-0.865698552836093, \
-0.3368305343288466}, {-0.8628395571889508, -0.3411763585969303}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8605454859714843, -0.3446634679178359}, \
{-0.8466384587796445, -0.36580288319732746`}, {-0.8252864010355419, \
-0.3954472103987196}, {-0.8013664074062046, -0.42563976144317295`}, \
{-0.7747087202688059, -0.4561670289376747}, {-0.760358278473019, \
-0.47144037667446}, {-0.7567609624455006, -0.4750829894720292}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7538279868420885, -0.4780528965878401}, \
{-0.745329457506339, -0.48665843790867724`}, {-0.7296242721041404, \
-0.5017748907686328}, {-0.713244737001797, -0.516743413382633}, \
{-0.6828301937430352, -0.5424727659939881}, {-0.6502102795491501, \
-0.5673800738359305}, {-0.6254775654827149, -0.584360618084443}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6220364672273171, -0.5867231457485039}, \
{-0.6155165160928496, -0.5911994971282829}, {-0.5788804250468417, \
-0.6136651960908679}, {-0.5598543408481748, -0.6242963521069537}, \
{-0.5403580140756749, -0.6344714330880946}, {-0.5204192120396542, \
-0.6441631937400811}, {-0.5000657020504251, -0.6533443887687029}, \
{-0.47932525141830007`, -0.6619877728797502}, {-0.4743535230133474, \
-0.6638912784753219}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4704554113686704, -0.6653837327534788}, \
{-0.45822562745359124`, -0.6700661007790124}, {-0.4367945974666114, \
-0.67755212717228}, {-0.4150599287676723, -0.6844186067653424}, \
{-0.39304196463028157`, -0.6906234617288982}, {-0.37076374797769385`, \
-0.6961300078827701}, {-0.3482570955948423, -0.700919090406434}, \
{-0.32555382426666013`, -0.7049715544793663}, {-0.30924714748508675`, \
-0.7073223459169826}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.30511580638233216`, -0.7079179253486669}, \
{-0.3026857507780808, -0.7082682452810434}, {-0.2796846919140375, \
-0.7107900079909414}, {-0.2565824644594633, -0.7125176877885366}, \
{-0.2334108851992917, -0.7134321298533052}, {-0.21017490343207787`, \
-0.7135174046410471}, {-0.18688923845142333`, -0.712756409779808}, \
{-0.16360036203483147`, -0.7111282312074331}, {-0.14035474595980527`, \
-0.7086119548617678}, {-0.13862336533608832`, -0.7083558438189459}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.13449424587293562`, -0.7077450520166363}, \
{-0.11719886200384783`, -0.705186666680657}, {-0.0941791819444624, \
-0.7008314526019466}, {-0.07134217755915198, -0.6955253985634811}, \
{-0.04873432062541963, -0.6892475905031062}, {-0.021230182856713138`, \
-0.6801223716691494}, {0.005810780800888052, -0.6694555679186796}, {
        0.024979765888122056`, -0.660650380418525}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.028772792484825376`, -0.6589080706287757}, {
        0.032388570347383995`, -0.657247179251697}, {
        0.05850318578277459, -0.6434972056682013}, {
        0.08400687013050732, -0.6281456952959399}, {
        0.10875186641402965`, -0.6111326962626593}, {
        0.13273817463334156`, -0.59245820856836}, {
        0.15596579478844302`, -0.5721222322130415}, {
        0.16478393586442774`, -0.5634011182688792}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.167751717266627, -0.5604659917442613}, {
        0.17824694082050438`, -0.5500862484747765}, {
        0.19939382667069588`, -0.5263117386316374}, {
        0.2194064523390176, -0.5007987026836243}, {
        0.23828481782546942`, -0.4735471406307371}, {
        0.260836264614755, -0.43891456247116706`}, {
        0.2673152422161451, -0.427096772968119}}]}, 
      {Arrowheads[{{0.002972657439869385, 1.}}], 
       ArrowBox[{{0.26932184595421016`, -0.4234366861378459}, {
        0.2812517370158678, -0.4016763174446875}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8040844871424562, -0.5083351371004162}, \
{-0.7889154730313441, -0.5267909981793547}, {-0.7728734968510254, \
-0.5452999587351888}, {-0.7533222142660251, -0.5667897966563792}, \
{-0.7325665284367535, -0.5881815730392621}, {-0.710623682044291, \
-0.6093692884859322}, {-0.688942155963846, -0.628954112630888}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.6857933889358088, -0.6316932234857372}, \
{-0.6632121595417989, -0.6507082043449954}, {-0.6377379862911513, \
-0.6706470044007574}, {-0.6111456232016341, -0.689957745928685}, \
{-0.5834922954571059, -0.7085348310916931}, {-0.5593852780603067, \
-0.723503802621573}, {-0.5502490685509372, -0.7287536973645432}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5466299719545088, -0.7308333208863556}, \
{-0.5345535706795044, -0.7377727234364642}, {-0.5090654362650544, \
-0.7513087590797806}, {-0.4829891377673116, -0.7640790750949359}, \
{-0.45639293813663084`, -0.776050837025344}, {-0.4293451003233669, \
-0.7871912104144188}, {-0.401913887277875, -0.797467360805574}, \
{-0.3948776010025579, -0.7998458373110731}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.390923356314646, -0.8011824910115039}, \
{-0.37416756195050993`, -0.8068464537422237}, {-0.3324803250857628, \
-0.8190083459350033}, {-0.29047411909470444`, -0.8289232355676317}, \
{-0.2481489439773349, -0.8365911226401093}, {-0.2286309068415886, \
-0.8390722376231086}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2244901782345559, -0.8395986032466592}, \
{-0.2055047997336541, -0.8420120071524357}, {-0.16282252272459283`, \
-0.845105966256434}, {-0.12038294931108179`, -0.8457930771039266}, \
{-0.078186079493121, -0.8440733396949136}, {-0.05793127922537894, \
-0.8420810901528846}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.053777274864066936`, -0.841672504870531}, \
{-0.036231913270710375`, -0.839946754029395}, {
        0.005300200650351545, -0.8333127685648104}, {
        0.046230913564266236`, -0.8240708317585994}, {
        0.08656022547103376, -0.8122209436107617}, {
        0.10843477583983621`, -0.8042603252199425}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.11235716138751393`, -0.8028328849297293}, {
        0.12628813637065414`, -0.7977631041212976}, {
        0.15238193062792033`, -0.7865969758936697}, {
        0.1780869780783748, -0.7741170317957399}, {
        0.20340327872201772`, -0.7603232718275081}, {
        0.22833083255884895`, -0.7452156959889744}, {
        0.252790967081157, -0.7286815633897862}, {
        0.2589160167105385, -0.7240524566074656}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.26224601713517504`, -0.7215357541342529}, {
        0.2767050097812303, -0.7106081331395907}, {
        0.3000729606590688, -0.6909954052383879}, {
        0.3228948197146725, -0.6698433796861776}, {
        0.34502093309104587`, -0.6470068731753394}, {
        0.36630164693119316`, -0.6223407023982523}, {
        0.38024993143469293`, -0.6042557617975919}}]}, 
      {Arrowheads[{{0.014946907654630585`, 1.}}], 
       ArrowBox[{{0.38279911702017644`, -0.6009505618009928}, {
        0.3867369612351145, -0.5958448673549167}, {
        0.4063268760028097, -0.5675193680453321}, {
        0.4289181789258712, -0.5330554573933488}, {
        0.4499356395674035, -0.4959064968926191}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.30538917015032424`, -0.39129302708676017`}, {
        0.3151521913397247, -0.36584244341324507`}, {
        0.32390624189040634`, -0.3395082649986069}, {
        0.3315441604383234, -0.31235460216711836`}, {
        0.338065946983476, -0.28438145491877936`}, {
        0.343471601525864, -0.25558882325358995`}, {
        0.3471004304671489, -0.2301205020786165}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.347683908220737, -0.2259875527050793}, {
        0.3505799130858823, -0.1960611325972314}, {
        0.3521939197243967, -0.16545508008720516`}, {
        0.3525144936019144, -0.1342875561226143}, {
        0.35211028577620446`, -0.09531185514453257}, {
        0.3498195175804152, -0.059284373657928824`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.928384139447789, 
        0.28083455765003884`}, {-0.9180721662578957, 
        0.2803742061445423}, {-0.9071080553453931, 
        0.27341548676903027`}, {-0.8948259662914679, 
        0.25903534322532074`}, {-0.8804126856256708, 
        0.23641647603301555`}, {-0.8719959619719337, 
        0.22166626588074587`}, {-0.8625059486499486, 
        0.20470909102115728`}, {-0.8449865515729403, 
        0.1738466434140078}, {-0.8314231594798541, 0.1516429754727488}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8292472453585882, 
        0.14808094067454278`}, {-0.823135668470467, 
        0.1380761112859942}, {-0.8022933353340225, 
        0.1073272650559626}, {-0.7774208691991231, 
        0.07483355070236263}, {-0.7632625015161302, 
        0.058237979745887763`}, {-0.7478435988941765, 
        0.04157292587851676}, {-0.7311762219897382, 
        0.025053556853756848`}, {-0.7243571419142942, 
        0.018899205503415478`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7212584795722365, 
        0.016102602947336335`}, {-0.7132724314592915, 
        0.008895040425115287}, {-0.6939737943694066, -0.006756500686671672}, \
{-0.6732582726585783, -0.021699707734650978`}, {-0.6513425192911705, \
-0.03563655892599015}, {-0.6284431872315469, -0.048269032467856715`}, \
{-0.5927290396623615, -0.06399718563040015}, {-0.5787279616462344, \
-0.06836137735624626}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5747430123645695, -0.0696035019028652}, \
{-0.5552939921655441, -0.07566583888367713}, {-0.5168671342477693, \
-0.08263841715568762}, {-0.47817755541571166`, -0.08427834537443159}, \
{-0.4401644982358911, -0.08028989815691756}, {-0.41064979823864406`, \
-0.07225177615080158}}]}, 
      {Arrowheads[{{0.005301167352003047, 1.}}], 
       ArrowBox[{{-0.4066224331281779, -0.07115495144568444}, \
{-0.4037672052748276, -0.07037735012015407}, {-0.38431817598328255`, \
-0.06334159323886729}, {-0.3656889572685724, -0.05451859394352002}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9525075782270086, 
        0.2057126560831631}, {-0.9458174510753505, 
        0.1989877520235561}, {-0.9379643800198914, 
        0.18630753550313067`}, {-0.9283035896041884, 
        0.16660858841430237`}, {-0.9224356430377536, 
        0.15357206836209383`}, {-0.9156756486955123, 
        0.1384028053843619}, {-0.9037429039579609, 
        0.11212936913941254`}, {-0.8886003855457828, 
        0.08080157330447543}, {-0.8764568768740413, 0.05773783825220122}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8745122384795814, 
        0.054044455563994176`}, {-0.8726983369820531, 
        0.050599376824332465`}, {-0.8530992476228638, 
        0.017130158222929074`}, {-0.8416566978768605, -0.000702198841864482}, \
{-0.8289793436467242, -0.019214133142446747`}, {-0.8149840882517185, \
-0.03823705789278636}, {-0.7995878350111072, -0.057602386306852146`}, \
{-0.7826322177406866, -0.07721840285328352}, {-0.7782564710873555, \
-0.08185283234218954}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7753908904852878, -0.08488781866502661}, \
{-0.7640190858590264, -0.09693189499698332}, {-0.7437556660895515, \
-0.11648203044631539`}, {-0.7218491851556853, -0.1356079769096435}, \
{-0.6981054417994867, -0.1541482895226537}, {-0.6724913771481064, \
-0.17186201347917435`}, {-0.6452559315026074, -0.18836905157478248`}, \
{-0.6452159139367561, -0.18838992247314687`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6415149673862011, -0.19032012681380353`}, \
{-0.616648045164053, -0.20328930660505534`}, {-0.5965689360858641, \
-0.2122805649237914}, {-0.5759627760190129, -0.22026010988102096`}, \
{-0.5548295649634996, -0.22722794147674394`}, {-0.5331693029193241, \
-0.23318405971096032`}, {-0.5111442260521823, -0.23796348726603786`}, \
{-0.48891657052777004`, -0.24140124682434405`}, {-0.48386594668341176`, \
-0.2418732245101273}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.4797100036299695, -0.24226159482735093`}, \
{-0.4664863363460874, -0.24349733838587906`}, {-0.4438535235071343, \
-0.24425176195064285`}, {-0.42123458766574545`, -0.24355695286684276`}, \
{-0.39884598447675546`, -0.241305346482686}, {-0.3766877139401644, \
-0.2374969427981728}, {-0.3547597760559722, -0.23213174181330298`}, \
{-0.3276829089100923, -0.2245055018064608}, {-0.3158180570567476, \
-0.21993167254666154`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.31192337341333726`, -0.21843029535071534`}, \
{-0.30138633758538524`, -0.21436833120846152`}, {-0.2791616109878525, \
-0.2005443274486879}, {-0.258289554474382, -0.18471915897831556`}, \
{-0.23818860281788962`, -0.16795833098092494`}, {-0.21962986087535358`, \
-0.14932618392949784`}, {-0.20274930652583412`, -0.12896540981119153`}, \
{-0.18894849587568, -0.1088622264605042}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.18673113361142524`, -0.1053306121097071}, \
{-0.1745219416957361, -0.08367633371367916}, {-0.1633576261205771, \
-0.05912858649100408}, {-0.15377428669665716`, -0.03223476395946884}, \
{-0.14638553912866198`, -0.004486903253521291}, {-0.1412615661353149, 
        0.023811966933549724`}, {-0.1384725504353391, 
        0.052358817908455216`}, {-0.13846402678157643`, 
        0.052787597517664285`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.13838106777562847`, 
        0.05696082312504369}, {-0.13790510076333126`, 
        0.08090418769757762}, {-0.1393409264343871, 
        0.10922922388139719`}, {-0.14269286103797862`, 
        0.13707681209777176`}, {-0.14787373816357763`, 
        0.16418983798455924`}, {-0.15469959603364397`, 
        0.19040029883913523`}, {-0.16293116123234475`, 
        0.2155911129071707}, {-0.16491850441914224`, 0.22062718853180557`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1664506881038497, 
        0.22450985608428434`}, {-0.1723982998917129, 
        0.23958154724896732`}, {-0.18293087814378145`, 
        0.2621908689248267}, {-0.1943489656908403, 
        0.2833829267989304}, {-0.20646703427532603`, 
        0.30320418790910564`}, {-0.21910655308949215`, 
        0.32159784657612306`}, {-0.23208899132559166`, 
        0.33850709712075255`}, {-0.2489032402804308, 
        0.3579413392832697}, {-0.2553332565725841, 0.36449060740752354`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.2582575143146637, 
        0.36746909877475004`}, {-0.2659211611688666, 
        0.37527487651733815`}, {-0.2828787620902806, 
        0.3905580412211078}, {-0.2995120511440543, 
        0.4038411657927285}, {-0.33151481333765287`, 
        0.4250996302440284}, {-0.36134768712760595`, 
        0.44043494128024846`}, {-0.388555997503897, 
        0.4509147756911945}, {-0.39897430744090856`, 0.4537142280025703}}]}, 
      {Arrowheads[{{0.0122988911765726, 1.}}], 
       ArrowBox[{{-0.403005367513095, 
        0.4547973941307239}, {-0.41319469871427167`, 
        0.45753531870341996`}, {-0.45499171164922203`, 
        0.4622384274085842}, {-0.48205179347644833`, 
        0.46004159647403464`}, {-0.5042224228536502, 0.4542614659954499}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9978731993865769, -0.061220622672614404`}, {
        0.9979592016534246, -0.058053359979126314`}, {
        0.9980767746397801, -0.05291239269578181}, {
        0.9982651727296047, -0.04395273233756473}, {
        0.9984464094986045, -0.030181269125600405`}, {
        0.998503042184033, -0.021332733666011124`}, {
        0.9984834758262597, -0.011064240573299067`}, {
        0.9983572159807454, -0.0020827886901358503`}, {0.9981133822874462, 
        0.008041785052811504}, {0.9970817083775221, 0.031600838926217116`}, {
        0.9950459013980145, 0.06050971703839724}, {0.9938510571321685, 
        0.07421728458791037}, {0.9923698467471243, 0.08889925834086765}, {
        0.991138191455074, 0.09949763271344163}, {0.9903871362638722, 
        0.1053920137809387}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9898595492396802, 0.10953258694158438`}, {
        0.989719973151353, 0.11062799865319939`}, {0.9865530728563798, 
        0.13248175673130466`}, {0.9825274104580634, 0.15630312227675966`}, {
        0.9774340951122658, 0.1822711331895355}, {0.9730442544048789, 
        0.20318258561633926`}, {0.9679598192260117, 0.22509105532785972`}, {
        0.9621103937686208, 0.24797621606154532`}, {0.9554291159222551, 
        0.2717964902070355}, {0.955155767524092, 0.27269103926520666`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9539359757280469, 0.27668288121361295`}, {
        0.9479240159467903, 0.296357380849339}, {0.9394694367001676, 
        0.3217232752350316}, {0.9300044931401081, 0.34782198733856073`}, {
        0.9194743800425678, 0.3745673432634533}, {0.9078325416174896, 
        0.40185925046359017`}, {0.8950429114932931, 0.4295842413265829}, {
        0.8937313375767303, 0.43221779164151913`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8918705513402171, 0.43595412256218957`}, {
        0.8810821204330518, 0.45761655062243295`}, {0.8659415491680348, 
        0.48581976139752947`}, {0.8496290906150263, 0.5140490199506353}, {
        0.8321704828652264, 0.5421537793702526}, {0.8136100844535707, 
        0.5699809861257594}, {0.8068534818171604, 0.5794260468411417}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.8044249539751595, 0.5828208880284995}, {
        0.7940109879783984, 0.5973785801735555}, {0.7734544066542552, 
        0.6241991416122009}, {0.7520383181495581, 0.6503034916859869}, {
        0.729875401556968, 0.675564051312833}, {0.707090688211465, 
        0.6998675409477259}, {0.6965016490203386, 0.7098999825733523}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.693471589060355, 0.7127707718038009}, {0.6875950299298789,
         0.7183384380832353}, {0.6673953322376318, 0.7364580880455824}, {
        0.6465508999756683, 0.754149366592101}, {0.6251289087733606, 
        0.7713405268341624}, {0.6032029105807555, 0.7879662772877032}, {
        0.5808515226786469, 0.8039688037370183}, {0.5626888433133448, 
        0.8162373796035622}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5592299618596573, 0.8185737942191842}, {
        0.5581569994411424, 0.8192985617806624}, {0.535203740952289, 
        0.8339148124353585}, {0.5120767995918362, 0.8477858926730966}, {
        0.48886044217846103`, 0.8608892274984136}, {0.465636818056112, 
        0.873211103047481}, {0.4397730796097863, 0.8864609574308125}, {
        0.41425991700554493`, 0.8986250233759416}, {0.41315024474609763`, 
        0.8991170853442055}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.409334514332471, 0.9008090946755273}, {
        0.38917318112757915`, 0.9097492346269085}, {0.3669897385120158, 
        0.9189179514563321}, {0.34525854199809497`, 0.9273109990679157}, {
        0.3240194191181167, 0.9349657608500507}, {0.3052841465095435, 
        0.9412779811775984}, {0.28699724155864825`, 0.9470499893211192}, {
        0.2691747149247188, 0.9523120778865112}, {0.2544268702175411, 
        0.9563987264186158}, {0.25229626280098594`, 0.956942066187805}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.24825165837130408`, 0.9579735065274043}, {
        0.212978275780338, 0.9669687965121179}, {0.17501361478178043`, 
        0.9750546729532374}, {0.140197250877247, 0.9811964153514932}, {
        0.10857524233964345`, 0.9856312053088918}, {0.08425269145738788, 
        0.9882028271666408}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.08010177804296441, 0.9886417029949958}, {
        0.07965725676217071, 0.988688702203568}, {0.05330573535828825, 
        0.9906851587942566}, {0.029281906127450453`, 0.9917839518394322}, {
        0.007357412916263995, 0.9922734402216581}, {-0.030845945293774362`, 
        0.9918556517309802}, {-0.06255594245774192, 
        0.9903858405434675}, {-0.08662737142888277, 0.9883262793933966}}]}, 
      {Arrowheads[{{0.012520040790930291`, 1.}}], 
       ArrowBox[{{-0.09078622665720393, 
        0.9879704460663727}, {-0.09783176287529645, 
        0.9873676271521488}, {-0.12480448756582378`, 
        0.9842576591994284}, {-0.14559261642817625`, 
        0.9815669226975827}, {-0.16127955633671767`, 
        0.9794169570002598}, {-0.17576959960764177`, 
        0.9772807383043408}, {-0.1851956419680452, 
        0.9758446632778859}, {-0.19106741245914885`, 
        0.9749881737512959}, {-0.19442869338870913`, 0.9745852748837257}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.35513354956358245`, -0.06296830763193555}, {
        0.3511529312992675, -0.03213945900719587}, {
        0.34590715970369956`, -0.0012752172587282493`}, {0.3393962347768784, 
        0.02962441761346736}, {0.33167954332567484`, 0.0603495784465812}, {
        0.3228164721569595, 0.09069039807780348}, {0.31974117630109705`, 
        0.09989420306342132}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.31841837654386423`, 0.10385310379077228`}, {
        0.3128070212707324, 0.12064687650713427`}, {0.3016511906669935, 
        0.15021901373457353`}, {0.2934630539368467, 0.17155926543420916`}, {
        0.2847453934806904, 0.19256626333790527`}, {0.27547002386583974`, 
        0.2132743034584063}, {0.26572150139034906`, 0.23358049775747894`}, {
        0.25454577808646045`, 0.2528298167402232}, {0.25214703779224856`, 
        0.25672457517692293`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.24995812787153238`, 0.26027863869995477`}, {
        0.2429850433281625, 0.2716006146223349}, {0.21897929530499977`, 
        0.3075519534563903}, {0.19450721554115474`, 0.34238846256014877`}, {
        0.16910247229594527`, 0.37499531220331356`}, {0.1518090363028036, 
        0.3951108234248032}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.1490879257661217, 0.398275985602941}, {0.1430245604077306,
         0.40532881732215964`}, {0.11653297471487017`, 0.4333452928529621}, {
        0.08984789201661986, 0.45907816433693893`}, {0.06318948911223561, 
        0.48256085731530823`}, {0.03612656615431232, 0.5042249863884306}, {
        0.02656121591550225, 0.511202064690083}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.023188945413815866`, 0.5136618382223845}, {
        0.00933960167130183, 0.5237637114738172}, {-0.01693382879512787, 
        0.5412692004808219}, {-0.042456149703308785`, 
        0.5568336213187993}, {-0.06717634024014421, 
        0.5705965150122586}, {-0.09114998229457824, 
        0.5827244929372262}, {-0.11429940437800401`, 
        0.5933503285303319}, {-0.1214301733638924, 0.5963172072713578}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1252839624381701, 
        0.5979206423145488}, {-0.13654693500181467`, 
        0.6026067952282058}, {-0.15789491123888205`, 
        0.6106154135255683}, {-0.178391389340066, 
        0.6174912736646201}, {-0.19802727658374136`, 
        0.6233575037032116}, {-0.21679348024828302`, 
        0.6283372316991929}, {-0.25184086771403863`, 
        0.6359424925235394}, {-0.2837816134854792, 
        0.6409176780580882}, {-0.2860151099159838, 0.6411465738086035}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2901674115743664, 
        0.6415721147637985}, {-0.30824765940419296`, 
        0.6434250355206835}, {-0.3308596965377671, 
        0.6446304355177741}, {-0.3517488865415184, 
        0.6448219178358215}, {-0.37104639107076376`, 
        0.6442875222612878}, {-0.4053743297115981, 
        0.6413898141481682}, {-0.43485948447199324`, 
        0.6366347446057992}, {-0.4559305834547663, 0.6317415173985549}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.4599964407556731, 
        0.6307973253760203}, {-0.4603273270835454, 
        0.6307204854359976}, {-0.4824044986900208, 
        0.6239442255989363}, {-0.5185023532620112, 
        0.6088761317507236}, {-0.5427913466635264, 
        0.5948287416971714}, {-0.5624619367855392, 
        0.5801769014786688}, {-0.5919410678830613, 
        0.5496608077624966}, {-0.5968170033158218, 0.5416285027520662}}]}, 
      {Arrowheads[{{0.0029223883213764434`, 1.}}], 
       ArrowBox[{{-0.5989829775058731, 
        0.5380604150324626}, {-0.6116426128606913, 0.51720573926963}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9808452724228823, 
        0.05208510724652654}, {-0.9767939161536866, 
        0.033256385126836825`}, {-0.9711331797709922, 
        0.009095474116742486}, {-0.9632281902301737, -0.02074410158943976}, \
{-0.9519695551338513, -0.05731695155165649}, {-0.9446464094140636, \
-0.07833538472868978}, {-0.9359169462777505, -0.10126701141524731`}, \
{-0.9332308764433379, -0.10768463021370527`}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{-0.9316193082909603, -0.11153502529174561`}, \
{-0.9254427067625475, -0.12629230135787445`}, {-0.913018243846161, \
-0.15324733986890623`}, {-0.8990103308113936, -0.18111149894145784`}, \
{-0.882644544994725, -0.21063396146641625`}, {-0.8637153008102283, \
-0.241658702284748}, {-0.852522927977311, -0.25823107150742963`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8501867965899839, -0.26169014426004705`}, \
{-0.8418947306944743, -0.27396807492681635`}, {-0.8179261075292023, \
-0.30573422688293417`}, {-0.7905322453666976, -0.33818637143621166`}, \
{-0.7755505056968051, -0.354489514176213}, {-0.7597120435199908, \
-0.37074794295281766`}, {-0.7430167212503839, -0.38688958706179655`}, \
{-0.7416686145554692, -0.38811484169266347`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7385797290345284, -0.39092223913607577`}, \
{-0.7254644013021129, -0.40284237579892107`}, {-0.6985285967362032, \
-0.4254127898686878}, {-0.6696372566407167, -0.4472930113357939}, \
{-0.6388875935265778, -0.46822852399399023`}, {-0.6063768199047084, \
-0.4879648116370267}, {-0.6040622106719162, -0.4891988138672575}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6003789240175207, -0.4911625077304416}, \
{-0.5721109427834438, -0.5062331949949578}, {-0.5361689335731894, \
-0.5227763252487945}, {-0.4987574513879742, -0.5373566818687229}, \
{-0.4600831553418279, -0.5497367443249289}, {-0.4459125850095602, \
-0.5532574304099999}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.44186168907183554`, -0.5542638777600788}, \
{-0.42029171299542234`, -0.5596229503201023}, {-0.37957758515211537`, \
-0.56676657097093}, {-0.3382206207899651, -0.5709973358685931}, \
{-0.29650066888702986`, -0.572144974604274}, {-0.276436301827098, \
-0.5710983234347219}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.2722679192864042, -0.5708808811177863}, \
{-0.2545670373260546, -0.569957520378294}, {-0.21267346686603478`, \
-0.5642483635036628}, {-0.17125645579940435`, -0.5549452692405942}, \
{-0.13075250241859726`, -0.541976002849302}, {-0.11039334771063866`, \
-0.5336983081854676}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.10652667951579683`, -0.5321261850230679}, \
{-0.10623900247292536`, -0.5320092203083318}, {-0.08231238979735081, \
-0.5205439947473719}, {-0.058972664391873555`, -0.5075803261664223}, \
{-0.03621982625649363, -0.49311821456548327`}, {-0.014223069068874892`, \
-0.47715621704650535`}, {0.0068484134933188105`, -0.45969289071143943`}, {
        0.026994621430087462`, -0.4407282355602856}, {
        0.02990259431832097, -0.43763189650412554`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.03276009373984774, -0.43458930037208154`}, {
        0.046215554741431034`, -0.42026225159304365`}, {
        0.06433633000788662, -0.398354532342709}, {
        0.08118206380999125, -0.37506467134227683`}, {
        0.09675275614774492, -0.3503926685917472}, {
        0.11104840702114764`, -0.32433852409112013`}, {
        0.12525635184371456`, -0.2965166670436278}}]}, 
      {Arrowheads[{{0.005072119407395093, 1.}}], 
       ArrowBox[{{0.12715472459741828`, -0.2927992922905594}, {
        0.12854084515969733`, -0.29008500471301585`}, {
        0.14359619808308244`, -0.25378872787017365`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.09611357643598963, -0.35529911890912164`}, {
        0.10886884580017019`, -0.3327952176477822}, {
        0.12048855324297197`, -0.30936480235869296`}, {
        0.13097269876439505`, -0.2850078730418538}, {
        0.14032128236443941`, -0.2597244296972649}, {
        0.14844935496445397`, -0.23365460724696732`}, {
        0.1552719674857877, -0.20693854061300235`}, {
        0.156573777304196, -0.20048221640463848`}}]}, 
      {Arrowheads[{{0.01441054794934553, 1.}}], 
       ArrowBox[{{0.1573988007236547, -0.19639051376098268`}, {
        0.16078911992844055`, -0.17957622979536997`}, {
        0.16500081229241256`, -0.15156767479407018`}, {
        0.16963214447796227`, -0.11469922943742755`}, {
        0.17192708882915578`, -0.07710282930675867}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9237337235888722, 
        0.3262398029269236}, {-0.9114107583779405, 
        0.3403219922201996}, {-0.8936607695880917, 
        0.35224236430045347`}, {-0.8753013817406006, 
        0.35363158778161485`}, {-0.8562744859229323, 
        0.342683670362704}, {-0.836692546735591, 
        0.3197782362363612}, {-0.8138783886314863, 
        0.2846604060588985}, {-0.8062590061077833, 0.27233328618420855`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8040644106576817, 
        0.2687827305970999}, {-0.8004151205276353, 
        0.2628786777751474}, {-0.7850373584882567, 
        0.23863335914167952`}, {-0.7673979390348274, 
        0.21228818433047458`}, {-0.7469295986369595, 
        0.18456544902630717`}, {-0.7295135936305508, 
        0.16351280103147736`}, {-0.7101738666150499, 
        0.14257205475655702`}, {-0.7034339861080132, 0.13613897408198347`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7004145650183821, 
        0.13325699725170784`}, {-0.6888951162304573, 
        0.12226191457895584`}, {-0.6656620411167742, 
        0.10310108487608366`}, {-0.63097832535876, 
        0.0798834076432238}, {-0.5934799260360013, 
        0.06132285224496498}, {-0.5579419446788915, 0.04984828891717225}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.553956245240129, 
        0.04862510943876144}, {-0.5145763193595927, 
        0.04318640912885095}, {-0.4855181712763387, 
        0.04402299909759095}, {-0.4577883856128239, 
        0.04936315250790396}, {-0.43207529799827954`, 
        0.059022728939198674`}, {-0.4090672440619366, 
        0.07281758797088375}, {-0.3973320404869382, 0.08310283879953662}}]}, 
      {Arrowheads[{{0.007028359394414397, 1.}}], 
       ArrowBox[{{-0.39419299532280205`, 
        0.08585403665215798}, {-0.3892461078440705, 
        0.09018970737271323}, {-0.37309377338495636`, 
        0.11058106491444114`}, {-0.3659495279768617, 
        0.12150903512183085`}, {-0.35980167976522015`, 
        0.13299279535152334`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.3838258149936236, -0.6603279067546026}, {
        0.40246751239511036`, -0.6386109984839446}, {
        0.42045724146125585`, -0.6153966908385207}, {
        0.4377950021920603, -0.590684983818331}, {
        0.4544807945875235, -0.5644758774233751}, {
        0.4703138346435568, -0.5366555638372871}, {
        0.4773400451698985, -0.5226096457329661}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4792074284126635, -0.5188766075612625}, {
        0.48509333835607116`, -0.5071102352437001}, {
        0.49881930572506683`, -0.4758398916426144}, {
        0.5114917367505436, -0.4428445330340301}, {
        0.5256103199820357, -0.4034868539591996}, {
        0.5375822303215869, -0.36271128372242656`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.018342813942246617`, 1.}}], 
       ArrowBox[{{0.5191191925587277, -0.33066025895743467`}, {
        0.5246964277831341, -0.2968042564161548}, {
        0.5289352039086319, -0.2617261620113451}, {
        0.5330278562101209, -0.22080689139111667`}, {
        0.535035096335297, -0.17849583538695343`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.017086037650584005`, 1.}}], 
       ArrowBox[{{0.5384922018450855, -0.14758188359360852`}, {
        0.5364340269404384, -0.11576702851220991`}, {
        0.5331583656437702, -0.08342078710747433}, {
        0.5285722032135226, -0.04491716850440911}, {
        0.522164322124752, -0.005973704409660726}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5396372359868327, -0.15203633650726006`}, {
        0.5378781754965829, -0.12179703701013983`}, {
        0.5349849929085497, -0.09113242373567146}, {
        0.5309576882227327, -0.060042496683854876`}, {
        0.5257618537577402, -0.028697282444870513`}, {0.51936308183218, 
        0.0027331923911012995`}, {0.5168604946123745, 
        0.013108605697643563`}}]}, 
      {Arrowheads[{{0.016791745273435597`, 1.}}], 
       ArrowBox[{{0.5158817669441144, 0.017166288080252765`}, {
        0.5117613724460525, 0.03424892782406052}, {0.5029567255993571, 
        0.06584992385400712}, {0.4968596292984167, 0.08732007131932928}, {
        0.49021647743228325`, 0.10871008743919236`}, {0.4830186525582806, 
        0.13005262679787777`}, {0.4752920070044374, 0.15124972564254127`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.5115399995220876, 0.04092098585096192}, {
        0.5021933859670205, 0.0734442472189499}, {0.49161611338236605`, 
        0.10581905256030774`}, {0.47985191115899417`, 0.13782378802561288`}, {
        0.4669007792969049, 0.1694584536148654}, {0.4542174791032598, 
        0.19750602243049392`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.45249468014818583`, 0.20130794308724112`}, {
        0.4424766854366289, 0.22316853853673374`}, {0.4316454922479464, 
        0.24527471903037112`}, {0.42024113745809727`, 0.26707860280438234`}, {
        0.408347623382942, 0.2884691538725528}, {0.3921883943273796, 
        0.312583157463756}, {0.37546105783148515`, 0.3359874460938063}, {
        0.3685628833567576, 0.3450913407776661}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.36604205287807223`, 0.34841821737058115`}, {
        0.35835153032386835`, 0.35856781675427685`}, {0.3407978396616592, 
        0.3803623371146433}, {0.31947617901836084`, 0.40677167348927656`}, {
        0.29777575741581896`, 0.4318937640749351}, {0.27569657485403365`, 
        0.45572860887161887`}, {0.2569147460669591, 0.47458541754271844`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.2539691324648046, 0.47754279047719217`}, {
        0.2532386313330048, 0.4782762078793278}, {0.23060312510663497`, 
        0.4995340750988285}, {0.2079912544288267, 0.5194997245308877}, {
        0.18540301929957997`, 0.5381731561755051}, {0.16283841971889482`, 
        0.5555543700326809}, {0.14044093322472437`, 0.5717146220767}, {
        0.124478150821254, 0.5825631398694913}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.12102589740212283`, 0.5849093368980574}, {
        0.1183540373550217, 0.5867251682818468}, {0.09657773210978686, 
        0.6005860086481218}, {0.07511201748901986, 0.6132971431755248}, {
        0.04526532589003128, 0.6294382646585892}, {0.016213544290531325`, 
        0.6436056825938509}, {-0.011850157063659602`, 
        0.6559775819224032}, {-0.026749634383684943`, 0.6619382515056148}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.030625063787452785`, 
        0.6634886518097836}, {-0.038732607926721126`, 
        0.6667321475853388}, {-0.0644417090443914, 
        0.6760112418442129}, {-0.08910025887187063, 
        0.6839359711437005}, {-0.11268743372753152`, 
        0.6906533866995761}, {-0.13518240992974662`, 
        0.6963105397276141}, {-0.17706558154959467`, 
        0.7048473431980036}, {-0.19144746861143716`, 0.7069297492334105}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19557843999271862`, 
        0.707527887690449}, {-0.21508940408292487`, 
        0.7103529515505215}, {-0.24952768552849897`, 
        0.7135157690374383}, {-0.2807149664834624, 
        0.7148135742350076}, {-0.3061136791968904, 
        0.7147111900223501}, {-0.32935987297048264`, 
        0.7135897661046209}, {-0.3506680918513462, 
        0.7117304741766914}, {-0.3619780460465754, 0.7103930218182176}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.36612321351521715`, 
        0.7099028373389964}, {-0.3702528798865881, 
        0.7094144859334328}, {-0.4048266082918029, 
        0.7036567351852407}, {-0.4342299479293184, 
        0.6968051432286685}, {-0.45944726579092404`, 
        0.6894176798171823}, {-0.48115654045859063`, 
        0.6816814690415036}, {-0.5164357645491208, 
        0.6658808090776933}, {-0.5247302753216588, 0.6610813515626539}}]}, 
      {Arrowheads[{{0.00445467929768628, 1.}}], 
       ArrowBox[{{-0.5283431041658102, 
        0.6589908583410378}, {-0.5400791218983714, 
        0.6522000396842381}, {-0.5593603856773522, 0.6385412441017537}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01681478272768149, 1.}}], 
       ArrowBox[{{-0.35118797787914235`, -0.060653110743531184`}, \
{-0.3251480648164377, -0.04027028676056034}, {-0.30251547140268403`, \
-0.01622121157232699}, {-0.283743219808438, 
        0.010988576342635958`}, {-0.2733547021976571, 
        0.028746888183982258`}, {-0.2645740231041737, 
        0.04743472328989228}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.17088223110109774`, -0.12770176432257657`}, {
        0.17245172461996475`, -0.10091871928451102`}, {
        0.1728529214632592, -0.07390552880329003}, {
        0.17208628817645819`, -0.04683518226021586}, {
        0.17015182475956192`, -0.01970767965528855}, {0.16704953121257027`, 
        0.007476979011491913}, {0.16282420023918404`, 0.03867025752789668}}]}, 
      {Arrowheads[{{0.004967038009241457, 1.}}], 
       ArrowBox[{{0.16226391502302273`, 0.042806532983340397`}, {
        0.16187620982067336`, 0.04566874577455535}, {0.1544784158370146, 
        0.08352975401344266}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.17214597808293255`, -0.050572109060645826`}, {
        0.17029930186000247`, -0.022410206107083903`}, {0.16721040681466834`, 
        0.005723207535084582}, {0.16287929294693007`, 0.03382813186585959}, {
        0.15738856486917469`, 0.06170471303001488}, {0.15082082719378892`, 
        0.08915309717232424}, {0.14391541784997217`, 0.11356011102769724`}}]}, 
      {Arrowheads[{{0.012968210337441194`, 1.}}], 
       ArrowBox[{{0.1427216008623291, 0.11755895724852476`}, {
        0.13445432305012667`, 0.14276527439140518`}, {0.120819907483212, 
        0.1816029604658384}, {0.10515491764916822`, 0.21902777043651517`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.14720631395207223`, 0.10407984187437821`}, {
        0.13862394549742646`, 0.13199370687109044`}, {0.12890332949313626`, 
        0.15938498345602362`}, {0.11820719802435081`, 0.18608251272940926`}, {
        0.1066982831762192, 0.21191513579147894`}, {0.09437658494874153, 
        0.23688285264223274`}, {0.08298341681342151, 0.2577902155948921}}]}, 
      {Arrowheads[{{0.009537808000979437, 1.}}], 
       ArrowBox[{{0.08097647331164422, 0.261450002445815}, {
        0.06103375459948107, 0.2963112164736153}, {0.03949422220618863, 
        0.32937412854902337`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8026485312204794, 
        0.17614137234987884`}, {-0.7873982446048606, 
        0.15425082817437824`}, {-0.770121152351093, 
        0.131463035523453}, {-0.7506311851353367, 
        0.10821409048512082`}, {-0.728742273633752, 
        0.08494008914739913}, {-0.7041649485280196, 
        0.06215126080048348}, {-0.6917295701244353, 0.05227249104030987}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.6884612891414676, 
        0.0496761409901188}, {-0.6770580494320353, 
        0.04061731093657725}, {-0.6423359140990199, 
        0.017700659767503943`}, {-0.6047023793085631, -0.001397145313746751}, \
{-0.5648811874459154, -0.01535375415362174}, {-0.5389561824338102, \
-0.020325648733025763`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.534856837617723, -0.021111820626172742`}, \
{-0.5238868289278348, -0.023215647673295883`}, {-0.49987918743097115`, \
-0.02462987105199606}, {-0.4761738049557771, -0.02351158208923289}, \
{-0.45303792938638276`, -0.019926594148994045`}, {-0.43073880860691854`, \
-0.013940720595267212`}, {-0.40965197841386874`, -0.005367299813730594}, \
{-0.39006634427383435`, 0.00577834982729002}, {-0.37705771027693213`, 
        0.015454183123713786`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3737085308835319, 
        0.01794530567340464}, {-0.3721192085761207, 
        0.019127444989835582`}, {-0.35594787371003306`, 
        0.03431120233594703}, {-0.3353922403248434, 
        0.06002170075541846}, {-0.31980002585308, 
        0.08883945278995842}, {-0.3091992936884226, 
        0.1196740102775507}, {-0.3036181072245511, 
        0.15143492505617917`}, {-0.303233938906188, 0.16369122382621384`}}]}, 
      {Arrowheads[{{0.009240302903078434, 1.}}], 
       ArrowBox[{{-0.30310316935729725`, 
        0.16786322496377817`}, {-0.3026245561422347, 
        0.18313264276503563`}, {-0.30578673012224267`, 
        0.21377760904331203`}, {-0.3084745794094223, 
        0.2292267823464008}, {-0.31207739174657917`, 0.2441717755772657}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8542870467168486, -0.19464981034150985`}, \
{-0.8317494448625881, -0.22592646233046612`}, {-0.8058794820108293, \
-0.2580020652806696}, {-0.7924244990948945, -0.2734933479022837}, \
{-0.7781255652127417, -0.28903370492307545`}, {-0.762971642430404, \
-0.30455319495861455`}, {-0.7469516928139154, -0.3199818766244706}, \
{-0.7457393844290992, -0.32107774917713605`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7426429346229051, -0.32387680129606417`}, \
{-0.730041754303472, -0.33526770464723377`}, {-0.7122282041399399, \
-0.35034431686467793`}, {-0.693515513340357, -0.36512029655914763`}, \
{-0.6739081529217601, -0.37950422701298747`}, {-0.656496467195702, \
-0.39135682595463467`}, {-0.6383939213073471, -0.402800151769092}, \
{-0.6196401403943992, -0.4137805228019403}, {-0.6070887304595712, \
-0.4205624475114091}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6034164706460438, -0.42254668591157835`}, \
{-0.6002747495945628, -0.42424425739876037`}, {-0.5803373740455422, \
-0.434137673905133}, {-0.5598676388850417, -0.443407090666639}, \
{-0.538905169250765, -0.45199882602885905`}, {-0.517489590280417, \
-0.45985919833737415`}, {-0.49561685313008524`, -0.4669006104148975}, \
{-0.47329879040371836`, -0.47304779800154895`}, {-0.4505988494108114, \
-0.47826557881901877`}, {-0.4468852153294583, -0.47895176105405535`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4427806449738714, -0.47971017806519917`}, \
{-0.4275804774608588, -0.48251877058899717`}, {-0.40430712186335577`, \
-0.48577219103317454`}, {-0.38084222992779726`, -0.48799065787324103`}, \
{-0.3572492489636778, -0.4891389888308871}, {-0.3335916262804925, \
-0.4891820016278028}, {-0.302006851409131, -0.4873994694179966}, \
{-0.2766869264264719, -0.48419622119532224`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2725458835365224, -0.4836723338502241}, \
{-0.2705226843584812, -0.48341637696347917`}, {-0.23931376613273708`, \
-0.47719276495571883`}, {-0.20855473773609284`, -0.46868867408618425`}, \
{-0.1784144088279994, -0.4578025762964104}, {-0.14906625414370217`, \
-0.4444821985278793}, {-0.12069191230108732`, -0.42876146397197934`}, \
{-0.11696696643740555`, -0.42628620795511296`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.11349048694011336`, -0.42397605980582426`}, \
{-0.09347302191804083, -0.41067429582009923`}, {-0.06760992123685124, \
-0.39017330276707773`}, {-0.04328798880028505, -0.3672761451049933}, \
{-0.02066642367694544, -0.34211432342109466`}, {
        0.00009557506456444329, -0.3148193383026303}, {
        0.004584732968039495, -0.30772983725956243`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.0068177620326136355`, -0.3042033268932765}, {
        0.01876102117415869, -0.2853419390868754}, {
        0.03515515814693756, -0.2537774761110838}, {
        0.049212131532077416`, -0.22047435146247207`}, {
        0.06086608687875464, -0.18578096722825665`}, {
        0.06740029712778269, -0.16138034522009578`}, {
        0.06970932090081305, -0.15056180434661573`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.0705805739101909, -0.1464796955337097}, {
        0.0727025882085097, -0.13653735596639469`}, {
        0.07677296012093568, -0.11125199946715347`}, {
        0.07961141286506061, -0.08552427572237205}, {
        0.08122470339886526, -0.05954627742538228}, {
        0.08161958868033033, -0.03351009726951605}, {
        0.08079606870945584, -0.007415735254773331}, {0.0787541434862418, 
        0.018736808618845885`}, {0.07864537914925346, 
        0.019624484664652667`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.07813774141605762, 0.023767550932357162`}, {
        0.07556636970485356, 0.04475370444649957}, {0.07130530405945651, 
        0.07044112232334573}, {0.06597094655005066, 0.09579906224938442}, {
        0.059563297176636, 0.12082752422461557`}, {0.049313263611516694`, 
        0.15752728771295407`}, {0.039505843746135146`, 
        0.18580227244541633`}}]}, 
      {Arrowheads[{{0.0004177355477825197, 1.}}], 
       ArrowBox[{{0.03813798649924633, 0.18974583184257124`}, {
        0.03699518130661155, 0.19304056173253806`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.09030561182419725, 0.24264583838210194`}, {
        0.07608102355869391, 0.2681588133716686}, {0.06116542259352227, 
        0.29256745934868866`}, {0.04578181886085264, 0.31577160112853664`}, {
        0.029930212360685014`, 0.33777123871121273`}, {0.01361060309301938, 
        0.35856637209671666`}, {-0.0039860940125535545`, 
        0.38003165983225495`}}]}, 
      {Arrowheads[{{0.005187734111846139, 1.}}], 
       ArrowBox[{{-0.006632338841023881, 
        0.3832596750854019}, {-0.010787382083185599`, 
        0.3883281943769204}, {-0.03566305385255155, 0.41538444687117343`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.882097337867584, 
        0.40921491160053525`}, {-0.8618579327627913, 
        0.4287165078738322}, {-0.8228175013423105, 
        0.44636749296953465`}, {-0.7989821521589817, 
        0.44048572025056154`}, {-0.7772996306566679, 
        0.4200276355586308}, {-0.7559807667552562, 
        0.3862305868552337}, {-0.7551895905247429, 0.3847362814228314}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.753236462301204, 
        0.38104738127384785`}, {-0.7445670725636944, 
        0.36467338559406126`}, {-0.7319570153791, 
        0.34074997530920687`}, {-0.7193052979379444, 
        0.3176415922894707}, {-0.7049420980294937, 
        0.2934956178914741}, {-0.6884329488469595, 
        0.26877429213636184`}, {-0.6696802421345194, 
        0.24436177473245396`}, {-0.6653298721394927, 0.2396127569609218}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{-0.6625103838549844, 
        0.23653490381623218`}, {-0.6486791018927363, 
        0.22143618717445718`}, {-0.6254818338468788, 
        0.20056570574726054`}, {-0.6005023882018807, 
        0.18265316768980316`}, {-0.5741547151626754, 
        0.16860141024102415`}, {-0.5472773957234056, 
        0.1590535688647402}, {-0.5214687572028132, 0.15477862347958654`}}]}, 
      {Arrowheads[{{0.001688903913531976, 1.}}], 
       ArrowBox[{{-0.5173131748993895, 
        0.15441786161554338`}, {-0.5118877857820565, 
        0.154042543619201}, {-0.503227006002644, 0.15405063377677794`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33376439077711306`, -0.780141799367514}, \
{-0.29356043436408685`, -0.7885368598347549}, {-0.2529991281419753, \
-0.7947647526938053}, {-0.21220981037880962`, -0.7987679145475443}, \
{-0.17132181934262106`, -0.8004887819988504}, {-0.16837735946468607`, \
-0.8004450372258594}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1642037699443909, -0.8003830317193515}, \
{-0.13047790801997675`, -0.7998819788149231}, {-0.0898100976226151, \
-0.7968923790315052}, {-0.04943162875632443, -0.7914477946542904}, \
{-0.00945574202689308, -0.783476037688972}, {
        0.001126345284420455, -0.7806692124042596}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.005160884692838799, -0.7795990788010705}, {
        0.0300899505992747, -0.7729868169238094}, {
        0.06910933424426739, -0.7599243237210096}, {
        0.10738641393503577`, -0.744118093947187}, {
        0.1447051946985306, -0.7253976634689568}, {
        0.15925716989893704`, -0.716883186010508}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.16285984042513169`, -0.7147752345769016}, {
        0.16904281041457028`, -0.7111575292223824}, {
        0.19285069001889973`, -0.6955161240438761}, {
        0.21612883351151907`, -0.6784734479334381}, {
        0.23887724089242815`, -0.6600295008910683}, {
        0.26096913628962054`, -0.6400956182819324}, {
        0.28227774383108983`, -0.6185831354711964}, {
        0.29100800243169306`, -0.608761552706486}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.29378108377492324`, -0.6056418229055924}, {
        0.3028030635168359, -0.5954920524588598}, {
        0.3225450953468588, -0.5708223692449229}, {
        0.34130978956118424`, -0.5445032095336757}, {
        0.3589030963998378, -0.5164636970294079}, {
        0.3753250158628197, -0.48670383173211984`}, {
        0.38507789765128275`, -0.46657188853485315`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.38689770728852985`, -0.4628154291578683}, {
        0.3905755479501296, -0.4552236136418113}, {
        0.40801327734221204`, -0.4167681576638875}, {
        0.41597719877484673`, -0.39663015167274107`}, {
        0.423362584031421, -0.3758977465110281}, {
        0.4327775193871404, -0.33616081530396497`}, {
        0.4382377890578342, -0.30483238488980297`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4389544849991616, -0.30072032444588437`}, {
        0.4400046220155868, -0.2946951377008071}, {
        0.44602963590135214`, -0.25248313233528585`}, {
        0.44814057628722404`, -0.2308173838307528}, {
        0.4496504723017553, -0.20877847144503803`}, {
        0.4505259858026105, -0.18641878888050384`}, {
        0.4507337786474538, -0.16379072983951243`}, {
        0.45027385083628535`, -0.14089429432206377`}, {
        0.44996070861984305`, -0.13446154441607677`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4497577588095489, -0.13029243113610264`}, {
        0.4491462023691051, -0.11772948232815787`}, {
        0.4473322915940771, -0.09436794663856045}, {
        0.4448135768593654, -0.07088134003403716}, {
        0.44159005816496993`, -0.047269662514588064`}, {
        0.43766173551089077`, -0.02353291408021304}, {
        0.4332254098151221, -0.000580708787962781}, {0.42816433225636696`, 
        0.022387361015055156`}, {0.42514578963803357`, 
        0.03456343380100909}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.42414141375565734`, 0.03861484383378237}, {
        0.42247776061769515`, 0.04532561928395386}, {0.4161649526821761, 
        0.06818838997384633}, {0.40922516623287974`, 0.09092999703984556}, {
        0.40165765905287576`, 0.11350476443706445`}, {0.3934616889252337, 
        0.13586701612061605`}, {0.38463651363302315`, 0.15797107604561345`}, {
        0.3752304597137279, 0.17979130672164562`}, {0.3679581172696564, 
        0.1955597710411992}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3662100196446952, 0.1993501336703364}, {
        0.36530695178311284`, 0.2013082363673711}, {0.3548878947416694, 
        0.22248543750150734`}, {0.34399519348988894`, 0.2432864826427716}, {
        0.33265075292826324`, 0.2636749443098812}, {0.3208764779572835, 
        0.28361439502155356`}, {0.30869427347744144`, 0.30306840729650597`}, {
        0.29612604438922846`, 0.32200055365345576`}, {0.283217525553639, 
        0.3404107460401742}, {0.28139411621329863`, 0.3428841052552591}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2789172513997456, 0.3462438425756664}, {
        0.27002178412720695`, 0.35831007776721824`}, {0.2565717234537327, 
        0.37567889339748417`}, {0.2429002468770169, 0.39249753749386823`}, {
        0.21502465938906243`, 0.4244056893365741}, {0.18665824841374823`, 
        0.45387728979850456`}, {0.168453921708276, 0.47109160746613443`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.16542110788397274`, 0.47395948725334136`}, {
        0.15802712133011437`, 0.4809513653616397}, {0.1293361744478502, 
        0.5057790967815664}, {0.10081681791333373`, 0.528371471971863}, {
        0.07270046187294303, 0.5487394788461079}, {0.03931634185511619, 
        0.5706370231671227}, {0.032579641244689234`, 0.5746012852620374}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.02898223406320367, 0.5767182065495091}, {
        0.006768339237585547, 0.5897901398786106}, {-0.0247009238812661, 
        0.6063796610363087}, {-0.054848825403055856`, 
        0.620586418695954}, {-0.08364719634146159, 
        0.6326421937576571}, {-0.11119041234562421`, 
        0.642807880746884}, {-0.1223264590090044, 0.6464167336332439}}]}, 
      {Arrowheads[{{0.0101267855631242, 1.}}], 
       ArrowBox[{{-0.12629720754981097`, 
        0.647703532060519}, {-0.13741966827035548`, 
        0.6513079821574064}, {-0.1622761589704672, 
        0.6583670004829951}, {-0.185805762053844, 
        0.664142513525872}, {-0.20811417384441191`, 0.6687538564073728}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009948196331456034, 1.}}], 
       ArrowBox[{{-0.33644376741042226`, 
        0.25590203397241834`}, {-0.3481600180551043, 
        0.2855724096247194}, {-0.36258567713121037`, 
        0.31111519976659463`}, {-0.36878615437584095`, 
        0.3203406520791041}, {-0.37520732576566085`, 
        0.32889763419036555`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.015529693840141488`, 
        0.35408732684360356`}, {-0.0034732935198082526`, 
        0.3768164139301105}, {-0.022579923471333592`, 
        0.3979645703927597}, {-0.041790196014434546`, 
        0.41753179623155134`}, {-0.06110411114911109, 
        0.435518091446485}, {-0.0878743348292246, 
        0.45928874507081446`}, {-0.10294584671479383`, 
        0.47121748034335637`}}]}, 
      {Arrowheads[{{0.0012375610041703209`, 1.}}], 
       ArrowBox[{{-0.10621879742729799`, 
        0.4738079412676464}, {-0.11431974976803125`, 0.4802196481131031}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6703788841287679, -0.5064848776658727}, \
{-0.6383213529360621, -0.5292462498478552}, {-0.6043404781841228, \
-0.550834572041788}, {-0.5685655528285528, -0.570993627958903}, \
{-0.5310485352822136, -0.589437087604258}, {-0.5268839077405915, \
-0.591188848893671}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5230363722216402, -0.592807232221923}, \
{-0.49190325159215975`, -0.6059027119478501}, {-0.45135179616528137`, \
-0.6201704211483194}, {-0.40961626340846946`, -0.6320201353643068}, \
{-0.38836261691992846`, -0.6369551621182111}, {-0.36687781822474824`, \
-0.6411797482654211}, {-0.36381911369743053`, -0.6416727117159341}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.35969824020572555`, -0.6423368621748801}, \
{-0.3451957685493702, -0.6446741877991216}, {-0.32335036912023524`, \
-0.647418774712497}, {-0.30137552116378474`, -0.6493938029987321}, \
{-0.27930512590645984`, -0.6505795666510115}, {-0.25717308457470184`, \
-0.6509563596625202}, {-0.2350132983949517, -0.6505044760264425}, \
{-0.2128253708431897, -0.6491940855571977}, {-0.1933568977193903, \
-0.6472694681063795}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.18920986361681197`, -0.646802036270113}, \
{-0.1684539268696753, -0.6439051543936279}, {-0.14637562862858083`, \
-0.6398982462443261}, {-0.12443909167170032`, -0.6349641314133616}, \
{-0.10269692508936284`, -0.6290886261732456}, {-0.08120173797189736, \
-0.6222575467964899}, {-0.060006139409632835`, -0.6144567095556055}, \
{-0.03446714524829386, -0.6035089613625804}, {-0.029428980690993815`, \
-0.6009903296877559}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.02569546323460322, -0.5991239048782385}, \
{-0.009511024521756534, -0.5910331330271348}, {
        0.014862222769979144`, -0.5770292245492686}, {
        0.03865259662691318, -0.5614972359289818}, {
        0.06169667701332482, -0.5444112599306782}, {
        0.08383104389349327, -0.5257453893187614}, {
        0.10505569726741854`, -0.5054996240932315}, {
        0.10871621084741198`, -0.5015668965166857}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.11156007330473718`, -0.4985115503021674}, {
        0.12537063713510063`, -0.4836739642540882}, {
        0.14458877918015928`, -0.4602924802880546}, {
        0.16252303908621407`, -0.43537924268185313`}, {
        0.17917341685326507`, -0.4089342514354839}, {
        0.19453991248131225`, -0.3809575065489468}, {
        0.20482571944254332`, -0.36087940793764306`}}]}, 
      {Arrowheads[{{0.006590674133797499, 1.}}], 
       ArrowBox[{{0.20672884705022102`, -0.35716446520919487`}, {
        0.21294535186721597`, -0.3450297248622566}, {
        0.22896168422006033`, -0.3068693716336223}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6053495758079572, -0.5502447491835503}, \
{-0.5770788676954576, -0.5664671763484075}, {-0.5435259921623626, \
-0.5836325322445144}, {-0.5086036810769177, -0.5992465492373954}, \
{-0.4724832090953862, -0.6131566057565149}, {-0.4537098101091066, \
-0.6191879836404974}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.44973581462025236`, -0.6204647193301848}, \
{-0.435244420907684, -0.6251204064335136}, {-0.3971023356798362, \
-0.6350282339718147}, {-0.35817581347532973`, -0.6426760589771302}, \
{-0.31865977463137996`, -0.6479344513783617}, {-0.28593864079121256`, \
-0.6501804822545139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.28177438945766975`, -0.6504663231155574}, \
{-0.2787491394852028, -0.6506739811044104}, {-0.2386179501851512, \
-0.6507350947432381}, {-0.19845695143066833`, -0.6479823375555582}, \
{-0.15848611738560525`, -0.6423224274794002}, {-0.11892542221381311`, \
-0.633662082452794}, {-0.11636395275960527`, -0.6328873503755746}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.11236864879772164`, -0.6316789462962568}, \
{-0.07988254077594512, -0.6218533245590392}, {-0.04155498737521278, \
-0.6067919325652196}, {-0.004297495339304715, -0.5884502594350406}, {
        0.03153520200409049, -0.566800658132208}, {
        0.038426269697786924`, -0.5619117205445368}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.041830586507848815`, -0.5594964935938166}, {
        0.05340387654693973, -0.5512857060642019}, {
        0.0745061191385904, -0.5343821634221915}, {
        0.09484192977904249, -0.5160900302061772}, {
        0.11441130846829603`, -0.49640930641615844`}, {
        0.13306199455665874`, -0.47535153544522335`}, {
        0.15064172739443815`, -0.4529282606864594}, {
        0.15862659629238166`, -0.44142224493687165`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.16100636709610616`, -0.43799304895406527`}, {
        0.16715050698163442`, -0.42913948213986675`}, {
        0.18258833331824745`, -0.403985199805445}, {
        0.19679380553064896`, -0.3775433161454226}, {
        0.2096055227452105, -0.3498917336220273}, {
        0.22102348496193222`, -0.3210304522352592}, {
        0.23104769218081395`, -0.29095947198511823`}, {
        0.23204972575994803`, -0.28766397237999497`}}]}, 
      {Arrowheads[{{0.008773582612704545, 1.}}], 
       ArrowBox[{{0.2332640012929809, -0.2836704489862194}, {
        0.24267540396831583`, -0.25271811919800513`}, {
        0.2518364188616527, -0.2128662968008233}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006368775072875064, 1.}}], 
       ArrowBox[{{-0.45923729204573, 
        0.16436886109497423`}, {-0.43051290311722795`, 
        0.19047697267383337`}, {-0.42641936320106727`, 
        0.19640028946901586`}, {-0.4228416873237757, 
        0.20259133167966906`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.24599542318998657`, -0.8933435661581605}, \
{-0.20935114213389697`, -0.8998403940035019}, {-0.17290777493697923`, \
-0.9047209792606126}, {-0.1454442207622526, -0.9073652389751958}, \
{-0.1181995584146668, -0.9091185433116025}, {-0.09117378789422195, \
-0.9099808922698325}, {-0.08012736988709306, -0.9099691043076443}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.07595332217217597, -0.909964650056809}, \
{-0.06436690920091817, -0.9099522858498857}, {-0.03780758072698647, \
-0.909051950255894}, {-0.011524460864658179`, -0.9072991116919888}, {
        0.014482450386066586`, -0.9046937701581701}, {
        0.04021315302518809, -0.901235925654438}, {
        0.06566531624274992, -0.896925636601008}, {
        0.08971062291908755, -0.8919939031333524}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.09377660341447426, -0.8910524774918342}, {
        0.11572703198332553`, -0.8857479001057009}, {
        0.14033658450633946`, -0.8788804526638239}, {
        0.16578110239093038`, -0.8707900989567066}, {
        0.1909350556091064, -0.8617432016144353}, {
        0.2158008385086493, -0.8516922273582005}, {
        0.24038084543734095`, -0.8405896429091929}, {
        0.2507592288881935, -0.8353917657704187}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.25449136261822375`, -0.8335225755746587}, {
        0.26469316833392403`, -0.8284131350770157}, {
        0.28874334106437244`, -0.815120214600542}, {
        0.312514920867315, -0.8006330840948669}, {
        0.33599146498138033`, -0.7848739461750853}, {
        0.3591961821874069, -0.7678048874969453}, {
        0.3821205600324653, -0.7493560874836727}, {
        0.3924065981251975, -0.7402662056893435}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3955343511597957, -0.7375021769048847}, {
        0.4047005739045326, -0.7294018879015783}, {
        0.4268721991915858, -0.7078166305169733}, {
        0.44871897124881377`, -0.6845353423777689}, {
        0.4702063774576359, -0.6594445023065965}, {
        0.491093321245375, -0.6323456297318463}, {
        0.5049880899656857, -0.6120321480975255}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.5073446549866324, -0.6085869637093098}, {
        0.5111387060393541, -0.6030402440819091}, {
        0.5242110103520764, -0.5816813820971255}, {
        0.5367884597793788, -0.5591429882334236}, {
        0.5488710543212617, -0.5354250624908036}, {
        0.5604587939777248, -0.5105276048692654}, {
        0.5713935918551688, -0.4843675525858502}, {
        0.5807044712445912, -0.45907041862134307`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.5820766169116659, -0.4551292383826339}, {
        0.5908301015922003, -0.4280104756845118}, {
        0.599331813451788, -0.39781345106658866`}, {
        0.6068024559495544, -0.36625477310189236`}, {
        0.6130219883962964, -0.33331844588848514`}, {
        0.6179904107920146, -0.2990044694263675}, {
        0.6186609955771747, -0.29256587644843945`}}]}, 
      {Arrowheads[{{0.0129273821014451, 1.}}], 
       ArrowBox[{{0.6190933875097715, -0.28841428261192553`}, {
        0.6217077231367085, -0.26331284371553915`}, {
        0.6251483348167833, -0.22282745323128855`}, {
        0.6266729210883947, -0.18080455944805887`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.010399920826491932`, 1.}}], 
       ArrowBox[{{-0.11979748612337358`, 
        0.48035448698784994`}, {-0.14082075506426198`, 
        0.49458024409065543`}, {-0.16760791082956672`, 
        0.5117015038250717}, {-0.19342999259923022`, 0.5262616613870637}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.016722754438350945`, 1.}}], 
       ArrowBox[{{0.2424517895402518, -0.26018676978521127`}, {
        0.24874208864423908`, -0.23073857577749954`}, {
        0.25366888764808393`, -0.20047257812516478`}, {
        0.25902307273167746`, -0.1617830150609076}, {
        0.2620198564230258, -0.12212804291009839`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01611630561662649, 1.}}], 
       ArrowBox[{{0.2616271950636555, -0.16639709035343708`}, {
        0.2632963330117488, -0.1374003930897948}, {
        0.2637026385837667, -0.10795802320094444`}, {
        0.26341577311067893`, -0.07015472648535898}, {
        0.26100387095756516`, -0.03198457479873776}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6206137822457126, -0.30511881006261343`}, {
        0.6242355556365157, -0.27347994838164036`}, {
        0.6265964135043298, -0.2408241289311178}, {
        0.6276963558491554, -0.20715135171104576`}, {
        0.6275353826709922, -0.1724616167214243}, {
        0.626771207507408, -0.13847558016721218`}}]}, 
      {Arrowheads[{{0.005084111454902427, 1.}}], 
       ArrowBox[{{0.6266773778136789, -0.13430258482150068`}, {
        0.6266421209026216, -0.132734563868865}, {
        0.623875743347894, -0.09195403131584319}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6297114957007842, -0.1968983929241142}, {
        0.629289737419452, -0.16606208541389386`}, {
        0.6276800151062696, -0.13460786904124197`}, {
        0.6248823287612367, -0.10253574380615862`}, {
        0.6208966783843536, -0.06984570970864383}, {
        0.6155660762311641, -0.03143553521940782}, {
        0.6154365405011469, -0.030724127899253658`}}]}, 
      {Arrowheads[{{0.004157061290552577, 1.}}], 
       ArrowBox[{{0.614688807983261, -0.026617597703522608`}, {
        0.6084720681716783, 0.007524597726795091}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.016229043303610434`, 1.}}], 
       ArrowBox[{{0.26378379288697973`, -0.08225028647998081}, {
        0.2619017475239575, -0.053855218501367944`}, {
        0.2588452633893925, -0.0252994326546886}, {0.2539170101432803, 
        0.013432086714004858`}, {0.2468573895824182, 
        0.052053790065134165`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.005137946402172397, 1.}}], 
       ArrowBox[{{0.5969297769852213, 0.04795474083693462}, {
        0.5856304103273016, 0.08933173697342225}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6255546667029037, -0.10812001297226065`}, {
        0.6219911713865355, -0.07737703453028535}, {
        0.6173280052485094, -0.046135556497225796`}, {
        0.6115103749633153, -0.014558643351000083`}, {0.6044834872054432, 
        0.017190640430473636`}, {0.5962473419748933, 0.049112294847195405`}, {
        0.594318283659458, 0.0556669381850733}}]}, 
      {Arrowheads[{{0.013627140270657269`, 1.}}], 
       ArrowBox[{{0.5931398201995262, 0.059671175695556467`}, {
        0.586801939271665, 0.0812063198991652}, {0.5803136916731748, 
        0.10288667488702893`}, {0.573273653584339, 0.12452390372722755`}, {
        0.565676164739055, 0.14615088923336286`}, {0.5575382059356305, 
        0.16766898296462926`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.008326774253854714, 1.}}], 
       ArrowBox[{{-0.3821010983312567, 
        0.33903227134688363`}, {-0.4036752572866009, 
        0.35929006805887764`}, {-0.4246291968256857, 
        0.37370542865188144`}, {-0.4311132173063799, 
        0.37731562386302075`}, {-0.4374450096022548, 0.380446300570295}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.015689418084172846`, 1.}}], 
       ArrowBox[{{0.5731500840926775, 0.119712371061708}, {0.5609717401544224,
         0.1517896460171421}, {0.5523285818761876, 0.17425025693420554`}, {
        0.5431109634182961, 0.1965429879001246}, {0.5333038446969356, 
        0.218705416006038}, {0.5229523459635426, 0.24062480997852956`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.015008085060938444`, 1.}}], 
       ArrowBox[{{-0.15629942927436052`, 
        0.5026249374582266}, {-0.1787534927571609, 
        0.5157933706491737}, {-0.2004107243963245, 
        0.5272329693975321}, {-0.22127112419185138`, 
        0.5369437337033014}, {-0.24591810384654747`, 
        0.5475993836126726}, {-0.2692638696939314, 0.5562699533253989}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009916038552920827, 1.}}], 
       ArrowBox[{{0.24483257019753893`, 0.04928144995262962}, {
        0.23541160142283438`, 0.08960811095914728}, {0.22378391986494806`, 
        0.1293079205426517}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.016297221786067802`, 1.}}], 
       ArrowBox[{{0.5472373043659358, 0.18763872184742564`}, {
        0.5323528467870632, 0.21949479562965885`}, {0.5215606715257106, 
        0.24231605612997834`}, {0.5102023409158849, 0.26483210225220805`}, {
        0.49825226034031106`, 0.28708209700220955`}, {0.48578721365081423`, 
        0.3089485513623979}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.013867491132031281`, 1.}}], 
       ArrowBox[{{0.23446378553297892`, 0.09226378860871882}, {
        0.22544040127295023`, 0.12068245283636549`}, {0.21156449764428525`, 
        0.16155543832478397`}, {0.19555185737509223`, 0.2012323917145696}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006183195800061676, 1.}}], 
       ArrowBox[{{0.4711033109476024, 0.32900230587174883`}, {
        0.4571787171444451, 0.3508445747664398}, {0.44280429356646456`, 
        0.372166405541261}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006227605313948779, 1.}}], 
       ArrowBox[{{0.42781205698406055`, 0.38943345662520384`}, {
        0.41216915855225666`, 0.410376966721564}, {0.3961732925229698, 
        0.43068103606523006`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.017663741075127123`, 1.}}], 
       ArrowBox[{{0.21379042142684296`, 0.1507623091797572}, {
        0.20246103010465985`, 0.17868186427158442`}, {0.1901150725265459, 
        0.20595287984585373`}, {0.18084436297924988`, 0.2261011927878887}, {
        0.17111849475762217`, 0.24577599847325626`}, {0.15030128229137132`, 
        0.28370508807398903`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.21442422020218926`, 
        0.5334916904118722}, {-0.23719758982200156`, 
        0.5432601455794412}, {-0.25886587154225615`, 
        0.5515714271650956}, {-0.29888717128409215`, 
        0.5638224695906591}, {-0.31991101590896764`, 
        0.569013884444919}, {-0.33961654781926387`, 
        0.5728766867055949}, {-0.36467254069833616`, 
        0.5750866652454151}, {-0.37489884623603476`, 0.575391081026532}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.3790710481829965, 
        0.5755152787741917}, {-0.3874839037961753, 
        0.5757657119343851}, {-0.4290560960184445, 
        0.5747274601880109}, {-0.46330465645664765`, 
        0.5697638511852303}, {-0.4916382793304391, 
        0.5622669227038251}, {-0.5162367569380362, 
        0.5527876795477515}, {-0.5365954449620178, 
        0.5420318045187317}, {-0.5394732511911359, 0.5397733883662015}}]}, 
      {Arrowheads[{{0.010996961613932394`, 1.}}], 
       ArrowBox[{{-0.5427568890077945, 
        0.5371964877364208}, {-0.567401399844834, 
        0.5178562136128803}, {-0.5884286751353559, 
        0.49129847683348093`}, {-0.6004384701953767, 0.4675614471315631}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012495268450770541`, 1.}}], 
       ArrowBox[{{0.4146341469212945, 0.4025884691564697}, {
        0.39838175081466076`, 0.423585700447815}, {0.3817927832519801, 
        0.443895586873863}, {0.3648174398287314, 0.4635376699357623}, {
        0.3476051337584778, 0.48245332513006683`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8670075341860963, 
        0.1236690953208201}, {-0.853251386416882, 
        0.09941866449700286}, {-0.8330562157714678, 
        0.06682484395401181}, {-0.8084444009227134, 
        0.03167595097584275}, {-0.7941950777475758, 
        0.013410278542018036`}, {-0.7784969845121937, -0.005173850538459215}, \
{-0.771499896792049, -0.012781493626248724`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7686742541049173, -0.015853697651279294`}, \
{-0.7613288065378702, -0.023840097943115292`}, {-0.7426692291459084, \
-0.04235212534947645}, {-0.7223140577884648, -0.060592396351657286`}, \
{-0.7002054018130132, -0.0783483330105017}, {-0.6765414023838325, \
-0.09524103470362993}, {-0.6515202006652012, -0.11089160080866223`}, \
{-0.6376939943092053, -0.11801004973010087`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6339829174529218, -0.11992070478361315`}, \
{-0.614781456932165, -0.12980661364499446`}, {-0.5757150116769527, \
-0.14518590915235002`}, {-0.5349166312285727, -0.1563036663436287}, \
{-0.4929820819160333, -0.16243406423173037`}, {-0.4742701572381843, \
-0.16271801015060158`}}]}, 
      {Arrowheads[{{0.013298394497062861`, 1.}}], 
       ArrowBox[{{-0.47009658763957096`, -0.1627813423879344}, \
{-0.4507685362232823, -0.16307463778185424`}, {-0.4091331666342672, \
-0.15772292195919954`}, {-0.38475433412779086`, -0.15280080839610755`}, \
{-0.3609633247906071, -0.14566753912706304`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.22575309340199276`, 
        0.06856314881274823}, {-0.22168889640865744`, 
        0.09103552907751933}, {-0.2194173128297366, 
        0.11371618361621369`}, {-0.2211779042391425, 
        0.14167282235348067`}, {-0.22510956344725558`, 
        0.16873215212096615`}, {-0.22997908075865636`, 
        0.19520916412712208`}, {-0.23672431427663268`, 
        0.22052154061061896`}, {-0.24095579969300926`, 0.2326640346903001}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.24232938027514295`, 
        0.23660560424456908`}, {-0.24507554260546482`, 
        0.24448587714087278`}, {-0.2547630443494333, 
        0.26691876928729946`}, {-0.2655301819520196, 
        0.2877445814914028}, {-0.2771203178567052, 
        0.3068876781946867}, {-0.30091684032890287`, 
        0.33868577763456464`}, {-0.32553549324897774`, 
        0.3646138677009041}, {-0.33540044631208166`, 0.37290816658644615`}}]}, 
      {Arrowheads[{{0.008090825276877113, 1.}}], 
       ArrowBox[{{-0.3385953021811061, 
        0.3755943516401822}, {-0.349769060329447, 
        0.3849890734563183}, {-0.3731419912829579, 
        0.4006175746145926}, {-0.3951347563796562, 0.41213918629695}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.005869271255953879, 1.}}], 
       ArrowBox[{{-0.3328703823695584, -0.1362661636625055}, \
{-0.31142478257809303`, -0.1244816561114996}, {-0.2911894688428709, \
-0.11062123428539529`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33573889243596156`, -0.13903587059215078`}, \
{-0.30316402510618856`, -0.11839940041935622`}, {-0.27413406291944553`, \
-0.09291542017301457}, {-0.2573301732471983, -0.07571067508369239}, \
{-0.24216072958217352`, -0.0568593728830585}, {-0.2302325773583434, \
-0.03437739378315312}, {-0.22401990982851755`, -0.019551042219767802`}}]}, 
      {Arrowheads[{{0.006708557891198546, 1.}}], 
       ArrowBox[{{-0.22240676098624018`, -0.01570130911480919}, \
{-0.22039722218985341`, -0.010905602836876825`}, {-0.21161370796902723`, 
        0.012915968192586894`}, {-0.20493387564352872`, 
        0.037437099388425474`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7873939914256358, -0.5880295215320449}, {
        0.7882211152276443, -0.5836561806132963}, {
        0.7901502803678394, -0.5773359327942988}, {
        0.7939333607685531, -0.567027483943383}, {
        0.7994057183542381, -0.5532402315319709}, {
        0.8064267812214944, -0.5358634162830307}, {
        0.8150746381401761, -0.5140039698487439}, {
        0.8252491195229396, -0.4868624292354863}, {
        0.8328841994394434, -0.46510232748512753`}, {
        0.8409927803541787, -0.44017121564294637`}, {
        0.8437014013184888, -0.4309862802346702}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.844882053612373, -0.4269826875571241}, {
        0.849404164431109, -0.411648206902044}, {
        0.8580142953179959, -0.3788770014088201}, {
        0.8663329419261591, -0.3416162191553592}, {
        0.8702546704973725, -0.3211521169666358}, {
        0.8739495822448891, -0.29938547685556827`}, {
        0.8773106600620112, -0.2762608506306584}, {
        0.8788033196098243, -0.26371834174546993`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8792965844264595, -0.25957353970105035`}, {
        0.8802308868420413, -0.25172279010040816`}, {
        0.8826450718583359, -0.22567611719191283`}, {
        0.884454563280208, -0.19805743773739304`}, {
        0.885502152344896, -0.16885897940303862`}, {
        0.8856306302896381, -0.1380729698550394}, {
        0.8847301265015324, -0.10553232328372017`}, {
        0.8839654251833505, -0.09289241348676226}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8837133603927133, -0.08872598125905519}, {
        0.8826528998477892, -0.07119740466009776}, {
        0.8791849357858146, -0.035251617821400044`}, {0.8741122197730143, 
        0.0021216333951451644`}, {0.8692203220794321, 0.03034353987989504}, {
        0.863261765615504, 0.05926547533692719}, {0.8592463667263605, 
        0.07619648728420929}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8582831569130643, 0.08025788125947506}, {
        0.8562365503812301, 0.08888743976624162}, {0.8481446763766105, 
        0.11920943316783833`}, {0.838883213494056, 0.15006380547940673`}, {
        0.8283492316259777, 0.18128290663863625`}, {0.8165427307723756, 
        0.2128667366455269}, {0.8059995408451252, 0.23862093902832476`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8044181602075043, 0.24248383036069654`}, {
        0.8034637109332496, 0.24481529550007874`}, {0.7890907870249747, 
        0.27688666031971276`}, {0.7734025739639259, 0.30883890822185}, {
        0.7563990717501032, 0.3406720392064907}, {0.7380802803835063, 
        0.37238605327363455`}, {0.7275158939686033, 0.39052121837861453`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7254148570951544, 0.3941279257722304}, {
        0.7248399680264119, 0.39511479881617606`}, {0.7109867743939957, 
        0.4175805347451596}, {0.6964959662966408, 0.4398286883027865}, {
        0.6814417433031965, 0.4617229777624526}, {0.6597487619413885, 
        0.4881431030697615}, {0.637209449410054, 0.5138816791112717}, {
        0.6249959655566091, 0.5269775605764793}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6221490985874634, 0.5300301074846762}, {
        0.6140684231693158, 0.5386945941049315}, {0.5902441440657998, 
        0.5626632186447581}, {0.5642695099707319, 0.5887837227277583}, {
        0.5378485163111087, 0.613650614750347}, {0.510981163086931, 
        0.6372638947125246}, {0.501362618935743, 0.6451378682943131}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.4981327828711368, 0.6477818904505221}, {
        0.48366745029819797`, 0.6596235626142909}, {0.4561442952426406, 
        0.6806948327405349}, {0.42864861521798925`, 0.7004429193761454}, {
        0.401180410224244, 0.7188678225211228}, {0.3737396802614047, 
        0.7359695421754667}, {0.3613408533620031, 0.7431805829961037}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3577326631738626, 0.7452790723892058}, {
        0.3465071648233078, 0.7518077163887239}, {0.31966360340378985`, 
        0.7664419832104411}, {0.2932089960028507, 0.7798723426406181}, {
        0.26714334262049044`, 0.7920987946792549}, {0.2308474295623409, 
        0.8075057651753392}, {0.2069836068413739, 0.8165290985860703}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2030793383671365, 0.8180053715445136}, {
        0.19555946432662857`, 0.8208487689107951}, {0.16152650655124284`, 
        0.8323049723772705}, {0.12899561587407302`, 0.8420515420664143}, {
        0.09795928772329167, 0.850251199642254}, {0.06826455226437611, 
        0.8570584125816059}, {0.042276691347501956`, 0.8621777185429247}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.03817224529790189, 0.8629345535272325}, {
        0.013015306397527968`, 0.8671546453941686}, {-0.012556062974429244`, 
        0.8707265513245488}, {-0.03686217612640845, 
        0.8734451079530696}, {-0.05993809913032106, 
        0.8754350853209967}, {-0.08181889805807847, 
        0.8768212534695962}, {-0.12221373265977209`, 
        0.8780402162997325}, {-0.12789015028734438`, 0.8779741542622547}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.13206391773552761`, 
        0.8779255800382147}, {-0.15848389788077805`, 
        0.8776181048253198}, {-0.18195598403334554`, 
        0.8765766534543441}, {-0.20369747173020383`, 
        0.8750137477490669}, {-0.2238529083091558, 
        0.8730763774808387}, {-0.2425668411080043, 
        0.87091153242101}, {-0.2760735695930532, 
        0.8660596136099961}, {-0.29801567305830756`, 0.8620569203808498}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.30212195922586543`, 
        0.8613078489043686}, {-0.3050244056406753, 
        0.8607783826829137}, {-0.33013908346452864`, 
        0.8554037091407343}, {-0.35196291547483055`, 
        0.8500730589175323}, {-0.38768670522341503`, 
        0.8400152734055678}, {-0.4101780699104415, 
        0.8328332089466209}, {-0.42860243350649396`, 
        0.826384101760973}, {-0.44382935381128497`, 
        0.8206456964704288}, {-0.4617411384575586, 0.8133324750082676}}]}, 
      {Arrowheads[{{0.013333379956787527`, 1.}}], 
       ArrowBox[{{-0.4656055000981441, 
        0.8117546907145422}, {-0.4664947396613986, 
        0.8113916221545174}, {-0.4826478551063161, 
        0.804130659277502}, {-0.4944916577391136, 
        0.798360089257365}, {-0.5044900038833406, 
        0.7930828799598777}, {-0.5118668825245928, 
        0.7888257490619021}, {-0.5175057092633503, 
        0.7852521496320233}, {-0.5230787295310747, 
        0.7813081761954591}, {-0.527499991250562, 
        0.7777566821350068}, {-0.5312911866471891, 
        0.7743479969619579}, {-0.535408679432923, 
        0.7702536278985069}, {-0.539391066693347, 
        0.7659449613059129}, {-0.5434575001251695, 
        0.7612715837133586}, {-0.5487056544636677, 
        0.7549255568564214}, {-0.5544445821994933, 0.7476531544805475}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012608690225669041`, 1.}}], 
       ArrowBox[{{0.7819453896921396, -0.6152776551608452}, {
        0.7765312800384673, -0.6216428135251905}, {
        0.7711969326380812, -0.6277777313727196}, {
        0.7659547166313998, -0.6336752814321743}, {
        0.7596102244594986, -0.6406386798526066}, {
        0.7534488297589249, -0.6472160155687267}, {
        0.7474935836031245, -0.6533957153734604}, {
        0.7430436830502385, -0.6578949809714535}, {
        0.7387413655544341, -0.6621445470669289}, {
        0.7345972020208592, -0.666139232399124}, {
        0.7270099772139944, -0.6731790369137405}, {
        0.7201338147015348, -0.6791974289806171}, {
        0.714041216740539, -0.6841552841465492}, {
        0.7105313843774465, -0.6868835306096902}, {
        0.707338657484653, -0.6892045573339338}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009811528487095293, 1.}}], 
       ArrowBox[{{0.6906112571454746, -0.719341552537994}, {
        0.6805185864170182, -0.7288440665710691}, {
        0.6703421626056247, -0.7381630054365085}, {
        0.6600973729761822, -0.7472880494721943}, {
        0.6498000766684183, -0.7562096267684218}, {
        0.6394665026502321, -0.7649189734091935}, {
        0.6291133333615136, -0.7734081346596361}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.009595121975303903, 1.}}], 
       ArrowBox[{{0.6153107055995094, -0.7864731908569589}, {
        0.6027104522861554, -0.7962725624162482}, {
        0.5899329230461998, -0.8058930056801111}, {
        0.5769837825335205, -0.8153284667334593}, {
        0.5638674596592157, -0.8245741267365922}, {
        0.550585075937135, -0.8336284507925076}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.9267273698475241, -0.35381140602269645`}, {
        0.9267491225385808, -0.3529522788440603}, {
        0.9269517674919799, -0.3504368316134557}, {
        0.9273734287147414, -0.34714468364168893`}, {
        0.9284099310553542, -0.34074381249706825`}, {
        0.9299548729694654, -0.33230076940800385`}, {
        0.9320098018517702, -0.32156644620489033`}, {
        0.9344636283668095, -0.30874605610847095`}, {
        0.9373332300861604, -0.2932304776724132}, {
        0.9405419898909687, -0.2746867830836173}, {
        0.942762118662055, -0.2608291563787869}, {
        0.9450287934674796, -0.24542928447957668`}, {
        0.9472810891878068, -0.22828578516817022`}, {
        0.9507741347265266, -0.1963895103494489}, {
        0.9513495436810935, -0.1887770003452678}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9516641513247317, -0.18461482348726194`}, {
        0.9535790667208927, -0.15928099353077896`}, {
        0.9545702279228209, -0.13864774260173243`}, {
        0.955205446079314, -0.1165621490490218}, {
        0.9553498157752205, -0.0929682935845629}, {
        0.9548684315953883, -0.06781025692027168}, {
        0.9536739044581086, -0.0409637802589696}, {
        0.9520309400776946, -0.017847936196150254`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.951735014946253, -0.013684389332797284`}, {
        0.9516408322149184, -0.012359276410753697`}, {0.9485772898505341, 
        0.017977166501546897`}, {0.9442913523496727, 0.05001946035510302}, {
        0.9385866690872391, 0.08397809680780163}, {0.9312704299259873, 
        0.11987430369295685`}, {0.9237771912245522, 0.15072377849317156`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.9227919746623309, 0.15477989023870814`}, {
        0.9221560205824086, 0.15739809715088016`}, {0.9110568267729929, 
        0.19623949332188317`}, {0.9015300048867522, 0.2253153496506705}, {
        0.8907192461462637, 0.25494189216308527`}, {0.8786245505515279, 
        0.28511912085912766`}, {0.8669574281079417, 0.3119160559497874}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.8652911700206722, 0.31574310156662605`}, {
        0.8652459181025445, 0.3158470357387975}, {0.8505278302313349, 
        0.34687451118837187`}, {0.8344147683699203, 0.37795042159412745`}, {
        0.8169067325183007, 0.4090747669560644}, {0.7980037226764762, 
        0.44024754727418247`}, {0.784136079312516, 0.46145056178691873`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.7818513559820879, 0.4649438028994319}, {
        0.7777799688933678, 0.4711687740256325}, {0.7563097012178964, 
        0.5015384586875649}, {0.7335929196500623, 0.5313566012599799}, {
        0.7096296241898652, 0.5606232017428772}, {0.6929666934214203, 
        0.5807691414286849}, {0.6792685028122863, 0.5965223778707924}}]}, 
      {Arrowheads[{{0.006354379132643725, 1.}}], 
       ArrowBox[{{0.6765296113955777, 0.5996721664310349}, {
        0.6758553418623893, 0.6004475920098661}, {0.6582554352795872, 
        0.619690836230691}, {0.6402873763725699, 0.6384020258583499}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.8205861809675887, -0.1010655472347208}, \
{-0.8042948575601111, -0.12143983177216672`}, {-0.7864245626035257, \
-0.14203871933044965`}, {-0.7669248322574524, -0.16264580005720589`}, \
{-0.7456460089586922, -0.18310328986393115`}, {-0.722517790122301, \
-0.2032065040510335}, {-0.702760610073052, -0.21864337605409515`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.6994714840803994, -0.2212132679528356}, \
{-0.6976087443752813, -0.22266868184951774`}, {-0.6709874403446358, \
-0.2412030624903883}, {-0.6425047840035426, -0.25857417388571147`}, \
{-0.6121858114482392, -0.27450551300270404`}, {-0.580360286490318, \
-0.288648772655097}, {-0.5524295212646927, -0.29881051935815994`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5485070067368242, -0.30023760518088255`}, \
{-0.5473579729413703, -0.30065564565662106`}, {-0.524962057742515, \
-0.3072354759611396}, {-0.502209187406546, -0.31261150888356654`}, \
{-0.4790993619334632, -0.31678374442390184`}, {-0.4556325813232666, \
-0.31975218258214544`}, {-0.43199092808022105`, -0.32138603866587134`}, \
{-0.4083564847085911, -0.3215545279826534}, {-0.384729251208377, \
-0.32025765053249167`}, {-0.3838508945646525, -0.32015493109419585`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3797050974510053, -0.31967010075353086`}, \
{-0.36110922757957836`, -0.3174954063153861}, {-0.3377144466906893, \
-0.3131996987829155}, {-0.31476294141020333`, -0.30730243138665836`}, \
{-0.2922547117381207, -0.29980360412661505`}, {-0.27018975767444103`, \
-0.29070321700278523`}, {-0.24229296168759215`, -0.2780581207131886}, \
{-0.22273433539610343`, -0.2668647799997658}}]}, 
      {Arrowheads[{{0.0004906411766381699, 1.}}], 
       ArrowBox[{{-0.2191116008476948, -0.2647915003373658}, \
{-0.21555667536473685`, -0.262757027591246}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6219470181752248, -0.7186826586208689}, {
        0.6444943964294269, -0.68870216910079}, {
        0.6565265131128909, -0.6714862320890218}, {
        0.6691245223672198, -0.6524265740127624}, {
        0.6822361506436376, -0.6312795505947657}, {
        0.6958091243933685, -0.607801517557785}, {
        0.7097287824887402, -0.5816971317975024}, {
        0.7114877520007356, -0.5780893631207386}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.7133169832923448, -0.5743374826524197}, {
        0.7238804638020804, -0.5526710502096}, {
        0.7320431627022542, -0.5345128408585871}, {
        0.7401277665136999, -0.5150888782504583}, {
        0.7481342752364174, -0.49439916238521375`}, {
        0.7560626888704064, -0.4724436932628531}, {
        0.7637491160957399, -0.4490372636055085}, {
        0.7710296655924908, -0.4239946661353116}, {
        0.7724435450162603, -0.41850777766160435`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7734851035767435, -0.41446576703175203`}, {
        0.7779043373606588, -0.39731590085226254`}, {
        0.784373131400244, -0.36900096775636143`}, {
        0.7901447161507017, -0.3388924938809766}, {
        0.7949277600514871, -0.30683310625947674`}, {
        0.7987222631026004, -0.2728228048918617}, {
        0.8005048620975332, -0.2499770139238363}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8008295656717852, -0.24581561250657036`}, {
        0.8015282253040413, -0.2368615897781317}, {
        0.8026878432699591, -0.21219686924348405`}, {
        0.8031326539842156, -0.18668125438904087`}, {
        0.8028626574468111, -0.16031474521480218`}, {
        0.8018778536577451, -0.13309734172076784`}, {
        0.8000472107592407, -0.1050826061705583}, {
        0.797512090451694, -0.07911433872963566}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7970653195723583, -0.0749646915886749}, {
        0.7934553120605838, -0.0468218256924743}, {
        0.7886940562604312, -0.016575780764599812`}, {0.7828426344461853, 
        0.014283439537816177`}, {0.7757877515709682, 0.04562524079676024}, {
        0.7675294076347805, 0.07744962301223242}, {0.7642812635849501, 
        0.08854028385619722}}]}, 
      {Arrowheads[{{0.0130200109524789, 1.}}], 
       ArrowBox[{{0.7631080805008482, 0.09254607162116085}, {
        0.7580676026376213, 0.10975658618423266`}, {0.7517198582984266, 
        0.13114017633121863`}, {0.744817126937104, 0.15261228465147347`}, {
        0.7373630192730267, 0.17420460214313546`}, {0.7293467031480739, 
        0.19582205581178955`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.9535764475038888, -0.02401019731944844}, {
        0.9509727012486708, 0.005634359535051273}, {0.9472402488842366, 
        0.0371722987634027}, {0.9421728248807506, 0.07051788136290064}, {
        0.9355641637083765, 0.10558536833083991`}, {0.9275490847372934, 
        0.140714697254341}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9265337737606929, 0.1447625571220872}, {
        0.9166393328014752, 0.18142309164737583`}, {0.910592241453497, 
        0.20142786961109252`}, {0.9039914866748219, 0.22174685240113914`}, {
        0.8968234134743527, 0.24232807300376422`}, {0.8890743668609913, 
        0.2631195644052159}, {0.8766218834604748, 0.2937686172167108}, {
        0.87267350659241, 0.30258725104943146`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8709678149307616, 0.3063968849061345}, {0.862764290639251,
         0.3247193194867326}, {0.8475015883973198, 0.3559716712152814}, {
        0.8308337767346814, 0.3875256724023572}, {0.8127753602013584, 
        0.41908377955301523`}, {0.7933408433473733, 0.4503484491723104}, {
        0.7915289936418701, 0.45304491978952766`}}]}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       ArrowBox[{{0.7892010291033975, 0.4565094941175467}, {
        0.7725302261727265, 0.48131968126024327`}, {0.7503435086774176, 
        0.5119974758168132}, {0.7269390168867509, 0.5420844186523505}, {
        0.7024750768260299, 0.5712830955771844}, {0.6870739265797823, 
        0.58836597218867}}]}, 
      {Arrowheads[{{0.018308551390136357`, 1.}}], 
       ArrowBox[{{0.6842789721798774, 0.591466121228508}, {0.6769516884952551,
         0.5995935065913156}, {0.6503688518944261, 0.6270156516947435}, {
        0.6320235307290168, 0.6457207184629642}, {0.6133639526390285, 
        0.6638369107184324}, {0.5943444120938419, 0.6813839611054816}, {
        0.5751020256853142, 0.698302671691111}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.011637947477074001`, 1.}}], 
       ArrowBox[{{0.7312876788770527, 0.18558795534856504`}, {
        0.7226912295499532, 0.2079814240969422}, {0.713493813309707, 
        0.23034300135513053`}, {0.7036902136804413, 0.25271142939113184`}, {
        0.6932960800897726, 0.2749704814009403}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.00732640758991729, 1.}}], 
       ArrowBox[{{-0.19730578976009122`, -0.24502180572937657`}, \
{-0.1739375521546803, -0.22553783687300974`}, {-0.15231087838538412`, \
-0.20369738195508494`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7208936909782747, 0.21463501409624003`}, {
        0.7061011145940063, 0.2471366604511804}, {0.6900312691543338, 
        0.27943870076212035`}, {0.6726841546592568, 0.3115411350290598}, {
        0.660061391936327, 0.3346819555254775}, {0.6468355823115062, 
        0.357534344875673}, {0.6437418574765582, 0.36258273835554716`}}]}, 
      {Arrowheads[{{0.005140281155034847, 1.}}], 
       ArrowBox[{{0.6415608888118826, 0.36614168059313096`}, {
        0.6329811846059874, 0.3801421897150155}, {0.6185748223561913, 
        0.4023738301373963}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.6693565325201793, 0.6084288779123775}, {
        0.6422957855479152, 0.6358061877843022}, {0.6144421998540185, 
        0.6620016188685217}, {0.585795775438489, 0.6870151711650363}, {
        0.5662386945095399, 0.7038622046665274}, {0.5465219448428801, 
        0.7200411919372338}, {0.5458250585676284, 0.720583958643424}}]}, 
      {Arrowheads[{{0.005401161269493259, 1.}}], 
       ArrowBox[{{0.542531967483782, 0.7231487676578042}, {0.5265995968740538,
         0.7355576220501793}, {0.5066094392964282, 0.7503950277862925}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5471674866708585, 0.718088834538295}, {0.516883860411369, 
        0.7404225657143745}, {0.49662378898554504`, 0.7551253907193165}, {
        0.4763622217061267, 0.7691269596932114}, {0.45605797298948236`, 
        0.7824192104529771}, {0.43583459958650683`, 0.79502632954786}, {
        0.40780762221244526`, 0.8095632442677089}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.40405703007366467`, 0.8113943217726498}, {
        0.3783588964427435, 0.8237225993006542}, {0.35495747877373285`, 
        0.8343676762339194}, {0.33184546403658005`, 0.8441757932551779}, {
        0.3091386509729921, 0.85324931462223}, {0.2867984400024001, 
        0.8615541189158091}, {0.2645266378599771, 0.8698907414298048}, {
        0.24982735200282613`, 0.8750440051688911}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.24588835182796814`, 0.8764249366622042}, {
        0.24275825546688795`, 0.8775222833111609}, {0.22149329282313263`, 
        0.8844487445598771}, {0.20073174992871123`, 0.8906701251759536}, {
        0.16080676908378255`, 0.9013261490859847}, {0.12307115862801452`, 
        0.9098188596170522}, {0.08751216623465291, 0.9164327394108702}, {
        0.08411434211202574, 0.9169434572189964}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.0799866585098602, 0.9175638782431152}, {
        0.05411703957694356, 0.921452271109154}, {0.020635440290060196`, 
        0.9253327865790222}, {-0.010523127459725744`, 
        0.9279207171286054}, {-0.039483335267765665`, 
        0.9294295295269339}, {-0.06636985472941109, 
        0.9300726905430384}, {-0.08630629238995646, 0.930017869422567}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.09048032670081824, 
        0.930006391683078}, {-0.09131521426007082, 
        0.9300040959132797}, {-0.11445194227515362`, 
        0.9293776413740187}, {-0.15732291526290978`, 
        0.9267632211798751}, {-0.19398777292549962`, 
        0.9230159334418269}, {-0.2253959124662088, 
        0.9186862733105912}, {-0.2564054397039104, 0.9133208854824527}}]}, 
      {Arrowheads[{{0.012245959760154853`, 1.}}], 
       ArrowBox[{{-0.26051837874826766`, 
        0.9126092489290376}, {-0.2621502212909925, 
        0.9123269012476601}, {-0.2919100163139558, 
        0.9061123186801493}, {-0.3161421573922885, 
        0.9003525525024708}, {-0.34073133859239607`, 
        0.8938946059244106}, {-0.359816551584872, 0.8884657583717565}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.007311200389617455, 1.}}], 
       ArrowBox[{{-0.14192963872492198`, -0.18466808238231547`}, \
{-0.12425132987695, -0.1600256986353871}, {-0.10868303434167345`, \
-0.13355791386455382`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.0064975496161057585`, 1.}}], 
       ArrowBox[{{0.6015045903167161, 0.42440653960592023`}, {
        0.5855685329645567, 0.4464368930985865}, {0.5691579957687601, 
        0.46794310669535183`}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006538577478566027, 1.}}], 
       ArrowBox[{{0.5519493191271824, 0.48503365433458284`}, {
        0.534283126587582, 0.5060016233482862}, {0.5162524186911301, 
        0.5263220521003649}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.006477090476657669, 1.}}], 
       ArrowBox[{{0.49829629357825533`, 0.5410447434644065}, {
        0.4792820193313636, 0.5605149330014643}, {0.46003638396863883`, 
        0.5792471709066455}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012601874392264671`, 1.}}], 
       ArrowBox[{{-0.12423461868075872`, -0.15801633754348304`}, \
{-0.11368822161672332`, -0.13848904666749468`}, {-0.10429591654133448`, \
-0.11810162905104768`}, {-0.09255214777292274, -0.09036839049275638}, \
{-0.08303615269386808, -0.06144950732411032}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.01732955221373907, 1.}}], 
       ArrowBox[{{0.508802803563726, 0.5293148511552913}, {
        0.48217734385998756`, 0.5558117453457677}, {0.4626717780260043, 
        0.5749842159561209}, {0.44297127938081815`, 0.5933825614871796}, {
        0.4230228391859737, 0.6110140026168474}, {0.4029854836568371, 
        0.6278568773114129}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012419380668079969`, 1.}}], 
       ArrowBox[{{0.4263131174205962, 0.6060715270697693}, {
        0.40602471097368353`, 0.6233081811320462}, {0.38568595108564685`, 
        0.6397325639680068}, {0.3652475540286846, 0.6553385182114203}, {
        0.3448573709862016, 0.6701445159609796}}]}}, 
     {GrayLevel[0], 
      {Arrowheads[{{0.012381817997983083`, 1.}}], 
       ArrowBox[{{-0.09268580690239737, -0.0916986459627273}, \
{-0.08133062311007573, -0.04989720138830893}, {-0.07511534810704021, \
-0.020616743710832986`}, {-0.0710801505605906, 0.009227220955474118}}]}}}}, {
    InsetBox[
     StyleBox[
      SubscriptBox["B", "-"],
      StripOnInput->False,
      FontSize->26], {0.06, -0.91}], InsetBox[
     StyleBox[
      SubscriptBox["A", "-"],
      StripOnInput->False,
      FontSize->26], {-0.94, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["A", "+"],
      StripOnInput->False,
      FontSize->26], {1.06, 0.09}], InsetBox[
     StyleBox[
      SubscriptBox["B", "+"],
      StripOnInput->False,
      FontSize->26], {0.06, 1.09}], InsetBox[
     StyleBox[
      SubscriptBox["C", "-"],
      StripOnInput->False,
      FontSize->26], {-0.44, 0.3990169943749474}]}, {{}, {{}, 
     {GrayLevel[0], PointSize[0.03], AbsoluteThickness[1.6], 
      PointBox[{{0., -1.}, {-1., 0.}, {1., 0.}, {0., 1.}, {-0.5, 
       0.30901699437494745`}}]}, {}}, {}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["x", TraditionalForm], 
    FormBox["y", TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 12],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0435125228870954`, 
   1.0435125228870954`}, {-1.0435125228870954`, 1.0435125228870954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6336811976853776`*^9, 3.6336816916829767`*^9, 3.6336817883568726`*^9, 
   3.6336835877396045`*^9, 3.633696256652006*^9, 3.6343851628383956`*^9, 
   3.6343855839974966`*^9, 3.634385786461173*^9, 3.634386064030078*^9, 
   3.6343862891174393`*^9, {3.6374702129177427`*^9, 3.6374702172515397`*^9}, 
   3.637470757532225*^9, 3.6374708247294025`*^9, 3.6374708821994143`*^9, 
   3.6374822011991544`*^9, 3.6374822507689247`*^9, 3.6374826011566844`*^9, 
   3.637489172812558*^9, 3.63748922162764*^9, 3.63748927411517*^9, 
   3.6374893098663883`*^9, 3.6374893621477213`*^9, {3.637489652430379*^9, 
   3.637489705160491*^9}, 3.637489735407653*^9, 3.662365992201928*^9, {
   3.6623664853960605`*^9, 3.6623665002263713`*^9}, 3.6627252414953566`*^9, 
   3.6627252896389713`*^9, 3.662725321610676*^9, 3.6627920249343834`*^9, 
   3.66279245104788*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJztvXmwZmWd53m4971r7gtkJpmQmeyQkOxbgrKKgEAJuLCUKNoiLiggpSha
FFoDVlulqWK5jQVaFNo2alWX4hhSk11aPYxWx6A1E6E0M5HG9B/aMxNhR8xE
EDO9vPN8fs/v+5zfOe9z33wvWEtH1w1vyj3vec95nt++P1ffes/tb77j1nve
+qZbd7z87lvvvP2tb3r3jsvedXe6NH1Q0xx0e/q9ZUfDfw+bRv8M0/+Gb+Uf
rhz4v5+2/5tL/z7Z3JYesGfvc3Yl/72n2fvcsPl8vvV/tP+bKbfe9uSweW7v
HvvKF/ItP7T/GzTD5/am7/JjT/BPf2T/N21fSt9qnkt/9b84fK7Zuyc90+54
rvNpevOTt/Hazgo6i5srD2Ddto8nb9Mqms9NDpZ/CP99qf3fKgfmbc2TQ99S
/2+HRoZ3BusZ9smK6me1Z4CSKbtpuoCL6yfbv2smfk7tvtN/TWs580XAY20E
6XTnKwO7NuuU03KAUeltT54+/uOB6A46i5uy2/Mbdk/yiCU/Pu3FL+DM5W/7
gACTyKjj4bQJ7pn3Z2emzp+fNMH3pie459QX+P4zXuB+12RwnauvP1kI0IiY
f/UKfqfGvYZrHUS2kviEJZ+/0D5/zPfHgnzM96YnuOfUCe5ZNsjHPGvNBBQ6
whPt10+b4J7OtoMkikpm93KeM+aeU39N61ma18c/exJwjsHGaRPcM61nBwE9
VeGOv0uKnHRNL5JKL7b/m2ky36aPnvz1y9N2Ky01TP69Fy9Pa+8/+0Xu28F3
if3fIMg9+7ivw4SwJVR37+OZijA6dfxXDvDCvqqe4IVnv6CdjdHOMw7xpa3C
+mcz/kZ7Q+fHnnvyAb9a/+z0F/7KmiQb9yoHyosxuQ39/EdzNv8cFK420+5g
DcsS+tcWK9dWTHjfP3538u/+ut9hzHbQPyL8H+x3/14Qvr5y7cIJr10w4X3r
/4taiP17+t/ZnXajfd7++Q9ndf+F3vmZfG3zL37xiwv37du3Y//+/c1nJ/ni
p9svPn3OOefYZ1P27/RPjzvuuHOefvrp9r74sO32fy8sbFMTug+3C/nF5s2b
7bNBXsjz8/PzpzzzzDPtfaMLWVYUZMz7H3nDG96QCTT9zOT3P3PKKaeU+z41
+fvH28CDpRexf8eOHWURs3kRa3/1q1+V+z7ZX8RGLeJvKUJh9xg4HrTPZqCy
V37zm9/8nfvvv5/fz9x+++3N9L4LL7ww46ssf1XGJFviU/1O8aVm+t6HHnqI
Rxl67dGDSUE7xumtgfaBvG4IWuv+5itf+Upb8bxTGwyQ/rbfRAdTQ1vj0Mkx
YmN433338enw8ssvT/xi2x5GrGXSmYWUeQXg4ZVizg8ti4oOhJjeVj9g/w54
F/Blm/DywBe2du1a22G6bFv4zGc+k7aQbl4Y5mel7/RZYHjDDTcM/SfBwNY1
TJzK1+yX7/AwHpzA6N8baO9veOSRR4776U9/+sH+vg/LaHnBnmRt/+/N+4dj
QPVD9957L+vQ/sFyWtLw4x//uC09baNZ51tn+dr6tP+bQDdMj7I7BkNHU5Bq
s/bvHELG4JNIefid73zHwAGME1n4swa/SrAHHSL79/XBcXhe+jL9xpo8e3d+
0vzzzz8PED5+5513Isd8IUar4NSBsKHsK7/A1ID9O39v+mefw+Tp9PsQF1uB
/tzSIJkuIGlBN2NUI/Ak7hkmYSFQgyVAY1rntyZhkXGOYw0qd7Za5vZE99+B
fQUS8AxdfOUrX2GRi04S/JmoFyilv/K1BFRRftqRfdJ85KoieZuFIoDPaBwE
zSEOBcgjvdqgn8hhqqUMdA+4Amd3TaK878jXYCzAZnrKn2dczitYetrNSl95
guwwvYKPCoFDC4lH2GniamTZoLlo9xbfy+rm6HMuGriIg3e2bt0a6ANUb2xu
+fhXDCBsjP9PIu4QfyP7RTogFXxxKAjYAKkAl75zks2+LV/jflAXNpt3AOoS
XTUZb6tsGWyencHWkuJsAba89dZb7W/tHpMpS8CY6DRem7HLa41cgcO9b7m0
OUK4ftOf2qt4Pa+REnAdYmTO5wmnG5wC4ABWxioSJHwTX0kouQEUcNPbJ4HI
7Vk+QjJ8WYLLlpDYHcgn1cY9i4XqWFKCXGeJYMcFoQicP2FS/lohoAQeS4w9
75fbMI9ppMzmCwX8UgrYBHAYL+Q64NbbAIjERCbUeWMxWI/73Z6AR1AmGAtv
nQRAb84AQuGiBGRX2vMAGOQy78qMNbk4MgCBT64BxE0FAq10THQhCPSoRWo0
caU9Ie0gESpaYGBPhf1AEcQf5Am3QlzB+obOze67bZLdvinvFqZCrhVyYDeg
ngcJ4ogBt3TcfJkxcuQ6KgHcp0U12/pIzrJ1rr7zVQ7LBG97I6uYnTWTyf47
QcQ1bb4HtnOcIBKQf2YI/pNJtvuGvF2EJVsuNjMIhGjQITO+XV7Gto499tgi
MyAAJ7xGnMm2A4EWBHe18VwfKJny19jlWWMnUbwWlK5NAdB1fg+UHXAEvrAH
3jjJxm9ZgqoBAFAHbwPnIjbINYSexMJb3vIW48T0PtEf0gGGTaSZ/sLqnRvu
2bOnkJAeD/l++9vfTnA1kmkuOufopB/yz+k33W/fNFMyLcBNJntDAmBJ/Sc6
0eWNAezsAtCnL0cSYcEOSCQ+mAbjzesngdRvZrMJSEW/zjgiYSBTx4whA+Jn
CewQypkKkNFyF4Is5TuINqgIZKNu9Wg3rjMg8+P5CJizHcCjx8NvMiSm3JDY
t+8jjWyJxQw1eyxyg28d7DQEgF1o2LP57wSatQ49PmaFTh6QyZ2JBwx6r6tC
z4B3U4YZFhKytsAMak3rkxWHcGMzPB0YQDmrHUpc91iCLZzPWQmAYLMIorkg
JMFzhqxda4IPm8xqfrA31zWRGgUQCDw94+CwLDDNspAu2PYCiISsC4oOQGzX
UwcgpxsyaJDIMF5xc6Gd9GKBhnewfXCC0GnXkMkJnPPXoXXZOjMidJpm19sf
y9SRnS4AydMhOl4Oh6NPN/gKQD1SiJ0CDT5b559J+zgEzOK4aRJmek3ePeAC
bL8SxUN+aWnT/nzWJ7KTGD5lZEsmMGdHtEiwIDIBs1qokBWLf3jien9bxCmQ
QHtop0DFiR/RgXzNKDzQTl+dnQpAU7QKL4fGB0Fk8RlbTVs+bWQrJujmehRN
HGre2RdShTwgFUmetMT1/jE7F/M4g/D/q/1jNs67HQsoEFTnaybZ3/X27yrc
BsX8bAUAzF9jr5eHxsp++ctfmmI5QxsNplDalTZaaPm2J91uXCg6SEY4OGTz
/IBj+GN1EMXC80tf+lJw20iv8hyuuwhAOsGKr5pky9fav/MQL6wb9bKBkp/0
3/KIIFy/3Oxy1uX1CgPIMGjp2Vh3ti/AEhRWOzXzddDN7gDqpz/9aSMgKFa7
55XsUDYTvLk28BUU7nx7Obbr9ZNs/ZUtNRdTQcbYlD8cjLPno446yj5PoGiO
DvuWipp1j/dLX/pSkXywHxJd3NxaRWYszYxcNs4Qk8JHZ5xxRkEIPLYqIBza
i2Z7uj9+1T+CjCHnjOcDQeSaDBFUXDELeBDgnuq92w11I+D0/5v93dAv7OGB
gQDMgWFZ3mBal2iKN8jknnV3+vzzzy/hpmyXztlXf/CDH9i9/DevASpPf+yV
MgdEb/ZCqRZwCD4SgRUbF/L2H4fqIPrjEZqQthtbKDbiCZl0DgTNq+3fRSyz
ohNgMdl/EDXvg/ATFLf6coHa5z//+eH69ev9gbO2/O9+97t2uyIJSdqvDMIB
ygUiIB/BIQpW8MGDbs055xxbojAxCnVw7/7vf//79jqetcaXhqxD9KJoBB4Q
7rKyENs1k4DnFS2xFa8MULRGZlYmvNDBlt3NFUUBgpa+z37CCSeY7IdCUO/b
7TsrjQrYm2Q39yiw5aEgAwTPTXtwz7ZYC76C1X6Zu9k1l4v3ku8eDAb/+aCD
DoKBrp4EDldmMkFuFTHEoiR9Jd9cNB3iYhPQaP8yd2AwxKacWXdu7a+jXT6D
L8U7eB3ff8UrXiGhr333iFMUwCW+Ec2JH//4x8NVqyydgW8OQjNyD7Tzy/PO
0T3FomZJHl8pawD+CS0bfee9KJEBRjtf7euMPtYRLrl++MMfDg899NBiKYO/
gGkJNi4nGtSTRN8kA9b7rW9605t4wv+b1BHa48pJNvvyvFn4AygVbaOVYvyK
1EtIbLZjH4AyyLMQXHZjgQG38E1ApycmeAw8OBudtUxAC4UZ9MveWdBf/uVf
GjhhHoVmWZyyA+nxkpggiEuYYmVRM/aElStXssXHbr75ZvMjLl/asbrMLgyI
1pmcZD9p2/IE2ZajqjhSIcxchBuU8tRTTxVPUqzK3mW0pWcpJyUcbNu2rYSG
Ff5iu4m6cmx3UESMq9r8hPmog+S9FV2TXipiEQUD23Sror8smzVgrojWkONs
NbolPPXss608C5vbEtgvK7AbQ3Avy5ZdsepYg3tYtkxelNa21gkNygnpSdt0
Anm2VRdtGVF8Cib8v/JlFsvJdhBcA5IUG0FPrxiDPB6haEEi9aKnHZb2zWje
ePrICBUbSwET+IHlwSqFUDP9S3EJL+973/uGU1NT6HQ8oMsmYeJcl7mAdV10
VmRiEIji5D1rXFzxmZB90kkn2XegUbhiwdkYUEB48l0BhZR5Wvt238aHPvSh
nlU0sJ1iFUGF6VWyihUiCq6YA2nahKc0rSDEKnkriBKE4GM3XLB6XjYJhHLh
7zxirriIUGAMi6QlCzhapvw8bnM55vSSDSIAiwA4yq9ByIpRTjsFg2TogiVD
3Gw7fWdNYCQuBW1e4gJS5/CqO3nl9ZCrxxKKd6370+5I15iEu2QS8FyUjR6U
fZF1X/va1zxbnmmeB8vHkoXH3iAQ0TwvvMD3DSzYGCjl1/ct+Re1aPqqOEVi
FciXNNigCDVnUhk2r33ta1ndvzn66KPR7xdPstdcd7VArL4IICkimM953aSd
Xg+uAbYHIl/mW5RXoS26YSN/SCa6y1OJOGFeakqiDWCL7nnqy1/+cl5Y6P5l
L3sZ9/3bpBoIHVw0yWZz4dlCkbZsACrh3SCO5fEZ4tHzRjHXAMVd6ctls/Lu
FChaFT5D4PDI9773vRZIXeuPE1vz+gSgFWH3MQmWaKCIUj77/d///eH09PT/
nTS2+c4XTrLdl7SmW/EUWRcPlMUEz/KTri36EvkI9PJxgsQ1LgUUrOKy4pew
IbsTsD75yU8ON27cKPdfdQncKqddOxY5yJ6E04Xbb3/720QR/r+ZmRkcswsm
2ez5WaZ1pD6b5of3s+xEJ1pppMb08fWBhdl7YiF7AptbcAIGACHnY2KhhLym
iy/GXxJLPA7CSW8qWZqf/OQnMrwQ2C+dZHPntZt7RkodpuAHScOS02d6LS6g
x2+b14SdrV69ulAYFU8CBvABVjB/Qql2xGYdhI0y8HDuz3/+c/tL6OJ1a9as
4bFUCb1kkh3tyTK2syOP4CUZm+AlapTDDxjTy0/xdUhhQzbH+BaV/pN+IXUp
EYJf4eGyUi7j6c3O/qAJrkcsxgSvIqgQw9atW7Xn8yfZc27Em+vs2dMe8gw9
Njdd6JPEq3SOpCZ37Ax0LDstPWuFUeyghMI8uXFcYG3Mb/dftEGABnxbk7YO
HBapPI7yxCxelv9sAM6pp54q4Jw3CXDOWQI4bJDno+1FEw888MAwyQbds9Uv
S+GzlSQCphwWgEbiz0pWsm+h8gZumvdaOeri1q9f34loAUKoR+69ckF4skc6
EORxR4tIvmIbh+kCNZourJj7VLUDnvgu1BqB6oINoO5Z2lc7ewlQAh/exMoX
nGeiLX7TTTcZDXpqx3bAzoBAMopFhiFbV9SadL9Xz2Rrb9Euq1qKp8Q4EDTo
9vD28JTgGAgaMnuJcI6DpPAPGS9W7lsCkmdP4qidtQRM5aRFmLKrnpXjRRg5
+wq7qVhD8Sko6q1vfavMjB12+1wpTowmM1+H2w4PWxShaduyJyBrgQxxickS
QSYzADGq76qEYAzIzpmEo3OrlJU4dEAmpQhY5sPzWZsrsk2+fSkmxcCQiCru
qJXfHOWLhnKl3YO1PQWYD/XvgTmWAcULHNwnajHSNhkSdR9A6Is/3sBmZh3/
XPvoRz86vOiiiwSwzJOTQWy22C8KgL/uda9rCzq60a5DfMeq/VCU0fn9VAdk
tM1PPvnkGL9stgQcADTHQeQgjx2VaD1flbZeUeCkb0C0QLYloJkSuXDjCX8j
89SBYOLtgcWAZRegNzFNQQLMo4DnRn9tdFqBp+uSs/xjiNBtlhJnTPAScchi
hM9iKSWwiYDgyd1Ks2mllDtkwkrg2wgSgEgg/Nhjj2UJZtefOQlIvIUUurK1
4/cJPGlfcz18OvLWh517tUxZVtr5tsAWctq3OvUAb4lxXsQTCSgDnS09omyL
GKdLEAiIqZjJ7Qd/8rAj4MFfFObun3WYzUNeDsVslWOQkozasmULkSIKcM+Y
BJDeGouPYcCDO0QUaZ9zYSmSFDFfBfKjfeaMY3es9w3KynCLwfYNOL/+9a8n
kPDEmeIGsYVuPnK6JM/562BHLNcU0kvP3Byg6KzfoVkvflf1t0kVVA5/zfce
yTMSdPV1kMUjIykrzNwicKYYaStWrCBiYvHPiTp/vIWb2J4VpMAP8AU5ZP4G
+wIF4PO4f/GNuXbxxRdX/eavfvWrww9/+MPDCy64YLh7924Wp56c4ZFHHjk8
5phjEJe52jhdC96Ro3SBPJHFAw855BB7jorOQZXXNqi+stQ8gPK07k2+DAiU
Sx4FDWWbg2id8JlUWhSvEvpgkhUQeBWPRE1dkzRzYQlALkGVtIYVZZ42CXpy
45AV6/1KkSD8V7jhnnvuMSEs9MDsUuuKV8udBixf/vKXTTslVOf1r7E94XOe
dtpp5rGQ+NmwYYNhAReZUAJ7fvWrXz286qqrjCrYcwvClUU9qQwYELNfMrEf
/OAH7fvHH3+8vfqggw4Sr1KegSfEQ5RAUSmO+4mbAkTPO+88iz55ibVB+M1v
frNJjHSr0iAyk3KxU8sbXvpgv1FARushCjlWAenPh2fAGk2ulbFQ5qmTIDB3
yFvZkyW04Ckixr5Iq+qUZFaCGupY4/uMCEz0rX1GqTTv/wLNG2+8ESEMoG2v
sA/s+a1vfUtv8Wpy+yuHRLKb4PUGtk3oAG5MHGt0QSrv2WefVVRUgRj3uJQU
Dzaq/eIxitHgJnjYr4vRgCtPAf5Sm1JG7j4rRiKjxoMOYssoIefDE4BCegKN
K8tA1Mw3RSnKnbIJ6SFencBgfylwrFyWI2ily4Lf+73fM0jiJfPLfwMyOA16
hriO9HtZ7rvf/W6D9NTUlDnAIBJGd2urUYi556FtDPQZa1Ggz7nwlZCIkhZS
XJVbBUzkHhTaeiODIvXn5uagUHGJDC9unQ9vcu+djO8pk8A9T8qZKSFhgOMi
tEg2yQXseMG9Fz+cd1iGitjhXXfdZRsn7Q45ANPEJE0kPjHRsS4whTfwwPeQ
eAnt68NKlI88OABSwb7oTsmqsAxzS0DyAOfDta4OyTBXMUxCa7yMMnRDQS/7
3ve+N1xcXFSf68mTgD1P05khnVwCAr66RoXN0qeyzKAUJbVVaedpFrVBsEII
RSIA+ePp8OY0B7GMPf2efvrpGJDykhUQAdlKAysOFeEmh2sYLCv0kAfUy32I
RSVHRbyCL7pcwI2Vc2nnukytWrqVNB1qe/ckwD0xA7ejtR9//HFLqQi4bJPc
hF6JxlJ+J+Yv0n0CLkSFJEYyC8hoV2TJmX6PHIt3vetdFgHk3je+8Y3IkmKX
KTvt1ZOG1w0BgvKnBEHCy4Jq5B3w3yrJjDnvdiwKVpBum4kGRei7Nxlt3San
Cps6mA3KDtxSeirfk7fOhDfIREo0IhWiqlfXW4Ir66a4B2JFBlNbCV1jx58X
YE/nA/cAV2QzP7GGQnVYwDu9RiCV8ddGqLqGY2yaktcehYMERgSpDEzdhxZC
QhJZlXHq8odq6wy0AxWo78qQLW4t5CkfXGQbPEWVtBZNoUCqZ0blIELN5KUA
DQbl9ddfP/zRj350kX8s8wzIkmNE/6SnrwovxIyUQwIUN4RdC/WCRLToJBZq
5rw7Mh3I/tmf/dkI8fMOCT/VXitY5piVy3viJLIhD+uzRvIieGVnyEQbdccH
pV3Ds366NdT1Fjf4Va96VbHwFE9RKyO2xLEOWvjazSSz9MCzUul8HyILbY+l
MqJGqPHaOBmhGpMIdvYA8ba1Hvk+NXYI7J4ds98Ecuxp7Opdk4D9+Ax27reK
C2QSMjL32LSkAyxbB2GgZleV0MmnoJZEVXKYd4iK2LGqbijNAPDWT2qVqy22
SUlN+60qlOJhh/nOFUvbtm2bvTJpe1goVpgJWaV4oRZnyClFJUmFp1ETuuvF
LlauRTNQ0ao5X214h5Q90cNl4GlQoo3YY4n2aiiKaeF+e1bxqmYtNuW+9/CO
O+5Q79o630YsfGMzqg0InViOxQWTDaAGedR4rUbo9/MWyZzPUq2WLHLPQqtG
RykzhCPhQ/R00jurwz6VXRU6Y1hzLtyngFzfCIImYwRNLDaO7UAvq2zfkUPX
QEU/XiZh4dITJsHpcZn3+IKBgzSXnL6Z3qJb2mr7GdDJKoERVrHlwSgaQ3Z8
2tAaJ2IFJeCxWHzHEtJ+ROUI4W772MrSsAAoYrUZxAFVq/fEA/yKXbAIPG1y
0onkhEh4QYpeTkSMrMaVKKinum4RAYImIUq3RhwtVq5FTdiNY8xFGrJlJLBS
Tm0BqeMnweWxGZd8weqw+YV+o/oalRMzMdljSEAPKZXP3qF//K5kVynbA1fW
mowJn4AIyIV1b/f7PbZnMbEp62OYNvMY5LE8hZPuvvvu4cLCAuHJUlMa7bH1
4f19sRjFp9AUmorYZmRNgX+xcm0cy4VX24/3gNqUnGWgqRWjH/nIR4hcCENR
M2gdkIWymNGOVglcuh7LIIHWEUccUe2HPsaZFNfLK23kyvLdQ5wmUKLg/R3v
eIftEmQK+VEeCCHRjKsJQOkzbRoBOI5pIjKjDyOhWMPkVFhfeod1BR43CUaO
yRgpQhDKDIqtFuh/xGcKtJ5N9nqRSPTXqF9e9RUqhbvllltKkOJ4353yj/wC
B7UHoR3TuxXCwyQ87LDDLHPqqr1TJ6HYqlBSM/GiKBNK2Jqc9XEMUtNJowH1
+Y6JwY/LMnnpxy4DI5YaVzFLAk8tPhaX4s19nUIkrjm4YtuiCkp5jOqM+OHR
PMIbW/sxxBhm3b59uy3sda97nVhDuR5IfpysYlF79+41LyLGx/sBqBpr1Dwm
+ZgRh8E2KO9wYUVErxlBRB7Y9OLH/tcGNx2ddRMObyfAFGWDykUiwcbyL/GZ
ioeQIaqYVJtjHPlyjuMqxulLTeJMEapayne/+90i4qL3KjzGAi/BGBySlMnu
QUsDfVFYs/Giu9WP3MbvRttSeHTP1nrVjunjcVvOazQv4vyBGgqPyiikepri
U9PdmHm4n3F6kuIpsVpPhflRyXGtLSGYUc9K6csEVucHFMobL0WY2QPctGmT
RYPTa2q1KArOBwzw3zGFrOCMpIt82YiEms8VEVNLeei7scwqDp9ICLQZdUsg
cPlnIUwvjbWSO6Ejl8QvSiqOjOlTnYzCOGtFgYpW7LaY8TLEiwJmVFxU6ium
zZygxIYnCFvR4FGg+X4fLURtcFyRoj1a+aiBNihyz7uZxFo1MRzVXFR9kHZ8
jUfdbKLC0X1sLT2g8YUf8WCYNLW3MzMzyQPDH36MawmWGAWWwlKqO+SaCgsT
ne4MgJD/usNvjdHXhHGhi8D4zp07O+iKIipmQtV6lR5h4J1qax1rgM5fYhJN
slTboH7dDh81M7puQfTK0nfxfogm7ShQ7DPWizyyoSYej8y672nl43bt2sUe
ZJcLQW0FwLTlK6FUyGpTuM/7hZrpXoSq9bZyQ/XNN99sINdcpPS9Hf4YVRzx
AGET5+rwww83bNYqiUQ3sZEu3bsqYzM9SZhTYqrJdem1GFQtpijM1eKRHouy
gPhRS8rDX8OxEDUZeURGXUm40a2Y9lVDXcwnaBhO2uNG37RalWRuKBLF1xMr
CqEKVu1rZwMV+dRGi9sCWBqsVKunUEnCmBruJS3bcZeD4W/8xm+UFp60wFrN
09ou7G0d2nPN15IzzR5iBtrx2+Yap1Vw2EF7VKvT7X1k4azj+sgXogZrR1jM
V1Ccxeig1HpgtO3evVsxhgcffLCsLbPGbAnfixU8VZZl3mKZ/aRfzeCCqe/3
ptqSK5ku4yTa3Mf8yLxMVfJ6MiBXD7aGKmraY+9loAHxN8JatHPUKp+8UDex
lbYa3QdZQTLb4lPo8sFbhSqE1qiqhVYWTzYKazxGrZtc4LEUWpd15sbc0hgt
HgVQSNCRmlKjVpsYz0HL6667LmKzDHGREw6glVjh/9nW4Q6sOF8jTBSL/few
IfnKhE6NfoGuMFJ5IvZyTMvJR//Wt77Fm8SRhNH8p4njPbulhW2hJX/JIAsj
fnnkfFgca3ZGVRSJbaOEifVYw/hQSh7/wmoVj6j7iS/ohJCa4tzRsqaFLUHk
1VdfHRPD0BxsmPYjXMoJjN0lKvABLBr9ICNUdqr6nDRToT9GzyeGRKdcmIjd
mGmBBcqo6tUBnl6MRrOz8MxbXv/611sqLzFZlLziJwmKmuhU1/uwaNZBia71
8MzeKcAk0Zgui8PVPxn9HDcpLak/guRaVGZHj+UoGivjdAel2MatwJUOYSHQ
4yK2i7RKee6PeNukPPcYEYjQP9ohst+nS6oxP7rqqqKQ5SsmBuExfYMRvXLl
yk52XNVxa5EM7a0yRYWeUY8jo9E7DjtJUrePCspi8CPgBuLwnvniarklYDMz
d06Cm+0tF1ldC1xUOgUzzaKxvC2v0x8uuYVLqBzz0rPeZkvuQ310ntJfH3YO
MBH+giQAp+CjhVAX6PvagZURwCvDCvvWSAx5RQtUiIimiAO8gzB9N3KDDy9e
FsT73CCoQqPvf//7LTwSBwEoji/6572KEN/vcw5Od0hrj9HGSNc2hMfRfcdf
kbwp4P7yl7/cMQgkZmQ4RJCKtmvRp1iLEV00GRgxsiwwxyin2HcQromwd0wC
5sMr6iHhWeohVOHExhwFmNoAdtcfTss8xxGgeUKa97m/jFvshm4EYTInKsRc
EV6nnQrC0R0SIUfzey58V9jR8lmPMjYRmoK6vktOQPf1xDpzo5cF4Rtk0fpA
hdioIiOj30JHHFkwEFOhDl/q1372s5914+HmRwpCJIhl0vSfHCEZI9krw30K
0wgatQKWpRJJ/UhudEqDEMYKMu9k++SQtFNFLCb5jne8oywk6ql4zQcNlHJ2
Nqb2I34TipuL/P5g9FQzbzEJiKkRpXwMX6+pXBNga2QWXbeYkxTA4vESqm6K
voUQFTNlTW7xnwywh/U8dCqZE1ZqvU+CrexlBI2qX6DwcA6EBj6oOuj+fGSG
uTwnOE/JevH+pWgaKOEm24/aROxoftLn0RIg6hoBH4OR/ah1VFS1JpYIUF2r
1Z9EaS7AJyApOJaJtV7HeVigY1yW1uOv97mrvSW2ZfzoRz8qGTKHcxOzZ/t8
eFISAvE4DkgICPgpK6VnXb1ifCWh9rAASGFZuImNCxLaVGepTU078XaBDmJc
9tlffevQ6/HmwquFw3EpgZrTHI2cmGZWCGxbQcUYpsiO9HQJDV922WXVopPY
CSqXWFiS+0QRgrC0zslS/dUKTWhMGxKHriPZfqClFFesKmX+soo1kq7JpYrl
IA51CcBCin6GySudwco+UahUYUNwxI15ZnLFYqRO4LdbOy3Kqp1tAhJZhAz+
xfKNpdv5ukpGMo6pZjQ7DiWqDiTPHHVlaOAtt9zS6SHsJ7e5Royg1XazBVae
kVG5+Gonvv1hUr97fmXA3i/a4yC86sr+Wutf5W3hHJNi6PubJC6lqmHXcda7
4M48UGGqptLjtVjY4D5lUwsu1rRRzO5IUOpa1GQxGdl40dxE2NvamqT/gdJo
PmLceG/N+0sP/3SxPfEuYgG5vAFNQt6fhwbZ9XD0iSJQqlDRrw9BE/uolXIY
JFpUA4I0PfN8PcnogpFo6K+sXBNGtITIE7Xq05qaqsU2ooqLldPyxZaDkd+n
VUuwKV0EtakNM6V+CqnW7aYdlLp3LyRXJE/KRiPpUDoWRzL6yy3L9gG6T51k
akWKvunqsE91ZcT4D8H7iIfYatDKNX1j9ACvruOyGJ4s6Ndqiecqb9Pzoim8
bRKMHJqDhFT8/CcatoQVTDS9KHpDcT5EbFTE9IhNzl6H0wmLeo1wM+VB6Bgu
O95RyiYVok+bUOFu3L+wMgLtdI1aLIK4MRMKlSi6pGtRDsXoRR8/tehFrbAn
4nGcBuK9sqiXgZ8BFSQlHp5oO+rFbvHYoBOpe77bGtufLKN2E96oKkRXC3bH
SQHbwoyXCnTanVRmKNTwnre//e0d8BJbwhyJ12qjJ6JAkgrjbzWvxdI+gbyW
xpyvfHcm3Jf2QoppWWgoLZbkaNMChYbRssq2L579pD3q1ff7GKE2uztT7JfG
k8SYVX6eQUn5u8u+Plx2xwbFGEeE4VEi8gRkakQpBIr0H4EXpwTiADHCJ/23
BGJtFEitJoqFy6lc2rfJkSCfM0sHz9bJwT9tgSW20i8EYYx5fG9taIfMoPvL
rL/ZUjXoYwKl5s/0pSIR+Aq/iYSUs1U9AAsMqUMInN7kKPbwZ8QIIvAojwT7
WACdHhmVkSbPRoUNrCPsowFgMDDFIzUJNHyOD5bsRBDfkq+VWttdu3Z1IF4T
drL+Yw8WFAA5x0yaxsWGZvzYRyyZ7xOo7a/tfk2dithiqoMI/gKPXhne9PWv
f93q1BNLCCN/8Ad/YN5/m4jqknhMBSml3CtP0kIlcIERNR4++EPCFRKRyR67
w/tFh9FBja2tXklAmsACAYcuA292Gt309PTwi1/8YlE+crhJH8eKR2mFfu8c
xlKMdPpg12azb0ldWvxeeeWVJYTgh+FotpeiZ+3omVyagmB2QS+cxR6kUg2R
hR3FcBTCJ/YfdRnFPtGIjTwRk3FqCk9SsxYrqZX01kp1xVw6tqXJdWcTIWlz
65jYxBiXzrFlQOmQtKwYoeuX+qlhY397dGJxOL1pXHW08cwsrwQsfXTq1OL3
zDPPzKtdUDmolQMqLKDaFm+ibDS5J9Z1x4CwD9jtJC94Vju7s+vxC6VRxcQM
mKIAQnPkqFiH1njGd1yAuVZrOGouDOweanv8hLxl4LgVoOeff36nA1gIdrXZ
xAxwt1O8nazsUa8Yxu0Kw9yLpzoVdW7p9K99+TCPQjw6gje2q8QxWWnbU352
rjwzFJFGOIXeCiih33fHXzELQPkCoYVYMCAgpK/r1gj/mKPznyp/xvMeG6+Q
EjdAM7ROc9hoGXLRZeXYz0xJRysLZwrZeKWFCeIty8B/aR964oknCo6JQDMx
LZcIju5HeA8nhbGIWCOiMFFxe+fKABOVJ6kCDZzlyEM2eGT7hTF7CvjKLWJC
RvpqPOSiHwbnGtVZbY605GZDF3RXtuo+UnOK7sRZFP301VlnnWUFEu19g5Kw
5zftIgZzZBXJAgecDMiiYz4tIc7k0HhBxZPqKDWMOiL/j4MPPtga7IfD1p2T
qx65KsYFp8MrNZqrnyB/xOehtNp2oWhWyWtlNrA8vWnSTaLufElPTBtw2ZYK
f1mTRiamNUs+R9kpfH32s5+1ueQRXxIe8Vqk15he7XdL1zzoj33sYyPug0QB
nnG/GMrpRSpXOWy3EoRXsTTfSh/Bec2mSQL0m/K1C905Z5pKlS1j2EvFuGph
YptIOKoLEkbcCGcJXeNWHdeQe5zy4mkZDf+MdR1gw71C4ZNVyY5Jb4t8qmhA
5FPIlukl0cXWEKbIu319W+uo85hi59pjjz1mXme8pmH8cYIV/K2W//1tm6dQ
384MHBRvMsEFr28iket4LE76o48+2vH+VCMk3EazXyI3JKXAkZZI4akik4uO
I25VUMQnRUO9xzmtgEKNYG+8wkj4U82qu4HCXy3dmMwxmxsX8SIqjzwVwyY1
nAovtRwxuIIYo5vJ7iTLY5TLg1Cd6LhsMgUHZXp7xN46PDcvA4P/K5UxEG30
Jkc4cSq2GsZ5HzFuqShABtNcJ5zC0/b7ucRI8ON9Ezo2GvEYhuwodwLrSqMJ
czFmK+j7CQCdazHCLe+G55G6YRZf+u+I0L6fX4vFsBSKGGJSXZU2w+Gw47X7
tOZO6kVKN450BaluTFkP4kTIOyRfoxjVQJbc4Sr7xSCcQgahoHUkYKSCFZ6Z
0BRHG8SYJMR7qn9FiWtQkIhQ+m6fnyvEX/JHajyHqpavUBsjKsxJ0PjKhOSY
nBakR4cz5OX4NMnyGg1Fit+FaPodp5pA0AJqJnIIUKEsYFmYKzNkQbmwFP0m
XUPe91sE4n06hzf6OUoSyC5XF7YH+s/yx8ScQG2yQK38VnAnq6SgfuQi3Osf
//jHS4V2ajOPa8MKhDZ2jraL3iVL7E9NY4f9PAFkoJiQ5nAEy1cBENIxm5aB
OfMyGFj585//vPBSLB0U5liP+EuYG03vDCwGTA+S86csauktlpvAcEUAsqo7
anwlCAM5ak3itRghjeLL7Yyq5BznA0JzSN1HwgThWt6T2c8iNInI6KsIO8F+
lf6jvGk52Pk/cUCkI2sTjHXtfj9OuHUduu6EsKP8MetJ1BQTgjolWfEAlfwo
rakRs6Q+vV+tsel56V8dCCbf0musFKOFbhVQU1XbPj9GKWZGRwtBuvJfAQCe
h6OJZ56eI2Qx2+zEE0/sEITna1qC6JR/1Cp8XNy0KB8pGKn1+veTz7JCIarG
G2UmwvzBPV14xx13FCxHWPTKbeHDptZnP1tZZGRKHRKdFiob81d+dinBu+So
51DfTGzbVgmQP31l5yAWCEVn6MpBec973qMoextZbKfMEDcREUTyrnUQSxbH
4H0ggs997nM2oasgvOkW744b2hOrgXSfZpUVcmgmTCCGhsoZYy4Yx/WaKdjl
kENRsPjmg8oWdJbu8z5OQZBpz0XuhoGXJovpMkqxPfdxodM9Fc9ypQlWB9Ro
xj5EQIuU1uAHpsb2Acn8yOX9a6MjFbJ5puatgHRcUmoQ4sQU5gkqCVQ7D2Vc
mIFXMHDyQEiP361NjZxxuPI9qtkwD4GkM63FBA9ZBhl879JLLy0Or8ggGjRy
RgEI+tLFkCgghm2k2GsUoCPL2nDAbJl60eu5igM0xWMx1Qzv3Z9n3+jsIS7x
hjb63LaoRAKI7FgbTRRbXhW8FfZRnN3EXFdJ107riNXjbpiX+4gGXnPNNQek
iNCFVy3xEEXE5lJ1W8jhXQ5F/EdSdaKI2kzB/mA6mHqqcl9tflisZeF6nFEZ
u1r8WExvucvBYBDnjQFyoqAg1HbEcS3IGwO6uuYjDjq4I8Araq4d31ObwyKc
gHMOu0AQ6z5qC5gMFXF8oEDW0t0FcyWwovl97hfbiTgT4TgPnhj809/6rd8q
xLK/nbkQYadrca9Cc4w6LhkTadqTLZtc7agaE23Nu2pMHh/jX1FHYCeh0J2Q
Ew9b0qleMZyo4w9j6KmP6ZEpSaZco3NQk8Ie6O8Y+DQXbdmypcr/4/AbZZFm
6+rIJv0kXHM+QR219tgNdsFq5v4vHfXgSG3i6QL91rUo4nVfdDp13+iBJ6P1
dszBjs39stvTs3b5Y9QCDU/rZJwoF/qeVex44XUcdhHRV8vQ1IYr14Sn7ODo
lZEBo1Y/Im1SREbwCpF+olJBZHoOtRMbJ0kBOI+Wuc1kKEJ7MVvvj++OMiWW
sYiXa0PQ5MARTiZT0EvoyjRDfez2a7KzMAE1SKJmU3EfQ1WBasJoLSwcT+ZT
7rNmU4kwIuBjjlQBDC0bjdqPVL4QRKpiXmcM8eOpfOofD55c2E7/TwTksSVj
UXks+I7BHLV7CTv3+4C/R/IsCPlZOpDNu71ODTj3g3eL9yNujRJxNALYNYTL
kPWuoIgOrYBXA/I4pDnHh2t5N7fddpt5Wek5y8VbZPJZ/0SOqH68U4ZwSbMc
5P17VDrp1v4e+p5eHOMnKyfWb0syxBSpfNkE+jPCoxXEqBVI1iyQyDfSUDVM
14rBloZ1K+c17/hX5fDwgYqHFduoGbA1lM1XrkXjxlnXflxOW33yclD2nwk+
nnvuuR0aiYEOLWw0xNZth5CrjZsNCTQ5Y90ZGwCd8Z1wXFIZLaXRw/wmeMez
8ATOWgdlrTEs1uP3SaHWDHzJJZcMf/u3f7uDh5pbGiIqnU47pYNLjuOFoVZE
H67ZT9ICVAVOhNVs4UyXqvN3vvOdYxkRau9nyUc90rbQGZNBDRVxDJqmiCf/
Qs2GXj/mI4mB2WIpvtXIJp0l78RgrwnxKdlHURpzG9nZn/3sZx0PlGQ7vBzb
U/vIj/aZJDnPI1ri9D4O/7IxqIdUoa86OCOiXwzyQ5bXfhLQiVYtB/mlifdr
X/talaWjs+yTcDqlZf06VwhH0tqmzsUhVsCUksBccDZbpo0zIwUB5YdAzzk0
1EHIO1TQiJnD2jQOSPGLgP44eoAjRsgzt6DMNKjMUPpKrIMQhJcugc8RbY3B
DTXDNSKQLAcYsbK7X8rINBrp2b8Nwkhwpa5tOYTxWWJqWnutUzbWhKscpc3Y
x9YVsIzdFEvY1G7HrsG6VxM3sRNSBYJq6RYZeMmbMA+QL7vsMqsj67Whg+Xf
/d3f7YwQd13TKTvs6+yYlRcudehYvK+Gc9mf8b6HH37YuuTjNQ5soForXquV
VsWm2BodyC4LldD243u1qbQbl4H4HwJH5eVqMwdkg8EvAIm+wFqoIkakFHaO
A6NiRIow03a/n1ARPg5/qWQcwcG4bTeKBGtuk6cfK8L7OIkJ3hg3Vv4+umba
eg3HNVEhPDF2rc/Dn/jEJ2zof3tf3grXvBBk6fD0IIqPdkxu92wCflyEW4nj
cjD973BOfUZCB6tyeOUqxSlmafmDJW9th2LE8KOORwMzCkrt9EdjAbIM2vl+
8IMfxEN8FN5KQI28Rag82po1Pzfqbl2j6ekb3/jGCG7H4VvfZTmdPGO6hnzU
fbqGbUBkMiJR0S3PCI3Dt6oo3JVfCt9eHGsnUy8H39aFgBiLCIteaKxcRzxh
mh84U921u+MplDpQJD1fQUhMZ0wgf0S/NwAZMW5qgiOhc63msMXwcM23HpdQ
itf0Dg3wjNcgKBAeMai6ZS/5i9N1kVXUjobydOWD21adUWR7UtoKtJaDbPPV
mOnTIrY+AFba9/4wNT1GoWMTc7fOblBq6Hy8ptp7WTPH1nq4OErNvkUTo8qx
aEPlKzEe3BkNka5xPA6ZuheC5Bgj9sqBRC9R13OAYHwKK21yWrxTuizeDmXq
ChcQzatVnSiQmDZug6EK2g6E2/X5Wik4SGvsNB2LkXUtysE4xq+fWR5tbO42
EYAhn9F5UvgK7YbR3eIr/VkQB5pDXFPHsZHriiuuMNMpPXu5OK5FuThguevV
TVvDGQdexWs+y6HzDgWW2kOd22aIWOs/Ogx7Wq7ZGFTbvhzBpUh97969BUlR
9tUqLmN9UX+GAwzeTX/OlHpgaRxssJMD6NQwWItX1hpsBLpaG3dtSgjGL0Iq
Bq1Hg5DZXSNYBlMm1NVi2XokGMIOi9eoMKatMF6rtRopHhfvizPzalUYU+13
qV9vefRAJ0iu73nf8TgG8KeNxXhnP6NTw6mCs0SphFNFx7yDy/5S963Os94f
xgXU2AbFRT9TBFitTLk2j4p6IkU9xrGwWh0IEIyzAWj1ffTRRzvXyKzTAR+v
ca565x1T7QzObgnuONS6jl62jP7ghz70IdsOaZ6YJUJa9OdoqJCupimFWh3i
gGbkF9TGo4C97LnJA8JmStzUdZOhWGjfH4aoj2uPpYQF6bg/DM+plVnW2jN1
aNWB0C4zP9ZH196B7635muPiITXzDaT2RRe4UKJznOT28m87+W05BPA4J+95
jKiJjSeqck8ACwNdRqpdYE0n0g7slcNQM4af5FaCY55TmHODjo/gXlao4R9O
DvYAhU8jSdQsay3hiSeeKLuqlVG1ZZjRnqYf6ECEoLrYeF+NKIGh9Ea89ld/
9VfIgaVNvCb3JPbfGzPe4wjBfRQbw70cQihzxVDSIoRY9xfmhtSKXJXhj+tT
I0zbbZ9PE43nL3qcPIpSndOZjz4YlBGMPuFUBV7qLY9GeQ0T2GVf/epXOyur
Qb0mxWsGW40qoigcNzsJzBKVba9ltwsflsaZcjp8LbJff2Rt3E+NMNzcZ87J
sgijdA3n1eb7gAl1+Yj3mSUX1/b/u/XQH0e0L/SZKuJ8v8//A+PxkM623TsX
EHGPRk0/++yzTayPEHpiWxPPAu2hSD3ylMBJ44Z6AGoT/8YFvmtCnanvGHfY
C9FNpNI8HpUX7VGtheiGArKCqHvaks21mGzNxJ2v3BdnsgDtP//zP4+FJm71
WQHhcgjG5n3IRo0BGTFcTYzIfgCsynpoME2M2kn4K2pHyEPgcG/IS1Pm7Fl8
rmFaOmUlnqYAJTIJCvshgVNgiinyWkFedLb67VWRqsZRhirYY+8OFTP9OS01
6mPJu3fvbq9NAbWmO/4+xk76DUG1h44Wag7KSHwP8Io23GSjiHxZtMHhZQUQ
03nhieFrjmKMiOIAokRECaLY1q3Pg3pBh8aM+gCQeISVMn7KkcnQdXu+LbKP
0ZT+OMjRWS51Z0S9kPEaDK1KoHHqpKaeqCLq141SnIKAiddqOqLWfDvaY9Jm
nvJpu/ma592tDOPFobrHV7WmA2FGpOjToeNpcho5q9ZnwSqcWAstHBWWrz4A
bV1zUAh1jCu8Hxll1dR7v2roV1t8vIZvqsj2OMkQVX8M0ENOODuJ7HUrl9xc
HCv3a9ZEdI2jjPX0VRObfxo/rngiCliXrzH58Tn2S/dtfFi/GLVWnFNL24zq
3KwPNS44Lf54vzX2YEeVzSqX4ubaaNLaxP1xaOeefiEpFk2/96OmJGpjgRiy
zJqZeRbNB/RV/G6sgas9L0YMxYBxmJNy6EITGa907WtJmk6G8zUtzp92i69R
n1cIU4rbixEwSuu1Qsi6vaW+3XacQc4KaVSJx6jKceOqx1N9DoaEghOxfi8a
VaOj7MYZ3qPXsg3M8Dc/vFQPJ3LfFwa1CEXNLRl1cwYWvAIf6Inn22PVMOr6
hFEjvlpT+OgYxRnz0mVk+MA2p4RpRliae8Gda/tEc1ghk8mOCl76qKgu4a1u
Ce8XHvtuBv4vG1DJTUJ4zVOJ1UT9hEMc3Rij/aDJm5lim3D3vMVWVZA8mXJf
1ut47TdhNl/OM9JVL6T+bY1q2d8OpKqFP0Cw/3SyLJJMsQPLuX8suUoDIGHS
rvSaePCGrsUJCeNIuDZ9kF5rJap0XyyDGkf+NRNntNJ/oDN+9Vk+H8ASzHaW
jOixQ6YrMjk18QTBTGIHOB15yY/HEG3xrbOczHEv7HoZnXGkSCc/FYZq5r1r
1HvMeQAnZOMKRzCopW5FBj1v4altd3QunHaiLdTId6DTOA9PweBay7LIKxoi
MQvf5MrSqmclMpRS8qCrUA9wNLm3Rl6xvqav11nK9773PRsZI76F6XDPo+lB
ykfjtGviseYdLIzZCoOgCQXyk8A0l/FcEm2FHiIZ5kMqewfmNfl4w3KAZTiS
NhPUJAdfjr+ndtqeE+v+cKyU9+lPW02k/xTbIZb4j5vJCrn0HepRN22+1LXw
fj5jhB6S3Vu/VYoNOj760Y+WDA2+aa3de2mq6yrWaB65nz82FqBCwfaaRX2s
cZQKjEDFUbHWrPaYVGQrnlSMxE0rffw6vRN0qsdrsR5unCtYUwMQu6rx03Pm
M74tvyC68CM2m6euXZU+O655QDQWCXnOheOTkYpblb5GTzrgOb3j7zG6NQnq
Anw+CJDGWc5ClqLMGMropw9qDdDqrfGQTcwHKKg0XyHY+/NJJ/ZOz21qWrnm
P+FtK+nhItTuqDUCjCt1lL3PUmItrJ4XB7ViNWClxGhA179pB0FjWSbir2na
mhcbC5glwcNh3W44deDN3/1YSS1CNZLC6Xk52jVZTbohs2Q2yBbDdCnKHQSi
jeerN05h6/TNSQ4CH3PPGAn7TBhQ5BJ2TtnE8gNYAX88FmR0YOeMGWbxVNoY
SX3ep2Zn4zPf3ydaqGiroxLtyjv8rKk4A5fbOTiwPuqbknFUdkJaNLS7FJmf
TwoEOZf2FbfVD7WpUPG6664rJFALl9Xm6Sp2js8SO0m1nJgXIFQHiGszt8bZ
ulGDSJZydgrt/vzYWfdGkTarYRxFjsjS2aj43RjY8OsUoHWyvDdU1rqVOm+1
DPFH8zbcpo+9eWoPjfMpRekJxboV06xrQbaTuZwgFUyUs95Gd3Ik32f589/9
A0AiuWmeILcm8aGEoi49Es6jrM1Ae/zxx/WWTlqGSDX2UGiaqpUI+Fc7j9Tp
fe21QQlXIRjTZ+MeWStcGklhWO1gFg+qlZYZV+r77P2TkOJApGi2o9GiD5D4
27FBPby0LxzFp7CDDQdzO7RMrQmHGDSf+cw7zIaeM6aZbo594x8WnEq7S7P4
8T1SlQAQodeOchyU2cauyI4MlN6POMpeeCScz+cxn0CQ7ZCxR8KxWOBUNXux
mKlPOpw3oQqWSGI6oKgW7Y3Cqk/do6WQLSl6DWwMgDrpdUpl+w3Y8ZrUDX4+
/r5+coTOEEQcqRiaOtt9OHwg0WL+mW2MEFdd+9Soy+Seu0u5Q3quee/g+L7n
Xj9XvkOI2bxc2QyfurZZ5etJC+EqcrIQKOETTJP77rsvT6rJbypm8Jbdw7vu
uqv5znc+BG2KNPckUSyEyECNtexRgonEg7SVuISOjvFrMRIePVcf09WJD/Xp
UoXica4ONN2fUVNzNHDFaHiKhKBJp/G+mhfNmvvybKnaB9ciRQ/IX2KNwWod
9dhy9T/b4bCM0vSwolm7arHZUbyUjBAE5umnn87T/+22bdsodDf9Pe0U9IBo
87gHnFSMXOeqlHpYzbnvhDjHfdalx5X276BdQJbYU3Z5MSbhOqaJKJ6fxU1H
LO34dEcVqPcCwMvPVmG8aLMXIV0THgPAKSKd9fwSq5GOigcyKvgfDTfR3Jqw
VPkRuqaCokgjTSW/ypSIfgWuj7fr3FfL8LCOfomRpnhGGgZEHUe7dqhV7D7z
GEXHoHEVxnWJ1KmpqWbvtUK2aUz7IQvY+CyggRNFutpcu6oIKcnSsZq9ltwR
kfWEXo3IYhgjEtlZb3io1p8Zhw52y8G7Z4+EMkSVghWimTLZNiga0+vHVGIK
2UO/3gXYGWAXxnuMje1Ep0UjiTwc2CHA2vNq1ec4Ox/4wAc674CoOiXgnfrE
pURsPxF4yy23jBQCiUvjyWwAnDYD0lBphX2nvdMatGgEftBBBzXP/y8fbfb0
RKMPHoPwanR33APDF0x3q+zfBf+iUV1z7VP2GQc9FqJDpvjUhY7g/M0/+YWw
4B6E/9VCvJ9jVqCXvGFUg1582Om/QsJRdiPOjqENxdyf97O5dTAqDZX8f0zh
RIZQ2ZTGXkfqis+fq+yhVoQcC5j7Yot3YjjvK2eU1OsR6LXtq3KC5H1z0lVx
eEd7jJITVEzxSnPPO5HR90ilD389t7eQGe6pMUaTC45aImstwhdPZHOd57ka
V35Grqu5KbvshtUsKyYK+2qz1p0WbWt5w/t8RhpEURKKs2WkuI4s5uO0eQW7
GceI2cJHoCsWwdaOb43nPtRSNiKx0Sh0vfYB8iIEEDXeaN3JoJSRuzdSC1jF
oHg/xYL7rXb2WFdb20rjHSr9kojWgVq0qDkd2hn3wcK65L06lORvTjrppMGI
vjO5s2ISclrdocP8s2D/TqffC6Svi+aDbvrpvtpkmlqMT6pKZgJ2/4LjLs6k
53t79+4tEzg1V5V36wS8JgfGIpPWzuEQuUbMRUKKA/sUvtXzYhJN3jTERR/Q
unXrWj1UV5paZWvtd2l9HG1ikO7cubNDSKGBtUNI/YG9I/ksi6S4CREkVcRz
lj/2lOUQTZRB5WFnPti4V9jEKio/frWpNbqLaKItI4EDZrzXAvAtOC0AxXDa
rb2P0e/+JLxQgBjHH8b4Z2xC74fta/QRY7ZLV912hzKHpuRaORCr72dyfhUO
uIxRGUyf/nff9ra3da75QdojW+l7pgD+Zz/7WXjvrAkZT9ENh62wWRROV13b
PLUcAlmjSEXr5zVbrn1E6XGni+ZDV/hntz3ZCbeKdRJyl3brKnM9p9xRi85R
PPE6xMF0xOI999xToBYLFBQFHncyRY1QYs6nVpAfE3FskaB9jfCimunHEWrV
kcx70ICP6AZw3EKs3601kkbJUqtI0POQUt///vftL49cluC+/9jx2Yq2xijD
ymWRTTDIm/kzG+em1mZ+rjlvs9tbe58T5QA6HRuUQLT08Rq1AyEHEXNAqBak
2lH5eq3SVsCuifsa0dSSgrWMEETjBFEQhQkqdo6iQAitaTNd++Uvf2n2SjTH
atV2tcCCWuTitRgci/FnyjO9u2xadBOcbX6ecoVSiQPUSccoZ63CT0HOyLKI
HtZikTNDUYuYnIhnEirRxe5XfozawV0ejEVAIZR0hN+6v3IaQW0ibK1WO5pW
opaRBHvngAZm9XukujyFfjI6fPs4pdQn3lcLbkZTZFwmsXatJtBGOwOzzKci
hAaBBNTivgTZklymljw6ntRioYYD1njHuGPT3KE496DZt+8jzZYsT3CUarX+
taHTg8qe4jVVY8b0oseDmqMrvBUbSxSnbMc911IjoomaI1Q7lYekX/9kHRwz
DdgZV4tTUzsUj/elQG0IVO3stJoqGi1m705KSuo6zHVuNoix3UCZGiER84Qm
Uj4ikRg1POHK20Uit994XnNEFiI4RdEuUTNAPAqga8Z2DxiMvpT6gvq9hqiW
Y/0aAFaorT8jsgRmOiQSTdNVvSdHEql1DLFShEUUAjAnx39HcqiVMdSUDOWY
WA5RyXzpS1+yYTbxu7Xn1Q4kGS2H7prdyZ8SiVCWNxhMJ+wVadGSSEGzOT8T
kch6D/C1UuQwc5AB1eZ1i7JILPsRywtrMkRbqIWUY1BGE0OiPSJtclxAmcbe
Sb8hoxjJSeWy8vEdGolVfaKRWpNALcAc+0aiD6zRwzV2HqdkoK+m5ytzT38+
2IiS6QSda+PTRRlJwDnvrLADqcHUuRuKdin+b7EkXKIsgy7mjaZEa8Sbid2/
4rSNsj2E6pqAXGqqkOpGIvqlVk7wawhWPS/W/6lCJEG1ppGjVhLYagfH6b5a
ww+WQf+APUCOVRW3V3Ofak5xk/vcOvcxIRUrN5YH1Fovo8tSqxWN69NhOZkk
Fod33323YfTjbz2pnydvQ2PHPbBqEmpQjdNVO2dldjZHnHJK8/D1hTKaWkw/
RgK7h+TW2x+RIFjWkMJpgeGaXmSxhssoWIXzqKNjUkspzvS+qCMAYXIgxrZN
1JyJmlPEXBOhRPdhlvRnedbAVRt6UEsfAIKbb745bG9RpzTZnPU2ApqlQSsI
nloW2h966GXFxNx83o2lhsJq4X0ttQqoKNumw5q7J+dk0ocVKcjXHHYlX6Nj
WKvDjdGJml2gYAkwJaJAZUI5Pr0u9unkmMQMqGVqmCpAtWF7X3ai8BXRW+m/
a4WKulabIlDTLryme+rTok28bHySa3QoYHphPpkLy8G8UVH7s6fZsyf/PwWL
0b/sF7TDTeqKjX3MOi1GzBhrZBNmNWWGyz6fLKvrdCsRARjN24+3BN7r99pG
0Sw6ibQoOhkdQ9stmg50Qombhr/Fa17QXg13Rhrjvv5p5hxn5mNKBTcalLEs
sZWj8Owe8FFXDDVnBpLTfaITH+ZWql9jbnfVqvz/ycNYBp3YbHh7wrU7mmSO
8jMrOik/Tu+RRDQ9pjZ0UCSi0rwmhxY3+P6Qr/G8HYCuPAEUyYpivX1/kFGM
EEbfoVsm14W06Ga0b7sdwusUrkfGeFQ0K5lBEzPQUYyJRjQHHrdiv05IH5TT
4nFwE4PEHDG57Yj+mjipKZeadCMs6jXGnfB0WvlPrWGiFtlslkc++cCI3CBw
+5UnhGe0ZTUuXjqiBchQr2i2RKfmnRUqLZu+uc7xq0GFaHQ+9ulqHQ9OQS00
jqhEjcqRSg7kdcZeUTdEO/VMCnfqGgPAWFMEPlKNc9Ui4mr1d8EeLmSjGRL+
nqitlHmt1bToNeQCUS9R3dRUUKip7wyUSa/9pg2PqgYysyGyDOKwYtSijmv5
2RiWDSe0R7Ujgy1WyLmcgfPW+nOALk/WR/wAzfbMxDbgxXRPta7XzNHRg5Qz
9okTQLqrfCkwPphmSm16f4yV91P+JD50DpfuQyvCpUm/FMzU5rHp8I5+9rBj
WXdcz5qhq/6NhPsxB2BM2xy3u+66q0MbzHVqfELxck6TsTojSeXamXii+zgr
LX1eO4BHJbT3+9la7RGn7REEeLi6r+ajyFhFm4v0IBK6BOi0SfdrHH08En6f
zo7Knkq3q3/aDqfX9EttFQj2PZ9oxsS6NQX4Y7KrTz+8E4MgVqGprs4ZSkiF
Srm1ndS09JA9yI+TUwQg7wG5AUAuB9EPCVxxDEbtpSCfQ6HRQsJyNOVUSiOB
TgZVZ6uw35e85CWc6VbuixQiPcJ72QhdSGmT8TSwxit+0qPi6UEudjopUjl2
MS6BxUe3hzCFFSknblxAiRX2Qyy1rFjNowFi1CWiigQxHCFJk2iVBgtWr+Fc
CnUHCsuueayPv45lQ7LjtjPBVo5DTXLIld4fRo5Gx0E402EBWIqqkIg9+rXM
kpCogh3fZRyczGUku5e1pjuj6BOo9Q2GivCNN77xjR1mVC9MrbwwCuR+comN
YzDGa1HoC02qukdghEhY7RQaXk3lICHr9LlupZJeQ+ljD2DCMtMZ8A0Mcwca
UJzRO7dWikGl1RCSYnq1SEc8qUHnQAi1QEUNvcf7tVq3rdAISXnSMPFhRLzY
RXoaQMB+0TmrWVW1cUg1QRQ9sygR3/e+94G3MuNOISwX0rVQsvDVUxlxRbgM
3/ve9zoDeRYWFij+Xtb5wmZQ9avKIiL6Z4FGfmJ98lMUrG1CgX9ETn9aKt8V
SuRKhaNoGh1WDzqoO2Ty4s9//vNaMVzkNmLfseakFo8Y5cA8ZwXXDEEYBnqx
6j7yJY9jbFatZcj8KKNlqggSyHbZPctBk5W+qqehpuZqhloMdiuwLTRxXoIq
+oQSb63rLBgK1kRhoSmWH+mMNtYCN3lF1tJ1ztmTpY6WhFsoQq3xVI33CL03
uQeh47r0440EaFCnETqsvF/ogWLXmRfaNWH/xuOmy0HTnXK34mDqWsgmpktr
VTI6qZcQkBRIrTWsVspcO159ncNeZrHPea95sRn2M53RppryV7u/xlW6Rlth
fyIi4FB8XOCgbeILX/hC51rsKIr0QLTjW9/6Vml+4h7A5JEsa1VcDs5OUXAZ
G37cMePxmlgBXEgCnujXHvHDTSJ+kAUKHEXfQcSt50UmkKLCMoH1sW7G8ZWs
KkfWcvkKjUrZb8QV9/XPRML+wA7hr1iGLJLUOxi3r6IcWRWKpyZJ+x8Gg8Gm
SdCUm0anObB5JE9by59HCSiwYs3oIEIdRhKbg4SSGN/TtRiMiyOXRP9CExFu
vB8sRvEJ+6X+OZ5CD4+ogbSmzcbxU63bvKYFYtlKnFvSL0eJs5X6OEq///KC
Cy5YDo6Kdx5lRczyRkuvT/qwjcSkxF+tT6IWcYt2m3BUYyXKgxS4j7UVRNxw
7oI9Brf3Uwm1otEaK0WJPy6jiyrT/PEDRVoYi5WUdi01QRvOctDU0VK1tpLa
kQo6o0vDStzAF6Y02DUue9SV7tr947iJ8RO7du0KoG5dtZ6Ag0HlKM1XXvPr
YiiMiajDa4IVQchw0U2bNnWq/xCYTT4HYDmYKrrp/nD4R622crQ3ZKY0bUiJ
Q3kbHBmahxsTJukZCn/V6loiUY/ju+hkC5sUPn7sYx+zv2I1KbKih81aJ0IU
ITV+Wi7fsWRMjngttrhEE4h6U8Q6J8PFaZRgddu2bYxhazZPgtJN+dp+zU3L
UBgW5pOHLJ2KPpGXK9hSAU+eCw9HJ4OqgNvnr5VzXSidUGx6bQUYNRYYx6Xx
mvBK02z/OHbeLXtxHAJr7FjrbYMgXJJUj/jRNexM0VhNgAmpPE9HWMn/176x
bdL1jzMGczlILZMjAawOHFf6gQ0978cWTiGtFO1X4QnJtYSl2EzIhv0EzzjT
1er/odwY/arN7I2cEO1NtZisDNdEEPFgIAy3RICdQkVFqefzRkKpXY3vatfY
LDP128a4fJ8O/K5Js5oXpfiI9zrb74MPPijVyEKZwdLk802Xg8jLNYw8zn5R
LDBaK1HK6TAV8AmHKIzRHXRq4QWdfCKfrxZwWmoUvAi+NkVRuENKqdZZg+1i
yX9NNdfqqKRy5QR6yK0mM2rqcNyZTILmFVdc0RkstXHjRkUbl4Mx7jffAJm4
JmyFW9vcWteOXxO2Bwj9HPHe+V32OmFv61Ybv9bBQI3zRsuNurSr78Y4trDH
6WMaFBTHEkp0RnHqVsBYu5H1OeY6ATFRw6T8Fg/PxBKKJgBVBsmGtZlVW5YO
/edz7vJpJPIQJAdjmDNhKSZXVSeoeeLsSHaLICWs1QaiRgei5nzU0un92QMR
49EDiEqVNXFouB2WFuaS5/glxe0ueXUZ2YGg9yCQ1hbmU1aDzbXOqxqz6Rqd
peqeEsYcfnZayKaCoDGc5rh7gzIN7aHcbYkFxnH6b8EpZiYFJ4yXxssThLPn
K2NBqbjr44wA3fvf//4Op9XODY8cOU5OnnnmmaZLh0FOjlqeLWlSaZ4+jzEV
Qpif/OQnO0FzLbtWH1obXTiO2YgbdCO0mWqSRkFOEueq81sde9xvhzmT9JdM
FIlHk2DElbB6pVhrATKeD8c7j87J7EIjih4srijKakdDR5NAbqdXcUlkCo8A
hOL6T3/60x2JqeyFLAWVFXqNWYbnTJkUJBXHyjaOeYyqeFxcCPU1ziNhzuDT
yHlwRbKsvoPcPnQS3G3JZTN8QSlg23I0oCJ5C69RPGiRcbpcrVoz+iJ95ecs
1dlgGIrfSXPzvLaLOWOOrAxrSmuPp7WzJcpdEojjwQ9g4vHHHy+YGC1zGJRD
Y1hZ8R7bcicPdkWFKbHdNpzFU2Hh5muuuabpD1ONHMl9EFv0bIiYNn6u+jJQ
OnuDbFfNLXIpX2uPXVW5pnUCG2GwPcGpnxXNWMz/Omc5B9h9TRy+kYv6a8Pv
BiVm6ouNR1EyV/uBBx5oVO4iTPCbFrku3CplJoatmS4+D7dzjX2OC+DEMpYg
K5R4VY4Ohk+vHBfqB/M6I0ayl1UnppbsXQay54qN6rssJWekHPrz16GumnsQ
DT2AzbTAQeW+jJS5ex+656p9azICnk6/DzUMUubnticlaSt4n494L2vl+a99
7Wtb0prpzEODpBCdcZiAe74dJ0qnzYixYxYsxmv6hfAgs++t1LS1bGVqZIuo
yQaPI32syUvEhSqKyN/URci83ToJyg/NKI8RgQJGxDTe/JRXsavXDcpMsBDW
Y1eE9sCtVCzwxdrhTTVOro2xrB3uHQvXGq8kSUuN1U/9OIZLIyDbxpfa00oo
yEobEp5rLTGqx4o4ddXWuTYaOmqF/6ZNm1hVxKnwrFuf93MsfQlafJh3WrYP
pryInDDAMrDdnr0OQ6tKWqaNqh+IHsbxi/JBajZzrUHGuz6b/iEU7XSRme5c
f+/UlJCI1Ro1A8iPbOvMWdMhjlJBYRxNp08L0iFGrcN2QtzZjYhZM/18GKBJ
Azc8pTCe9wlJngaP+FcXQK2DrK/O2xln7nHFI3G782OyPU0sEHcg/ffSgiAz
R/J9OdQIcT4RdWzN16zGRox6iL+jFtGJrSrTYdky7zQ4oMXynnbuWXfWXiIK
GXlKzUCbUb26L9sxu4lAxChFHPWpzlvwzarASqKdvOXB8NCthw3POGuPfqeG
b3nHPenyFVdfZ9hYuWr18MTdp07xWQLqrEdg9Qt4IEAf7BdzOyDo4osvHhPU
bUfo9usupFCjOIDe3Q+IkoN4+bBog7ZOy0sldGuUHHq7Rx4sbLxtGYRRRrmD
hliU2hcNtY77UXHRpYDbnhzm9c21Y8HzZav+pDo58hTBiH6ybn844CpGjAXp
6Eb4AcA+fXEw3LDxkOFFl14xfOe77xt+4Y+TqfjMs/8uXf7+X/+b4abNhw4v
vfzq4Q//5n8f+OWn/tX/PPz0f/uV4a23vRMCka0Kk6vmXv6EvE0fwScc1OpH
a34Za1Uku98sFY39qHekNXi1k0O5j/HzGicQi8nQTU1uwFsOSTBg6HkPRxaS
qMmKiH6RRNSzhSSKsLAuGq/HaOekHXVT89b77qO0rsNMbqcXzw4h0iWF2XIf
r+S/UVYJZJq/iSC45/0fHn7zO3+VIA2ep0H58LyXXjJ8+533Jqjma+D95tff
hgBx6rHdx2rAUtvihxHFYGs/tB3jvBK2iDHVf3hMIykMoVXj2yKqyWoxOyuy
OU0uyRa0GsvDJsHptl5ZBGQsmwgdIzoUTmNha625RTgtyMsafmGE+00txBCL
+hv6/dEtOhcKOqFo9LPirAh2uDjxaLo34+yc8y4YnnjyafbXavt3fvjVP/2L
4TXX3VBEO+/U2OWQLIoxgmjMS1RHRvWfTv1e3x+KgfRom/bvi967zB/Fc9zs
sy6F5WC2pIvQrUqeq0Ii2k1xBkE8ZqBn77WYTTbdRqeD4DnE49L5qqar6Lg4
bsVjec1rXlPMumOPP3H4kY99ztE0Pbzy6uuHhx2+E0ncrLNrsyaVYVWENt8h
yB9OVYoyf0kbrGetRrNL9ovQQwCxE45xdPfd8Od9wBvBFaVveR5lPOvXr//3
a9asscbVOsoMY4eFrLtaceWSahY/KXz5XiNjG01SDCroUfSCnDMGXmwBktnk
51dIYGqOiQeNhiedcjq6cY1j5qYkBMEAmNnomHnbu+4dvuSilxXM+LGl0tC1
mVrRYo55BTR+ZLDIdNHQENPVPLAY8ez2lXQOJ//zq666atskqQVHT6lIirkB
qEbSUEaZUuZN9kdrpbMxniJiXEJwym0Vx1500UVtb213NN4qfzZWIqXoEoxw
1lrH3z95613DrdsOH377v//Xjr+F4QMPfcKEYvrLuAwDBwGpntMYR6816NbG
jlGl4ANaq70T6oavHeUNCTIWjfd///vf12WH6X+cnjYL5PBJZOBhbQLWjnql
yDH6HN2jUXM1DVJEJj9LFQJrI3ZjiGYJa2ZLj998Mp2QRc8ctTu8DcAn66Mg
K3knxnAtsyVW/vSjZrPmv7JWS9aLWTLyKGWVuM1YE3MxbAWtfP7zn6+2UWi4
eK20gR2RNmRKxZ49e/QaP1bYPI3tkyDp8B6DxZYrmffxkGW2RcE5yIxnO/RP
qY4RxzKJsLgZZn9oe2y3z0aQK5F/lnTCSacMv/zPnszKyNzGg4NlCD7A26wL
RBhq1eo1RsDg10uNxs09AJYk+5JmLHioxdg83ty5NjqXIx+3AV5EyG1hdu6b
olSgybNCl4OjkqHLBT/DIvAAnvdVKCb3iJ8JCxzTLcJUPB9LmIqUGSeM7m09
wo3+BR3YocOJ/dAWIY1EslQXBjtoWeMOHIY9Mg42WwKDc3ZtxsTgY098d7hj
51GZM2+9tRMBVPFYzHVzrNJwON7oi+JO1yI5SIdcd12OSDCF5e6779ar/+Iv
/oJQgyXndkyCtu352scVKMjHXmRCkd0bPDIjQ/ULkISVvehk2EEaeFVAYlT2
GXsVq7/LdQN/jqI+rIzOfAg5XYumCAtBl1CCzG33/c4/XevoTFaJmR4vf8Ur
sf1r6Jy3a3NGCbe86W3D0848d3jJZTZvSHNYis8O/ZHPdntVWIxqu6bIhMUa
tkftz6zHtZmbb75ZshQ55SEaOnqWg9zijlNdNOuwU74KpeeVR+jo9WG1/cEh
0DV4ZgdltHBnRGw+bM3FSBhjHqYxzhpZxbJdRjiUqovZ4loRj6DabMXKVaBs
bYi9YEeuWrU6Ife9SyN1wXw5+XGvvvENFp+BteXXtXNa2pNxqOx79tlna6MA
atK0hnCZobH0JtZNGJXed19HNCSE2+HNOydB644ez8YKeGVq+EvGvYrVYuGq
CniBQcblfC8mf1vzcIIJOGcTiTQyqBY7gbjTfvtf2i1YdzAChgWvSwwx5Wme
URe4xbFIYDCYGX72kX++zoUrDKuPQCrmzYaeeQOiF5wm9rzk4mjLTvlltGzA
tfK/capCWnPNfW/DK0ImVWMyeWpyWdc4BkpDOCPrEopx1l0OjgvrQhyH+Tsk
EfEo9Y7Yxp/eN1XBFT/bXn6H8R6xAjifKNA5R6+etg8Hzab0bWDgY+rXObrk
OsOptHBs2HAw/sE6h3MCub0bFyFZmjJEkyQewRTYw/AhFFMip/N9TBU2ccNO
KKKMXYwboyT9egISANdff33nWhS1usaICrJ8fUWduNE06BGTYGpnjxsxTnXI
bRy9lSTnjJNFKOizH40yIUzASfStgJ3uCFjlQpvmDeXMjyywbfCiGQ4oXDXt
Iifx49Y5RiQAuSbByd+vuvH1LjLbAKeCZTJ4IooYqMM2Y9iDz2655ZZiX6p2
Ks7CjHOEuiKh6/ALP/h4JE6S1i3q0SsYeB+NJSMoyg7diqZ22J2hLJwKyt8o
qakC1zwHbuj25RKo7jiLEdXAnbR9WqP8P4Si3A4JILYJqlxhKC4TMT3dXVHA
tAVg7bHujpTTXuCrpPLWBmSD2MSG7hsOTEuCXLeIFoPy7NPAO+58n+E07afq
90nwICrgI49gH+q3RuUX53NoLojQjr5Nr7H5Skf2cZkDlO1ZmgzlFM7KUZu1
o7G5femDX4+oxGu2+npiB00MwlAaShxAh8FKz8qqI3C2zQGjZg9IxA9PL30L
jqTicoAl1BfstvczXxaikiuZ3OS54Uknn454FaJgwq5InYGZzbe/6ZY3225i
9z5v7U5YaS0dHLwnnngidr92o83tKB33vsS+73nPe2weUis2M1tu2bIFXUV/
2BKoHH9IbzwiXcemTi+JvwFsaFlpD4mK9CoVJYYmXPVvfOMbnZFZCkmnnW/y
L8QDjPiIcLqCW8rKJzw0awJOdhxxNEzkQnXGsIoxwr2HbNpin4mxiNmgKVsc
zpmlShwVXOKAgmNZdht9XTFlCOXGdJEiilExstYvfvGLloMT5hiYgGJguFFE
sjv76LCjlsTcmJO+l8ScuTEuNsvEHPhNyFIu2xg97KZ7FsNMyf/oKPk257PC
MBbzbPAb5CwsKgHLd5SRUhl4woQnFQbmz8OLYCeZnIc4MhU4A8nYNFijc0FT
cjtlAmJSeJfvoD1liuK1QBBeHLHeYa9VeNtbHKyg7FKsHeZWajyTfSOMxlMf
hVHYddOmTfAi9qOBf1DD6IjcXOJ896AWs2xd+nz3o/K1Z3RwJjgUrvNtww6u
Y6xkzuUU+AfHwh2yVLU23N+Gm1cYY8PE6pt45zvfafcjF9RsL9zHiYqsDYQm
BK50HBEk3b7jSDmcm3r8SnRvIehWUIwcENoxbbkGeQwCKeCBYmbH4mCUZowN
xNyUSonkpkAyiU50K53umri8GDZENWW6HaV29Ath4c5R1242yS4SSy8lkB3p
pdHXSsN9vTEdLCd1NKa/aPQNgkE0CPTCHHseMTvuT6BQUQVnjHJ7TB8IYujX
FUES7zziKPMwL7viN0zqHhKwA3Zh1Mi8JBvBdk3rzgazmXcRD1bgElOX81P5
S/xJQ2fXDmoHq3p3vjD7uc99znqMY8cAW1pcXETNoe6WxuwYtdpitmXd+QoW
j87XytA6FJ+yMLFlSJF3kv+k2fNf+V+w5PnCRkJOs1K8eDY6brwmGZ4O6Ywt
QnGLiyuSZNtkiSnxIRYS/IXzIswgjiVqdY3ve7LKxXQO7Er8JvAqoS3fpM0+
52sIkYjEWicCNEkTK/OrImI9pn5OgtYxB7Jn62fDd7To3JKIGhQ3xO2fzQEH
KhgSrmonmyj3zrXtvgOZqZ7BnXe8PLnvX6u6ZXjH3e83eG8KYhPbxXNTC0Hj
4WbgV5TL03bZa2qa6H64FiwgRzNKL8QSF65HV5IFk7yOKOQaKasHH3ywM/HB
zx37TCLQY+tu47gz0mc7xzLmH2Owmho8Jl+jo0Jxps4xvKrtWbpEti1vAT86
CU8uC+CbcRIHpDDOh3/vU5a5nZ4eDO98z/0mrjYH5umLNYk6mEzXhMwv/PE3
S5kMok+qPPau9zNPcESt0M6rq0oZCa29tPgOiwbLYx7IFG7YsEFmSzOCo1r0
5dh8bZ+aROL0xFhdL6AitOQRKcvA39CWRoy5jaG87PN+0JObCwPP4X3qc3+S
xPU6c9MWFhaHr7rBCH1z8OCArrOFOAldArLQO27xF+ATR+Mr1Jqt8mt4BuKN
2HzczxGRNMPe+dGPfjQW+Ext784AmTHRRkWoxyitp/K4yYE/wOGzICWSIz34
kPB+2fZyxMCTQggzDn9Uv7otmjZDLTRKUUDzU8EAQ/jvOOKoclT28SfuNueJ
OzYFKYTgAtQJlDEMySMP274TTMiV5on/7M/2mcxCdrW5wS4XxASX9/gUoBN/
AxHf/va3q4iIrUW01vkQPsmp0LX9b7dt23b8JGg4riJsNgV4q8U/njrkZhqv
FhqUpeUjumFZYeLLnEVYWSap8oNVjooAWJRcAV7+vvqVrxm+7c57AdyhDjc+
hnNagT9jiTklZlYmaxsJNB+SdnxGdVfCx7qejojNRppHC70K1IyhYGzCgcDP
1CKC4GTaPvGJT2jcDLdig6VX/aepqSkou5kIB8cHOaRx6MYHnVnuvbJfDU1S
DReIgbEV1FC8zQXSSr8de1LVmIS63/72t9tTFxYXDdQQfBI/W4J+cL4wwkeJ
c0trNM2YmCE0BRIxntJ9jUQWQQk+E3vi6653tCCuVJEWO3o0s0UoePLJJ23T
CT1j0JIzDWQY9C43keXosHP/GGo/YXLMmJCy9jUXUipLjgU6igyJQU499VSG
Ms1mPKYvKYILL0hlp61O5RYCvLw8CggJrV80CmljVH56f5ZWM1bFCZQIgA4S
EX7tX+xrtrpqQQuDyP/m9//QIIzsSVhYDDFDOM+r0oVD8My3wBUSDF2vrBmS
TTa9bEKoyitgOn3TeJKPPfbYGDUyY26OcERbeQw80WOXrluF8a5JMHRCvla6
SakrkA6J3SRCD1BHZ7mxsTrwLnvSL+s1ZZmoXOdoKDQkD5RHPPHEE8ZKCcpb
HZRIG5H87lPPCB5lK9CI6ekaLIJmR5Ad4myHz4EgU8uyGriipcpSKFSicH1p
cGcThHHV5MTTciXECO8lJQFZYzFNBOxd+Vpp7UN4ihdGD3ZsC69Zzja/Jv4g
/HGo0yxgEUXwSyAt0XHUuJDyzblabTHoce5Ml5stDvzjT9htJWIM5ZAvGb2z
PhAjwFSKR9U7Bbrtfdk78ygJpHbi5NAaUNX0C42wTDpR9e9x5HWcNsMSvRPt
0ABbHozBtynwOUz8h3/0NTMI0X2Bz/kTXwn2TxS4IvCyCHBLcMIkN++6666o
zlgjsqqfhKuBjXGX5557brgv78edWojmpCrYDGonZmDh+kZzUMDyVjn7Kw4/
Ukg3uLAQHGqKzW0M4o2tY2uwfYhvZQ9S/Kb/XtGzwZGG6etbwpMUnef3xBNP
LH4idgEhVq9ziS1kHgUowPrjP/5jiwBAY2JU3I1Eu4rX7CqwGUNjJ+VrJR1F
T7RgBr2raEjmOogDXtAjVIWNcnBYZ+Nh7fVOZQgiXAssWvS76wbBDllXgR2c
yTfccpZkhBaRahgJiytWms6TdmbmSVDcAikKkEyum6IC36c+9Skj2WeffbaA
773vfS86EoFGz9HuSVh0d772TUX/qIrY0AMHAcmVDj7N1IfsQCmJbN0fBdsa
l+MAAtkOMNAJ/D/gjPkbFQ7yy70QHWINN1oAVeG0F6ls9dIHLiMcPbNgj+AV
Pl9IUgULglQ4XQNplYKtepXJiCfdLdj+0R/9kcE26hDEn5ddkYk5eXLYWqSp
RPTTKwUuOW04p9LCiqnxKkRgnEGmTkEc3GxdrjDW9dyzSTFAy9+wuKxRgXsx
oATwfurzf2JyU/fFwC8oQSep8Yfvbw0BXcj9mVIinSMkjRdJxRNvKDvEahL5
KEImQse+iKev9cGOxPM2ut9J954yCdhP7pmswDn9twKqXqJilkPChsZKQdis
GNEFuYCVaW9ldrcwKKp23HuWEs+USn+It7F811FG8GACioRC29BEW8TMvQcf
slmhdPGEcpkQNcCV20F+ZGsv++0ZN6VN5J4D9zgcXO2Ngq2O+/G6YqFBJ89Q
sh4tKI//Udpz6iRoOCWjgb541WDxHCVykMHM7Ea4RJeUcGRf0brAKY2lPE5t
9Wn12UzNzCPzlbetXr2msQyUF8W5JWD/naRwCX2w2z/97/6VgU8tUgrAcofu
84IgFz0ZjaBt10mn2P+DI2RUwsu2SnpbyQ/0auOJXAXW1KjMNYkhFYyioXSN
4YHQ9F//9V/7tYHVzPghbFhaEyHHr5V5XhSQSC7FOhWtb+/eveV4lTijAjXA
Cam5XDHXxUf3DexqIABYO3iTUXqTW8Nz0A6URFkCWSPX8LBjIkpqxAvl0jNQ
ENPRQy9o4ZrKAPAPKe9I17YFgy9wzlx4sySynFUkkAgq/f+qQKowFL7Hmh5y
fvKTnxTkEDFMvgeCCIF02iTIOa2XSsKkiadS9ccrqc7bra7V4Vb/KTIZfEl2
b3BRA6whWyRX1BmIGkkrcCSjDwOGZ6TvSBKhLvSIROrSNJIu/EDh6FlVEca5
7CweQ6IPSIArQOKtrV69GlGCSDl9EkCenq99RbI6tmjG1LnKJJD/RCB1yh+2
6cEVyK0JQhpo4XPxfD5HWKNJVzvlQmpo5Lvec78Zi9Ds4cF4RDq4hl3hwBbY
VNTHMtPS4gwobwQt0CHygOQkeJegpsvEt7xVDaftjMmBZlZLyQuk764Pb+8e
YzVbKiYbT7h7aGF9BXSqFgF0yEx+3/2+D63xrXNZIYJQMSKAQYbwLb/p1lV+
WQCDlkpII1cPKkEpiOBvsh5c2SS4FJEB23zbu4CZytCcOQm0zmhdXKum8uEz
2vrojJ1cjKMKfiLF8dC5CKrDg58LTGAumQHpmvl3UyYJB4USnQEVdg8M2OlD
1uApGT9ckwOMXdQ6/lmr4sG6F0v+rzlrEtCc2dph1ntbAU23dmWuBNFR+GAO
YsJMiXNzIogOcTM4BmllNWEGwXiATHFdGHN7CKNjgJ17/kXFI15bUQSR7Vgb
im61Ez57QMy6iSp1LbMpFOn/zUknnXT2JFA7azzUNC8KEeqHXJWjZA2NLIkb
FAH3uIHCi2C+GxtYLD7su37rgwY1IAUhAR2UKEyYCGynAw7doPzDho0HJ9Pp
fyg10tCqbJv+cQHOinJ11CNDLeTFF18czJyZUtmVfn++fft26/CuQ8+Ad3YF
Zvva06M1xagNlS+UGDSqQY3hmkoEjBGuyjuweDbslLXOLY1o7fMLWAEXvJoI
7aheaE+OgCuIfmomVoQratiWx4x6TtFr5DNiKU0+r8PAddYkwZNzxhFbG4yD
BQvm1hjs4AY38MqyIDscDTCrz/XZ2nXrQwXQoBh5/pvtwVljWEgROwTVAIyT
YTGVxwklaDfTMVzQiCaRf3z3c4/+c3skr1KNvnzTFqWzpTa3N1hB3eAKN3pa
SXAGHpROuRtkcD53EqY+tw5nWdxSSm3wJWsJCBeRiOdvRyy7IwIwnQ58tFYe
tjMyeymHO2VMHx/ifRAqBJs+V5UDl9BL+f0tZYFizuJQofbaQB1UHcBCaaXR
kfZ6wgKkPZMAac84IOXnQlEMcekbZ9Ql8KRNmw9tzgoug4K9AIWknNKqXOvW
NrRb5Tk+kbSEXtg++f0vfelLjQAUQhNln+dNss/zKvtMRHawk6bcckXY2HMp
es3qD6nDRk73rSK0Y3wSm2BrTyIjL4TV2ILP8xCMUq/E/rEiH3744bJVaNHN
yLLV8yfZ6vm9rTY5wniwPzcOCCU0B0rj+SNch3BPCbb0zT4hA2olYXR4SCxx
fx6r2Apu9uq5+DjyHQwzveLHP/6x6Jk+WM9wEKp/6SQbfElr/j0ThlIIlzKM
/axVY5WEapGVRsckCdWcECJvSD5IF3OX3M4UBOt7hKy5c7trISLMmgssGwAS
euyxx9ioTn1T+gbrLt2qPUNcbvNSvn7BJHs2wDQzUMF3RElqbI3Nfar50yHG
UJGaOZSEDwaerHYVC7G949zRgsA1/oT/hwE0V+qI4Iy5t1yC/GgfhKqgIHGP
XH/22WdF31ym1NQhQS6huXASUFyY0f8Z8Wxnplxb++TQyZfnOmYaqJOZFkvE
5PsjtY4OrAxJMD5PlbxAQyRxpFscsAjfJRuj9FAhhe4wQB04gjDDF1lcXMTD
tlMPL5oEAhdlCJT0i3dQxko3KkIeffRRN6TnjQZkegEdkAQA3VKNswjhneTr
NTt8Z+wUWiDWAOHzxiTwTggin2gP1QE8EYBKnqBDla/XrmEKyrlmZ2fJT5J6
ay6eZNcX510DJgsx85uWH0cMfuMb3zAyS+/T4SDKd0abM7Fpjp3l0Quq3/bG
LtC9Ift56b9mQmIOIxwxYao+EYHrb2wdKhd2hcTxuvVG1VRIayUSFrAk4Pe5
roILhINZnr6FVLM6nksmgcslGS6Usv9Ull+Ysq3WFChvg8NKhVHe9qVRkscf
f7zNbXEbRbE+jxW645JjMdIKik8R6wM0aETZkqbUE8FwTbliNMtJTjnYmXz/
vJdePJyZnbXeREkHUPbggw+aRlLcZa2zMmYuq2dskCs4ok12AuWlk0Ds0ixM
+UKJtqisOJKTWhaLoZCdZdYE8dHEghPF1087g/HCWUgE/6SZd5GR/DVpUV/M
zPCVr7rZ4AJZCTa7g3sIZ/ELfSlGiMBV73ix/9peaoJ9H/3oR9UFzUpplKIL
2ieIEGW5bBIgvazVOKVRGOZpR33mICgaxfOk0sAgR/MegR9+XFp4bCBkf+w9
KZRTPJ6AEpYUffmVr4yR/ZKldF1THDTtW7/kJMRvqi303/9nxYoVyI6XL+3S
vrwnYdywiLXy7NS9RNX7KKEJ8i8O4SPJSn5fcuGl7G8qQABH38sNFCcDzCh3
hFJ6qrCoabk+YuN/O+KII5AOttoDnQ1+ecYiqemn1YQvUlfJBahCHaI3vKey
ZPOlEhMimgtCoAaazYMji98zW/JnYFJMkPbRn6YKktQiCAUxOQ/t0fgBzVdO
Qp5XZlxBzpbp8vrEVQ4zkKJcrzJXCbxSxzKh6DQ+L8Q5Zeim7c77bsVtmDSi
BCSQcmFpVxvCS8nYcc57+grqjbD5KybZzysyolCHRYp7tWspNVT1KJ+RP6Ns
rVi2gzLRg48Tf50d0ggS1bLhEgq1P3wXJ/ROJ7z8Y14Iz29wCaiZXyzSLfci
fa+aZKdXtYKlZFsce8VcgRT9xLJSN6r+7NINMygTvOClJEFP9x0rChmt1lKk
1DZC0WaqUm/JddnGaF+NZ2IRoBUzPn0P0UAO75pJNnvNEmhtKxgX42yBYqez
WYDimrs99SQLXZaJVE1seIKLT0lVhWMxWNAc0C+3KqgYM3wwqvDfz8uoKgL4
gg7wu9FpQGPm6InwEDVeifVA/MYkYLGbmtkODTgRtjbRnDEUl6BquXKspT3J
pjuaMImhY12Bqi/LehkvudyMEv5bfT8+V0DZDDX5uIKZ9gV4SrYEhGIFjkwC
jbGgBssXAudbT8K1kwDj2kwjyPTi2ylCsMEZgpdAFxrCIJnmbobPwzHEKBtP
8k7SAhMsbXFnsNkR1gFIJc513AknlWieJhihzmTpJfhPhZ1DoJitPtBT0yMb
HU4JQQM5uPmqq65i4chrCksQGddNAqDrM4DIpv1CQl1MJJtDpbQA5Ac/+IEB
qkxJzwEePqZCUw5tGdGUywPYZPZqc2EJ1wAEZopCpFCQwqSY/NlEHhijKbOW
gCq4cVlD8xLJaBJDf5zUhz/8Ye9+mCtil6ZZZy0UNwq8edUkwHpVZi2AC5Cf
j8cMJMTkesWVJbIneKqBVX9rfuPmQ7cNX/+mt017aNOzqbbtvPn54h/0y85o
M3rvBx7UVxFEHih1Yps1buSagi9OeJuciaMZhfSEvBWj1Sj8RAjWsODupv80
OlD9ET8VXoUTlNhywHF6JNExGz38mkng+poMV2RcqURucowPRlAdqFTnvnJg
yIzR41lnnWW3WwXiJZeXYowuVPh3oOJ55YTEmdh/EGKs5Yj4OMwJN847Nd/s
ppuM7kEt7MrSNjt4VN/m5zBpUBM6jvCCRR1fOwl4bsjgwQstQkzDVkt0Zqac
kqvf58uBqrkSQOSH2iYME3szlSZL9LbTt6rAHacc8DXixVSdQxh+pEHZqlJi
QpxTOAyCg2MGzI2TbPWmvFVMu2diewyiL71wwSUS72c7gFZHLCQCXu2MLsEo
QeDpUJO7Ofi0ciTF+rV/sc9m/cFZfEcldRA359I5IHm0amVOO+00qxZ2IoJ0
LbRQNlJ3hX4z7xFXqOzRT7FrB8HnsVA0VIM6RKzagLRfgjsaks29bFgoVtMH
8cSdoUAPQDz8+T+x/z57z0vBrTiAo0x01vChgaKAPI/ls3zQzxKbPVBu7pZ2
26WAhV8/XnaFb1vamC3Lq+L/vV7RohUWYZJkiuOj4hmMPCSXa+UNsnfpFiUT
oHFkYzunf9YGPszM5KoV6J2FJM7b6uuDsxTpwxnxMkK4mrCpweT1k5D6G+zf
Ob7QEXoa5FRKG6cM1TnO6TeWykGifYgBxHBamQoPgYlHWMqtyn57n9AgeJxu
27pEWCzqmVv9+IpMOl943Bpbtx62HTApZutdd7biTDq5iQ0qZTegD53r1Imd
gW+JVLh1Eki9sYUUFm2xU2DvbjXFXCFZPkMvABwPoxRI7PC5dl5umQlpYPPk
8Jfh+uQCKpS08eBNw81btg7Xb7B+WPgmPenqa1/b5PHm0BRJjWk/BmYmzzMe
HnHUMfZ7yulnD4/fdfLw2ON2tUDLi1CgPAFiq7MciBR5XXrppcMrr7xSFIyT
Q5+bKY43TQK4N2fAoYi/E3NkKklBhK/uscxw2LaGqlZwXz7EymJhufpxxvJb
N954o53gha86NTXVrHOQgXCl+thQqypWlyYU/agqFIQxSY5NexoSnoI18PBu
m2S/b8nXRCj72xrbTKTsD+Dt9P1puBN8nOCx4BJFk2VYdp6yaIlbQxmBST8X
xrZJJiyJAH8L5iTOiaHo9kmW/LZ8DYXHVtGYnSVL017h9A1KIioR2xBtsrv0
PbaNeWqi6O2TLOIdOeDDqqEVxDML0To8UW4+wcUOD81lVEMqZMA0fvyV9qss
BQPAMhHvnGQpd+ZraAnE6S/i+TtR+6W9aQqC7B62q/H9KumQTwd1UVfMeSeJ
fl1yoX6tDJ+d3TXJ8t6dr7EfRNi+Uk/vywNlPjRApcYQmQ6njOfRu3JrncN2
EntnElB3PsF8aVhU1gVPhiEKME9iSl8NvAMeERgQwj393eVpwKtGJiCO/L3k
CIwuZN6baQhCBqTIm+eLkzhnwFcSiMGWCFmQQ+pEs2GVxcn7zHtW0W/v4Hlv
qg63rjKp4m21Vomv+UGwi5L1kCiAZ2bSkUceKdxBp0ALuxxiuLcOrekOdPKk
jyXnEdaAdF8GEq8AMXA8r7ZCxWa9NXSi0Uk1sGIfjW+r1phIVXbGgiVRHj/p
kXOBb913zyFib79iNIcfbCTa5a3MPuU3EaIX4SDOYF+EAs7ZByYHy/ghRLUh
Kb+TIxEQECJURITW8yOYZwxAKB52xpKjtISqmk5qaMGMeACpXwDL93gGJGDf
zF+3F8DPIIWXcxCOhQYeWNauxwzVsnsMtL/bhqXYL7Sg/TZTLOKQvA0QwJ8m
Zy7bPkjXNjav/spX+BIIsecMJl3amAFvNYR8wqz6C416nmNap6DrB2Jf9t3v
fpdPDUiz/uKnrl2VPjuueSD99Xu/VsD1VvdwvlbOm8sEYguzk01139wkC9O8
nzyOPr30yRdPz5/O10oWtCWzabW2ZGkgoAwfSMvLPzqweNW1T5Xn/W5/0Yfr
690DRPpiqT5WahTTtoSnGgNTo2lv8/emf/b58rtn7qaftLwXvPoaLcw4GibV
OZ/0ZzygN8P0jZh6VXPtU8PyxAPSQE3df1IgLm+wh87qqfHF/r4X/66nrm0c
B81xDwznKpfT9Rf/moCwhKh5v/yU8J+3s3d5j2zJJy1xvr6hiR75qf5yVl3b
PDWsAmO5j2yRZlCbexEb/1R9ObMjb7Lrn5j8kV1+KiR93APlvvr67FkPV7ii
nRXecoU94kBJ7ofriJipbDFR0URbfHjku4GpIjAnR8TDI98NvNNCAoE00fPW
V65dWLl2fhEvLeWvuvaprCU7HGoL8vr0Az93/SSLrEnExcq1FRPe9/f13YMd
eS05XDsM8GvZ9YHquNHNfwdLnPQd/1XhrXZtVI1YXn5m5LLxZw2df1+7+XW/
Y/CPpOBgaFUEnxdNlBWJ3TT1D2grfzd0wH80Z4erzUH/PxgaCT4=\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RegionFunction", "\[Rule]", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "vx", ",", "vy", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "^", "2"}], "+", 
      RowBox[{"y", "^", "2"}]}], "<=", "1"}]}]}]}]], "Input",
 EmphasizeSyntaxErrors->True]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1548, 48, 49, "Input"],
Cell[2131, 72, 1698, 52, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3866, 129, 1670, 54, 49, "Input"],
Cell[5539, 185, 1756, 55, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7332, 245, 2306, 68, 46, "Input"],
Cell[9641, 315, 2291, 68, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11969, 388, 893, 28, 49, "Input"],
Cell[12865, 418, 985, 30, 49, "Output"]
}, Open  ]],
Cell[13865, 451, 140, 3, 31, "Input"],
Cell[14008, 456, 139, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[14172, 463, 119, 2, 31, "Input"],
Cell[14294, 467, 94, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14425, 473, 128, 2, 31, "Input"],
Cell[14556, 477, 1077, 25, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15670, 507, 126, 2, 31, "Input"],
Cell[15799, 511, 1019, 24, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16855, 540, 312, 9, 35, "Input"],
Cell[17170, 551, 643, 13, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17850, 569, 186, 4, 52, "Input"],
Cell[18039, 575, 1331, 35, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19407, 615, 124, 2, 31, "Input"],
Cell[19534, 619, 1230, 33, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20801, 657, 115, 2, 31, "Input"],
Cell[20919, 661, 429, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21385, 672, 613, 17, 52, "Input"],
Cell[22001, 691, 9393, 257, 296, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31431, 953, 1631, 48, 52, "Input"],
Cell[33065, 1003, 4593, 124, 102, "Output"]
}, Open  ]],
Cell[37673, 1130, 440, 7, 31, "Input"],
Cell[38116, 1139, 394, 7, 31, "Input"],
Cell[38513, 1148, 165, 4, 31, "Input"],
Cell[38681, 1154, 1883, 47, 72, "Input"],
Cell[40567, 1203, 96, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[40688, 1208, 405, 10, 31, "Input"],
Cell[41096, 1220, 1947, 51, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43080, 1276, 535, 14, 31, "Input"],
Cell[43618, 1292, 767, 27, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44422, 1324, 266, 8, 31, "Input"],
Cell[44691, 1334, 1388, 33, 236, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46116, 1372, 966, 18, 31, "Input"],
Cell[47085, 1392, 869, 17, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47991, 1414, 885, 22, 31, "Input"],
Cell[48879, 1438, 1271, 39, 56, "Output"]
}, Open  ]],
Cell[50165, 1480, 143, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[50333, 1486, 1894, 37, 52, "Input"],
Cell[52230, 1525, 2613, 66, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54880, 1596, 927, 25, 31, "Input"],
Cell[55810, 1623, 17491, 302, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73338, 1930, 1211, 36, 59, "Input"],
Cell[74552, 1968, 550, 15, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75139, 1988, 811, 20, 46, "Input"],
Cell[75953, 2010, 764, 15, 21, "Message"],
Cell[76720, 2027, 764, 15, 21, "Message"],
Cell[77487, 2044, 763, 15, 21, "Message"],
Cell[78253, 2061, 750, 15, 21, "Message"],
Cell[79006, 2078, 6138, 108, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85181, 2191, 3334, 86, 131, "Input"],
Cell[88518, 2279, 121675, 2193, 365, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210230, 4477, 651, 11, 31, "Input"],
Cell[210884, 4490, 310928, 5458, 365, 268845, 4769, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[521827, 9951, 346, 10, 31, "Input"]
}
]
*)

(* End of internal cache information *)

